Production Rate Measurement of Tritium and Other Cosmogenic Isotopes in Germanium with CDMSlite

Future direct searches for low-mass dark matter particles with germanium detectors, such as SuperCDMS SNOLAB, are expected to be limited by backgrounds from radioactive isotopes activated by cosmogenic radiation inside the germanium. There are limited experimental data available to constrain production rates and a large spread of theoretical predictions. We examine the calculation of expected production rates, and analyze data from the second run of the CDMS low ionization threshold experiment (CDMSlite) to estimate the rates for several isotopes. We model the measured CDMSlite spectrum and fit for contributions from tritium and other isotopes. Using the knowledge of the detector history, these results are converted to cosmogenic production rates at sea level. The production rates in atoms/(kg$\cdot$day) are 74$\pm$9 for $^3$H, 1.5$\pm$0.7 for $^{55}$Fe, 17$\pm$5 for $^{65}$Zn, and 30$\pm$18 for $^{68}$Ge.

==> anc/CDMSlite_R2_extendeddata/LivetimeFunction.txt <==
         0     0.5467 
         1     0.3196 
         2     0.3528 
         3     0.8611 
         4     0.8548 
         5     0.5632 
         6     0.7236 
         7     0.5975 
         8     0.8639 
         9     0.5860 
        10     0.8643 
        11     0.8616 
        12     0.6125 
        13     0.7331 
        14     0.5827 
        15     0.8597 
        16     0.6456 
        17     0.8588 
        18     0.8449 
        19     0.6019 
        20     0.8471 
        21     0.5989 
        22     0.8587 
        23     0.5875 
        24     0.8480 
        25     0.8419 
        26     0.5963 
        27     0.5738 
        28     0.5796 
        29     0.8306 
        30     0.6997 
        31     0.8515 
        32     0.8336 
        33     0.5857 
        34     0.3955 
        35     0.4896 
        36     0.8597 
        37     0.6594 
        38     0.8524 
        39     0.8560 
        40     0.5293 
        41     0.5570 
        42     0.8321 
        43     0.7804 
        44     0.6558 
        45     0.8171 
        46     0.8338 
        47     0.5585 
        48     0.7861 
        49     0.5222 
        50     0.7303 
        51     0.5626 
        52     0.8576 
        53     0.8463 
        54     0.4390 
        55     0.5962 
        56     0.5621 
        57     0.5984 
        58     0.6690 
        59     0.7197 
        60     0.7691 
        61     0.4958 
        62     0.7943 
        63     0.5650 
        64     0.8597 
        65     0.6908 
        66     0.8653 
        67     0.8366 
        68     0.7650 
        69     0.5808 
        70     0.5075 
        71     0.7779 
        72     0.5428 
        73     0.8535 
        74     0.6786 
        75     0.5120 
        76     0.6021 
        77     0.6250 
        78     0.3527 
        79     0.5989 
        80     0.8455 
        81     0.8528 
        82     0.6010 
        83     0.6042 
        84     0.5992 
        85     0.2347 
        86     0.0000 
        87     0.7001 
        88     0.7971 
        89     0.5412 
        90     0.3625 
        91     0.0000 
        92     0.5214 
        93     0.2352 
        94     0.7934 
        95     0.7623 
        96     0.4110 
        97     0.7361 
        98     0.6171 
        99     0.5931 
       100     0.4885 
       101     0.8302 
       102     0.8227 
       103     0.5755 
       104     0.8342 
       105     0.4827 
       106     0.7620 
       107     0.4910 
       108     0.8175 
       109     0.8146 
       110     0.8154 
       111     0.6030 
       112     0.5905 
       113     0.8353 
       114     0.6898 
       115     0.8304 
       116     0.7940 
       117     0.5602 
       118     0.6777 
       119     0.5947 
       120     0.6009 
       121     0.6293 
       122     0.7206 
       123     0.4077 
       124     0.5288 
       125     0.5683 
       126     0.5643 
       127     0.7796 
       128     0.6499 
       129     0.5555 
       130     0.7997 
       131     0.5006 
       132     0.7986 
       133     0.5919 
       134     0.8148 
       135     0.6274 
       136     0.7690 
       137     0.7720 
       138     0.2313 
       139     0.2838 
       140     0.4544 
       141     0.6522 
       142     0.3232 
       143     0.1957 
       144     0.1034 
       145     0.3398 
       146     0.2495 
       147     0.3231 
       148     0.1662 
       149     0.3339 
       150     0.7707 
       151     0.6360 
       152     0.1034 
       153     0.2891 
       154     0.2248 
       155     0.0000 
       156     0.2084 
       157     0.2920 
       158     0.0822 
       159     0.0000 
       160     0.0000 
       161     0.0000 
       162     0.0000 
       163     0.0000 
       164     0.0000 
       165     0.0000 
       166     0.0000 
       167     0.0000 
       168     0.0000 
       169     0.0000 
       170     0.0000 
       171     0.0000 
       172     0.0000 
       173     0.0000 
       174     0.0000 
       175     0.0000 
       176     0.0000 
       177     0.0000 
       178     0.0000 
       179     0.0000 
       180     0.0000 
       181     0.0000 
       182     0.0000 
       183     0.0000 
       184     0.0000 
       185     0.0000 
       186     0.0000 
       187     0.0000 
       188     0.0000 
       189     0.0000 
       190     0.0000 
       191     0.0000 
       192     0.0000 
       193     0.0000 
       194     0.0000 
       195     0.0000 
       196     0.0000 
       197     0.0000 
       198     0.0000 
       199     0.0000 
       200     0.0000 
       201     0.0000 
       202     0.0000 
       203     0.0000 
       204     0.0000 
       205     0.0000 
       206     0.0000 
       207     0.0000 
       208     0.0000 
       209     0.0000 
       210     0.0000 
       211     0.0000 
       212     0.0000 
       213     0.0000 
       214     0.0000 
       215     0.0000 
       216     0.0000 
       217     0.0000 
       218     0.0000 
       219     0.0000 
       220     0.0000 
       221     0.0000 
       222     0.0000 
       223     0.0000 
       224     0.0000 
       225     0.0000 
       226     0.0000 
       227     0.0000 
       228     0.0000 
       229     0.0000 
       230     0.1028 
       231     0.1129 
       232     0.2551 
       233     0.2306 
       234     0.4769 
       235     0.4855 
       236     0.7234 
       237     0.1040 
       238     0.1125 
       239     0.7234 
       240     0.5792 
       241     0.6240 
       242     0.7351 
       243     0.7290 
       244     0.7265 
       245     0.8554 
       246     0.6620 
       247     0.5241 
       248     0.8427 
       249     0.8555 
       250     0.6365 
       251     0.6838 
       252     0.5045 
       253     0.1497 
       254     0.1136 
       255     0.0000 
       256     0.0000 
       257     0.0000 
       258     0.0000 
       259     0.0000 
       260     0.0000 
       261     0.2026 
       262     0.3299 
       263     0.0000 
       264     0.0000 
       265     0.1664 
       266     0.4486 
       267     0.3007 
       268     0.1503 
       269     0.0000 
       270     0.0000 
       271     0.0000 
       272     0.3236 
       273     0.2132 
       274     0.3539 
       275     0.8507 
       276     0.8540 
       277     0.8526 
       278     0.0046 


==> anc/CDMSlite_R2_extendeddata/Tritium_and_Compton.txt <==
              0.0551               0.0823               0.0188
              0.0571               0.0823               0.0192
              0.0591               0.0823               0.0195
              0.0610               0.0823               0.0197
              0.0630               0.0823               0.0198
              0.0650               0.0823               0.0199
              0.0670               0.0823               0.0199
              0.0690               0.0823               0.0200
              0.0710               0.0823               0.0200
              0.0730               0.0823               0.0200
              0.0750               0.0824               0.0200
              0.0770               0.0824               0.0200
              0.0790               0.0824               0.0200
              0.0810               0.0824               0.0200
              0.0830               0.0824               0.0200
              0.0850               0.0824               0.0200
              0.0870               0.0824               0.0200
              0.0890               0.0825               0.0200
              0.0910               0.0825               0.0200
              0.0930               0.0825               0.0200
              0.0950               0.0825               0.0200
              0.0970               0.0825               0.0201
              0.0989               0.0825               0.0201
              0.1009               0.0826               0.0201
              0.1029               0.0826               0.0202
              0.1049               0.0826               0.0203
              0.1069               0.0826               0.0204
              0.1089               0.0827               0.0206
              0.1109               0.0827               0.0208
              0.1129               0.0827               0.0210
              0.1149               0.0827               0.0214
              0.1169               0.0827               0.0217
              0.1189               0.0828               0.0222
              0.1209               0.0828               0.0227
              0.1229               0.0828               0.0232
              0.1249               0.0828               0.0238
              0.1269               0.0829               0.0245
              0.1289               0.0829               0.0251
              0.1309               0.0829               0.0258
              0.1329               0.0830               0.0265
              0.1349               0.0830               0.0271
              0.1368               0.0830               0.0277
              0.1388               0.0830               0.0283
              0.1408               0.0831               0.0288
              0.1428               0.0831               0.0292
              0.1448               0.0831               0.0296
              0.1468               0.0832               0.0299
              0.1488               0.0832               0.0302
              0.1508               0.0832               0.0304
              0.1528               0.0833               0.0306
              0.1548               0.0833               0.0307
              0.1568               0.0833               0.0308
              0.1588               0.0834               0.0309
              0.1608               0.0834               0.0309
              0.1628               0.0834               0.0309
              0.1648               0.0835               0.0310
              0.1668               0.0835               0.0310
              0.1688               0.0835               0.0310
              0.1708               0.0836               0.0310
              0.1728               0.0836               0.0310
              0.1747               0.0836               0.0310
              0.1767               0.0837               0.0310
              0.1787               0.0837               0.0310
              0.1807               0.0837               0.0310
              0.1827               0.0838               0.0310
              0.1847               0.0838               0.0310
              0.1867               0.0838               0.0310
              0.1887               0.0839               0.0310
              0.1907               0.0839               0.0310
              0.1927               0.0839               0.0310
              0.1947               0.0840               0.0310
              0.1967               0.0840               0.0310
              0.1987               0.0840               0.0310
              0.2007               0.0841               0.0310
              0.2027               0.0841               0.0310
              0.2047               0.0842               0.0310
              0.2067               0.0842               0.0310
              0.2087               0.0842               0.0310
              0.2107               0.0843               0.0310
              0.2126               0.0843               0.0310
              0.2146               0.0843               0.0310
              0.2166               0.0844               0.0310
              0.2186               0.0844               0.0310
              0.2206               0.0844               0.0310
              0.2226               0.0845               0.0310
              0.2246               0.0845               0.0310
              0.2266               0.0846               0.0310
              0.2286               0.0846               0.0310
              0.2306               0.0846               0.0310
              0.2326               0.0847               0.0310
              0.2346               0.0847               0.0310
              0.2366               0.0847               0.0310
              0.2386               0.0848               0.0310
              0.2406               0.0848               0.0310
              0.2426               0.0849               0.0310
              0.2446               0.0849               0.0310
              0.2466               0.0849               0.0310
              0.2486               0.0850               0.0310
              0.2505               0.0850               0.0310
              0.2525               0.0850               0.0310
              0.2545               0.0851               0.0310
              0.2565               0.0851               0.0310
              0.2585               0.0852               0.0310
              0.2605               0.0852               0.0310
              0.2625               0.0852               0.0310
              0.2645               0.0853               0.0310
              0.2665               0.0853               0.0310
              0.2685               0.0854               0.0310
              0.2705               0.0854               0.0310
              0.2725               0.0854               0.0310
              0.2745               0.0855               0.0310
              0.2765               0.0855               0.0310
              0.2785               0.0855               0.0310
              0.2805               0.0856               0.0310
              0.2825               0.0856               0.0310
              0.2845               0.0857               0.0310
              0.2864               0.0857               0.0310
              0.2884               0.0857               0.0310
              0.2904               0.0858               0.0310
              0.2924               0.0858               0.0310
              0.2944               0.0859               0.0310
              0.2964               0.0859               0.0310
              0.2984               0.0859               0.0310
              0.3004               0.0860               0.0310
              0.3024               0.0860               0.0310
              0.3044               0.0860               0.0310
              0.3064               0.0861               0.0310
              0.3084               0.0861               0.0310
              0.3104               0.0862               0.0310
              0.3124               0.0862               0.0310
              0.3144               0.0862               0.0310
              0.3164               0.0863               0.0310
              0.3184               0.0863               0.0310
              0.3204               0.0863               0.0310
              0.3224               0.0864               0.0310
              0.3243               0.0864               0.0310
              0.3263               0.0865               0.0310
              0.3283               0.0865               0.0310
              0.3303               0.0865               0.0310
              0.3323               0.0866               0.0310
              0.3343               0.0866               0.0310
              0.3363               0.0867               0.0310
              0.3383               0.0867               0.0310
              0.3403               0.0867               0.0310
              0.3423               0.0868               0.0310
              0.3443               0.0868               0.0310
              0.3463               0.0868               0.0310
              0.3483               0.0869               0.0310
              0.3503               0.0869               0.0310
              0.3523               0.0870               0.0310
              0.3543               0.0870               0.0310
              0.3563               0.0870               0.0310
              0.3583               0.0871               0.0310
              0.3603               0.0871               0.0310
              0.3622               0.0871               0.0310
              0.3642               0.0872               0.0310
              0.3662               0.0872               0.0310
              0.3682               0.0873               0.0310
              0.3702               0.0873               0.0310
              0.3722               0.0873               0.0310
              0.3742               0.0874               0.0310
              0.3762               0.0874               0.0310
              0.3782               0.0874               0.0310
              0.3802               0.0875               0.0310
              0.3822               0.0875               0.0310
              0.3842               0.0876               0.0310
              0.3862               0.0876               0.0310
              0.3882               0.0876               0.0310
              0.3902               0.0877               0.0310
              0.3922               0.0877               0.0310
              0.3942               0.0877               0.0310
              0.3962               0.0878               0.0310
              0.3982               0.0878               0.0310
              0.4001               0.0878               0.0310
              0.4021               0.0879               0.0310
              0.4041               0.0879               0.0310
              0.4061               0.0880               0.0310
              0.4081               0.0880               0.0310
              0.4101               0.0880               0.0310
              0.4121               0.0881               0.0310
              0.4141               0.0881               0.0310
              0.4161               0.0881               0.0310
              0.4181               0.0882               0.0310
              0.4201               0.0882               0.0310
              0.4221               0.0883               0.0310
              0.4241               0.0883               0.0310
              0.4261               0.0883               0.0310
              0.4281               0.0884               0.0310
              0.4301               0.0884               0.0310
              0.4321               0.0884               0.0310
              0.4341               0.0885               0.0310
              0.4361               0.0885               0.0310
              0.4380               0.0885               0.0310
              0.4400               0.0886               0.0310
              0.4420               0.0886               0.0310
              0.4440               0.0886               0.0310
              0.4460               0.0887               0.0310
              0.4480               0.0887               0.0310
              0.4500               0.0888               0.0310
              0.4520               0.0888               0.0310
              0.4540               0.0888               0.0310
              0.4560               0.0889               0.0310
              0.4580               0.0889               0.0310
              0.4600               0.0889               0.0310
              0.4620               0.0890               0.0310
              0.4640               0.0890               0.0310
              0.4660               0.0890               0.0310
              0.4680               0.0891               0.0310
              0.4700               0.0891               0.0310
              0.4720               0.0891               0.0310
              0.4740               0.0892               0.0310
              0.4759               0.0892               0.0310
              0.4779               0.0892               0.0310
              0.4799               0.0893               0.0310
              0.4819               0.0893               0.0310
              0.4839               0.0893               0.0310
              0.4859               0.0894               0.0310
              0.4879               0.0894               0.0310
              0.4899               0.0895               0.0310
              0.4919               0.0895               0.0310
              0.4939               0.0895               0.0310
              0.4959               0.0896               0.0310
              0.4979               0.0896               0.0310
              0.4999               0.0896               0.0310
              0.5019               0.0897               0.0310
              0.5039               0.0897               0.0310
              0.5059               0.0897               0.0310
              0.5079               0.0898               0.0310
              0.5099               0.0898               0.0310
              0.5118               0.0898               0.0310
              0.5138               0.0899               0.0310
              0.5158               0.0899               0.0310
              0.5178               0.0899               0.0310
              0.5198               0.0900               0.0310
              0.5218               0.0900               0.0310
              0.5238               0.0900               0.0310
              0.5258               0.0901               0.0310
              0.5278               0.0901               0.0310
              0.5298               0.0901               0.0310
              0.5318               0.0902               0.0310
              0.5338               0.0902               0.0310
              0.5358               0.0902               0.0310
              0.5378               0.0903               0.0310
              0.5398               0.0903               0.0310
              0.5418               0.0903               0.0310
              0.5438               0.0904               0.0310
              0.5458               0.0904               0.0310
              0.5478               0.0904               0.0310
              0.5497               0.0905               0.0310
              0.5517               0.0905               0.0310
              0.5537               0.0905               0.0310
              0.5557               0.0906               0.0310
              0.5577               0.0906               0.0310
              0.5597               0.0906               0.0310
              0.5617               0.0907               0.0310
              0.5637               0.0907               0.0310
              0.5657               0.0907               0.0310
              0.5677               0.0907               0.0310
              0.5697               0.0908               0.0310
              0.5717               0.0908               0.0310
              0.5737               0.0908               0.0310
              0.5757               0.0909               0.0310
              0.5777               0.0909               0.0310
              0.5797               0.0909               0.0310
              0.5817               0.0910               0.0310
              0.5837               0.0910               0.0310
              0.5857               0.0910               0.0310
              0.5876               0.0911               0.0310
              0.5896               0.0911               0.0310
              0.5916               0.0911               0.0310
              0.5936               0.0912               0.0310
              0.5956               0.0912               0.0310
              0.5976               0.0912               0.0310
              0.5996               0.0913               0.0310
              0.6016               0.0913               0.0310
              0.6036               0.0913               0.0310
              0.6056               0.0913               0.0310
              0.6076               0.0914               0.0310
              0.6096               0.0914               0.0310
              0.6116               0.0914               0.0310
              0.6136               0.0915               0.0310
              0.6156               0.0915               0.0310
              0.6176               0.0915               0.0310
              0.6196               0.0916               0.0310
              0.6216               0.0916               0.0310
              0.6236               0.0916               0.0310
              0.6255               0.0917               0.0310
              0.6275               0.0917               0.0310
              0.6295               0.0917               0.0310
              0.6315               0.0917               0.0310
              0.6335               0.0918               0.0310
              0.6355               0.0918               0.0310
              0.6375               0.0918               0.0310
              0.6395               0.0919               0.0310
              0.6415               0.0919               0.0310
              0.6435               0.0919               0.0310
              0.6455               0.0920               0.0310
              0.6475               0.0920               0.0310
              0.6495               0.0920               0.0310
              0.6515               0.0920               0.0310
              0.6535               0.0921               0.0310
              0.6555               0.0921               0.0310
              0.6575               0.0921               0.0310
              0.6595               0.0922               0.0310
              0.6615               0.0922               0.0310
              0.6634               0.0922               0.0310
              0.6654               0.0923               0.0310
              0.6674               0.0923               0.0310
              0.6694               0.0923               0.0310
              0.6714               0.0923               0.0310
              0.6734               0.0924               0.0310
              0.6754               0.0924               0.0310
              0.6774               0.0924               0.0310
              0.6794               0.0925               0.0310
              0.6814               0.0925               0.0310
              0.6834               0.0925               0.0310
              0.6854               0.0925               0.0310
              0.6874               0.0926               0.0310
              0.6894               0.0926               0.0310
              0.6914               0.0926               0.0310
              0.6934               0.0927               0.0310
              0.6954               0.0927               0.0310
              0.6974               0.0927               0.0310
              0.6994               0.0927               0.0310
              0.7013               0.0928               0.0310
              0.7033               0.0928               0.0310
              0.7053               0.0928               0.0310
              0.7073               0.0929               0.0310
              0.7093               0.0929               0.0310
              0.7113               0.0929               0.0310
              0.7133               0.0929               0.0310
              0.7153               0.0930               0.0310
              0.7173               0.0930               0.0310
              0.7193               0.0930               0.0310
              0.7213               0.0931               0.0310
              0.7233               0.0931               0.0310
              0.7253               0.0931               0.0310
              0.7273               0.0931               0.0310
              0.7293               0.0932               0.0310
              0.7313               0.0932               0.0310
              0.7333               0.0932               0.0310
              0.7353               0.0932               0.0310
              0.7373               0.0933               0.0310
              0.7392               0.0933               0.0310
              0.7412               0.0933               0.0310
              0.7432               0.0934               0.0310
              0.7452               0.0934               0.0310
              0.7472               0.0934               0.0310
              0.7492               0.0934               0.0310
              0.7512               0.0935               0.0310
              0.7532               0.0935               0.0310
              0.7552               0.0935               0.0310
              0.7572               0.0935               0.0310
              0.7592               0.0936               0.0310
              0.7612               0.0936               0.0310
              0.7632               0.0936               0.0310
              0.7652               0.0937               0.0310
              0.7672               0.0937               0.0310
              0.7692               0.0937               0.0310
              0.7712               0.0937               0.0310
              0.7732               0.0938               0.0310
              0.7751               0.0938               0.0310
              0.7771               0.0938               0.0310
              0.7791               0.0938               0.0310
              0.7811               0.0939               0.0310
              0.7831               0.0939               0.0310
              0.7851               0.0939               0.0310
              0.7871               0.0939               0.0310
              0.7891               0.0940               0.0310
              0.7911               0.0940               0.0310
              0.7931               0.0940               0.0310
              0.7951               0.0940               0.0310
              0.7971               0.0941               0.0310
              0.7991               0.0941               0.0310
              0.8011               0.0941               0.0310
              0.8031               0.0941               0.0310
              0.8051               0.0942               0.0310
              0.8071               0.0942               0.0310
              0.8091               0.0942               0.0310
              0.8111               0.0943               0.0310
              0.8130               0.0943               0.0310
              0.8150               0.0943               0.0310
              0.8170               0.0943               0.0310
              0.8190               0.0944               0.0310
              0.8210               0.0944               0.0310
              0.8230               0.0944               0.0310
              0.8250               0.0944               0.0310
              0.8270               0.0945               0.0310
              0.8290               0.0945               0.0310
              0.8310               0.0945               0.0310
              0.8330               0.0945               0.0310
              0.8350               0.0946               0.0310
              0.8370               0.0946               0.0310
              0.8390               0.0946               0.0310
              0.8410               0.0946               0.0310
              0.8430               0.0947               0.0310
              0.8450               0.0947               0.0310
              0.8470               0.0947               0.0310
              0.8490               0.0947               0.0310
              0.8509               0.0948               0.0310
              0.8529               0.0948               0.0310
              0.8549               0.0948               0.0310
              0.8569               0.0948               0.0310
              0.8589               0.0948               0.0310
              0.8609               0.0949               0.0310
              0.8629               0.0949               0.0310
              0.8649               0.0949               0.0310
              0.8669               0.0949               0.0310
              0.8689               0.0950               0.0310
              0.8709               0.0950               0.0310
              0.8729               0.0950               0.0310
              0.8749               0.0950               0.0310
              0.8769               0.0951               0.0310
              0.8789               0.0951               0.0310
              0.8809               0.0951               0.0310
              0.8829               0.0951               0.0310
              0.8849               0.0952               0.0310
              0.8869               0.0952               0.0310
              0.8888               0.0952               0.0310
              0.8908               0.0952               0.0310
              0.8928               0.0953               0.0310
              0.8948               0.0953               0.0310
              0.8968               0.0953               0.0310
              0.8988               0.0953               0.0310
              0.9008               0.0953               0.0310
              0.9028               0.0954               0.0310
              0.9048               0.0954               0.0310
              0.9068               0.0954               0.0310
              0.9088               0.0954               0.0310
              0.9108               0.0955               0.0310
              0.9128               0.0955               0.0310
              0.9148               0.0955               0.0310
              0.9168               0.0955               0.0310
              0.9188               0.0956               0.0310
              0.9208               0.0956               0.0310
              0.9228               0.0956               0.0310
              0.9248               0.0956               0.0310
              0.9267               0.0956               0.0310
              0.9287               0.0957               0.0310
              0.9307               0.0957               0.0310
              0.9327               0.0957               0.0310
              0.9347               0.0957               0.0310
              0.9367               0.0958               0.0310
              0.9387               0.0958               0.0310
              0.9407               0.0958               0.0310
              0.9427               0.0958               0.0310
              0.9447               0.0958               0.0310
              0.9467               0.0959               0.0310
              0.9487               0.0959               0.0310
              0.9507               0.0959               0.0310
              0.9527               0.0959               0.0310
              0.9547               0.0960               0.0310
              0.9567               0.0960               0.0310
              0.9587               0.0960               0.0310
              0.9607               0.0960               0.0310
              0.9627               0.0960               0.0310
              0.9646               0.0961               0.0310
              0.9666               0.0961               0.0310
              0.9686               0.0961               0.0310
              0.9706               0.0961               0.0310
              0.9726               0.0962               0.0310
              0.9746               0.0962               0.0310
              0.9766               0.0962               0.0310
              0.9786               0.0962               0.0310
              0.9806               0.0962               0.0310
              0.9826               0.0963               0.0310
              0.9846               0.0963               0.0310
              0.9866               0.0963               0.0310
              0.9886               0.0963               0.0310
              0.9906               0.0963               0.0310
              0.9926               0.0964               0.0310
              0.9946               0.0964               0.0310
              0.9966               0.0964               0.0310
              0.9986               0.0964               0.0310
              1.0005               0.0965               0.0310
              1.0025               0.0965               0.0310
              1.0045               0.0965               0.0310
              1.0065               0.0965               0.0310
              1.0085               0.0965               0.0310
              1.0105               0.0966               0.0310
              1.0125               0.0966               0.0310
              1.0145               0.0966               0.0310
              1.0165               0.0966               0.0310
              1.0185               0.0966               0.0310
              1.0205               0.0967               0.0310
              1.0225               0.0967               0.0310
              1.0245               0.0967               0.0310
              1.0265               0.0967               0.0310
              1.0285               0.0967               0.0310
              1.0305               0.0968               0.0310
              1.0325               0.0968               0.0310
              1.0345               0.0968               0.0310
              1.0365               0.0968               0.0310
              1.0384               0.0968               0.0310
              1.0404               0.0969               0.0310
              1.0424               0.0969               0.0310
              1.0444               0.0969               0.0310
              1.0464               0.0969               0.0310
              1.0484               0.0969               0.0310
              1.0504               0.0970               0.0310
              1.0524               0.0970               0.0310
              1.0544               0.0970               0.0310
              1.0564               0.0970               0.0310
              1.0584               0.0970               0.0310
              1.0604               0.0971               0.0310
              1.0624               0.0971               0.0310
              1.0644               0.0971               0.0310
              1.0664               0.0971               0.0310
              1.0684               0.0971               0.0310
              1.0704               0.0972               0.0310
              1.0724               0.0972               0.0310
              1.0744               0.0972               0.0310
              1.0763               0.0972               0.0310
              1.0783               0.0972               0.0310
              1.0803               0.0973               0.0310
              1.0823               0.0973               0.0310
              1.0843               0.0973               0.0310
              1.0863               0.0973               0.0310
              1.0883               0.0973               0.0310
              1.0903               0.0974               0.0310
              1.0923               0.0974               0.0310
              1.0943               0.0974               0.0310
              1.0963               0.0974               0.0310
              1.0983               0.0974               0.0310
              1.1003               0.0974               0.0310
              1.1023               0.0975               0.0310
              1.1043               0.0975               0.0310
              1.1063               0.0975               0.0310
              1.1083               0.0975               0.0310
              1.1103               0.0975               0.0310
              1.1123               0.0976               0.0310
              1.1142               0.0976               0.0310
              1.1162               0.0976               0.0310
              1.1182               0.0976               0.0310
              1.1202               0.0976               0.0310
              1.1222               0.0977               0.0310
              1.1242               0.0977               0.0310
              1.1262               0.0977               0.0310
              1.1282               0.0977               0.0310
              1.1302               0.0977               0.0310
              1.1322               0.0977               0.0310
              1.1342               0.0978               0.0310
              1.1362               0.0978               0.0310
              1.1382               0.0978               0.0310
              1.1402               0.0978               0.0310
              1.1422               0.0978               0.0310
              1.1442               0.0978               0.0310
              1.1462               0.0979               0.0310
              1.1482               0.0979               0.0310
              1.1502               0.0979               0.0310
              1.1521               0.0979               0.0310
              1.1541               0.0979               0.0310
              1.1561               0.0980               0.0310
              1.1581               0.0980               0.0310
              1.1601               0.0980               0.0310
              1.1621               0.0980               0.0310
              1.1641               0.0980               0.0310
              1.1661               0.0980               0.0310
              1.1681               0.0981               0.0310
              1.1701               0.0981               0.0310
              1.1721               0.0981               0.0310
              1.1741               0.0981               0.0310
              1.1761               0.0981               0.0310
              1.1781               0.0981               0.0311
              1.1801               0.0982               0.0311
              1.1821               0.0982               0.0311
              1.1841               0.0982               0.0311
              1.1861               0.0982               0.0311
              1.1881               0.0982               0.0312
              1.1900               0.0983               0.0312
              1.1920               0.0983               0.0312
              1.1940               0.0983               0.0312
              1.1960               0.0983               0.0313
              1.1980               0.0983               0.0313
              1.2000               0.0983               0.0314
              1.2020               0.0984               0.0315
              1.2040               0.0984               0.0315
              1.2060               0.0984               0.0316
              1.2080               0.0984               0.0317
              1.2100               0.0984               0.0318
              1.2120               0.0984               0.0319
              1.2140               0.0985               0.0321
              1.2160               0.0985               0.0322
              1.2180               0.0985               0.0323
              1.2200               0.0985               0.0325
              1.2220               0.0985               0.0327
              1.2240               0.0985               0.0329
              1.2259               0.0986               0.0331
              1.2279               0.0986               0.0333
              1.2299               0.0986               0.0336
              1.2319               0.0986               0.0338
              1.2339               0.0986               0.0341
              1.2359               0.0986               0.0344
              1.2379               0.0986               0.0347
              1.2399               0.0987               0.0350
              1.2419               0.0987               0.0354
              1.2439               0.0987               0.0357
              1.2459               0.0987               0.0361
              1.2479               0.0987               0.0364
              1.2499               0.0987               0.0368
              1.2519               0.0988               0.0372
              1.2539               0.0988               0.0376
              1.2559               0.0988               0.0380
              1.2579               0.0988               0.0384
              1.2599               0.0988               0.0388
              1.2619               0.0988               0.0392
              1.2638               0.0989               0.0396
              1.2658               0.0989               0.0400
              1.2678               0.0989               0.0404
              1.2698               0.0989               0.0408
              1.2718               0.0989               0.0412
              1.2738               0.0989               0.0416
              1.2758               0.0989               0.0419
              1.2778               0.0990               0.0423
              1.2798               0.0990               0.0426
              1.2818               0.0990               0.0429
              1.2838               0.0990               0.0433
              1.2858               0.0990               0.0436
              1.2878               0.0990               0.0438
              1.2898               0.0991               0.0441
              1.2918               0.0991               0.0443
              1.2938               0.0991               0.0446
              1.2958               0.0991               0.0448
              1.2978               0.0991               0.0450
              1.2998               0.0991               0.0452
              1.3017               0.0991               0.0453
              1.3037               0.0992               0.0455
              1.3057               0.0992               0.0456
              1.3077               0.0992               0.0458
              1.3097               0.0992               0.0459
              1.3117               0.0992               0.0460
              1.3137               0.0992               0.0461
              1.3157               0.0993               0.0462
              1.3177               0.0993               0.0462
              1.3197               0.0993               0.0463
              1.3217               0.0993               0.0464
              1.3237               0.0993               0.0464
              1.3257               0.0993               0.0464
              1.3277               0.0993               0.0465
              1.3297               0.0994               0.0465
              1.3317               0.0994               0.0465
              1.3337               0.0994               0.0466
              1.3357               0.0994               0.0466
              1.3377               0.0994               0.0466
              1.3396               0.0994               0.0466
              1.3416               0.0994               0.0466
              1.3436               0.0995               0.0466
              1.3456               0.0995               0.0467
              1.3476               0.0995               0.0467
              1.3496               0.0995               0.0467
              1.3516               0.0995               0.0467
              1.3536               0.0995               0.0467
              1.3556               0.0995               0.0467
              1.3576               0.0996               0.0467
              1.3596               0.0996               0.0467
              1.3616               0.0996               0.0467
              1.3636               0.0996               0.0467
              1.3656               0.0996               0.0467
              1.3676               0.0996               0.0467
              1.3696               0.0996               0.0467
              1.3716               0.0997               0.0467
              1.3736               0.0997               0.0467
              1.3756               0.0997               0.0467
              1.3775               0.0997               0.0467
              1.3795               0.0997               0.0467
              1.3815               0.0997               0.0467
              1.3835               0.0997               0.0467
              1.3855               0.0997               0.0467
              1.3875               0.0998               0.0467
              1.3895               0.0998               0.0467
              1.3915               0.0998               0.0467
              1.3935               0.0998               0.0467
              1.3955               0.0998               0.0467
              1.3975               0.0998               0.0467
              1.3995               0.0998               0.0467
              1.4015               0.0999               0.0467
              1.4035               0.0999               0.0467
              1.4055               0.0999               0.0467
              1.4075               0.0999               0.0467
              1.4095               0.0999               0.0467
              1.4115               0.0999               0.0467
              1.4135               0.0999               0.0467
              1.4154               0.0999               0.0467
              1.4174               0.1000               0.0467
              1.4194               0.1000               0.0467
              1.4214               0.1000               0.0467
              1.4234               0.1000               0.0467
              1.4254               0.1000               0.0467
              1.4274               0.1000               0.0467
              1.4294               0.1000               0.0467
              1.4314               0.1000               0.0467
              1.4334               0.1001               0.0467
              1.4354               0.1001               0.0467
              1.4374               0.1001               0.0467
              1.4394               0.1001               0.0467
              1.4414               0.1001               0.0467
              1.4434               0.1001               0.0467
              1.4454               0.1001               0.0467
              1.4474               0.1001               0.0467
              1.4494               0.1002               0.0467
              1.4514               0.1002               0.0467
              1.4533               0.1002               0.0467
              1.4553               0.1002               0.0467
              1.4573               0.1002               0.0467
              1.4593               0.1002               0.0467
              1.4613               0.1002               0.0467
              1.4633               0.1002               0.0467
              1.4653               0.1003               0.0467
              1.4673               0.1003               0.0467
              1.4693               0.1003               0.0467
              1.4713               0.1003               0.0467
              1.4733               0.1003               0.0467
              1.4753               0.1003               0.0467
              1.4773               0.1003               0.0467
              1.4793               0.1003               0.0467
              1.4813               0.1004               0.0467
              1.4833               0.1004               0.0467
              1.4853               0.1004               0.0467
              1.4873               0.1004               0.0467
              1.4892               0.1004               0.0467
              1.4912               0.1004               0.0467
              1.4932               0.1004               0.0467
              1.4952               0.1004               0.0467
              1.4972               0.1005               0.0467
              1.4992               0.1005               0.0467
              1.5012               0.1005               0.0467
              1.5032               0.1005               0.0467
              1.5052               0.1005               0.0467
              1.5072               0.1005               0.0467
              1.5092               0.1005               0.0467
              1.5112               0.1005               0.0467
              1.5132               0.1005               0.0467
              1.5152               0.1006               0.0467
              1.5172               0.1006               0.0467
              1.5192               0.1006               0.0467
              1.5212               0.1006               0.0467
              1.5232               0.1006               0.0467
              1.5252               0.1006               0.0467
              1.5271               0.1006               0.0467
              1.5291               0.1006               0.0467
              1.5311               0.1006               0.0467
              1.5331               0.1007               0.0467
              1.5351               0.1007               0.0467
              1.5371               0.1007               0.0467
              1.5391               0.1007               0.0467
              1.5411               0.1007               0.0467
              1.5431               0.1007               0.0467
              1.5451               0.1007               0.0467
              1.5471               0.1007               0.0467
              1.5491               0.1007               0.0467
              1.5511               0.1008               0.0467
              1.5531               0.1008               0.0467
              1.5551               0.1008               0.0467
              1.5571               0.1008               0.0467
              1.5591               0.1008               0.0467
              1.5611               0.1008               0.0467
              1.5631               0.1008               0.0467
              1.5650               0.1008               0.0467
              1.5670               0.1008               0.0467
              1.5690               0.1009               0.0467
              1.5710               0.1009               0.0467
              1.5730               0.1009               0.0467
              1.5750               0.1009               0.0467
              1.5770               0.1009               0.0467
              1.5790               0.1009               0.0467
              1.5810               0.1009               0.0467
              1.5830               0.1009               0.0467
              1.5850               0.1009               0.0467
              1.5870               0.1009               0.0467
              1.5890               0.1010               0.0467
              1.5910               0.1010               0.0467
              1.5930               0.1010               0.0467
              1.5950               0.1010               0.0467
              1.5970               0.1010               0.0467
              1.5990               0.1010               0.0467
              1.6010               0.1010               0.0467
              1.6029               0.1010               0.0467
              1.6049               0.1010               0.0467
              1.6069               0.1011               0.0467
              1.6089               0.1011               0.0467
              1.6109               0.1011               0.0467
              1.6129               0.1011               0.0467
              1.6149               0.1011               0.0467
              1.6169               0.1011               0.0467
              1.6189               0.1011               0.0467
              1.6209               0.1011               0.0467
              1.6229               0.1011               0.0467
              1.6249               0.1011               0.0467
              1.6269               0.1011               0.0467
              1.6289               0.1012               0.0467
              1.6309               0.1012               0.0467
              1.6329               0.1012               0.0467
              1.6349               0.1012               0.0467
              1.6369               0.1012               0.0467
              1.6389               0.1012               0.0467
              1.6408               0.1012               0.0467
              1.6428               0.1012               0.0467
              1.6448               0.1012               0.0467
              1.6468               0.1012               0.0467
              1.6488               0.1013               0.0467
              1.6508               0.1013               0.0467
              1.6528               0.1013               0.0467
              1.6548               0.1013               0.0467
              1.6568               0.1013               0.0467
              1.6588               0.1013               0.0467
              1.6608               0.1013               0.0467
              1.6628               0.1013               0.0467
              1.6648               0.1013               0.0467
              1.6668               0.1013               0.0467
              1.6688               0.1013               0.0467
              1.6708               0.1014               0.0467
              1.6728               0.1014               0.0467
              1.6748               0.1014               0.0467
              1.6768               0.1014               0.0467
              1.6787               0.1014               0.0467
              1.6807               0.1014               0.0467
              1.6827               0.1014               0.0467
              1.6847               0.1014               0.0467
              1.6867               0.1014               0.0467
              1.6887               0.1014               0.0467
              1.6907               0.1014               0.0467
              1.6927               0.1015               0.0467
              1.6947               0.1015               0.0467
              1.6967               0.1015               0.0467
              1.6987               0.1015               0.0467
              1.7007               0.1015               0.0467
              1.7027               0.1015               0.0467
              1.7047               0.1015               0.0467
              1.7067               0.1015               0.0467
              1.7087               0.1015               0.0467
              1.7107               0.1015               0.0467
              1.7127               0.1015               0.0467
              1.7146               0.1016               0.0467
              1.7166               0.1016               0.0467
              1.7186               0.1016               0.0467
              1.7206               0.1016               0.0467
              1.7226               0.1016               0.0467
              1.7246               0.1016               0.0467
              1.7266               0.1016               0.0467
              1.7286               0.1016               0.0467
              1.7306               0.1016               0.0467
              1.7326               0.1016               0.0467
              1.7346               0.1016               0.0467
              1.7366               0.1016               0.0467
              1.7386               0.1017               0.0467
              1.7406               0.1017               0.0467
              1.7426               0.1017               0.0467
              1.7446               0.1017               0.0467
              1.7466               0.1017               0.0467
              1.7486               0.1017               0.0467
              1.7506               0.1017               0.0467
              1.7525               0.1017               0.0467
              1.7545               0.1017               0.0467
              1.7565               0.1017               0.0467
              1.7585               0.1017               0.0467
              1.7605               0.1017               0.0467
              1.7625               0.1018               0.0467
              1.7645               0.1018               0.0467
              1.7665               0.1018               0.0467
              1.7685               0.1018               0.0467
              1.7705               0.1018               0.0467
              1.7725               0.1018               0.0467
              1.7745               0.1018               0.0467
              1.7765               0.1018               0.0467
              1.7785               0.1018               0.0467
              1.7805               0.1018               0.0467
              1.7825               0.1018               0.0467
              1.7845               0.1018               0.0467
              1.7865               0.1018               0.0467
              1.7885               0.1019               0.0467
              1.7904               0.1019               0.0467
              1.7924               0.1019               0.0467
              1.7944               0.1019               0.0467
              1.7964               0.1019               0.0467
              1.7984               0.1019               0.0467
              1.8004               0.1019               0.0467
              1.8024               0.1019               0.0467
              1.8044               0.1019               0.0467
              1.8064               0.1019               0.0467
              1.8084               0.1019               0.0467
              1.8104               0.1019               0.0467
              1.8124               0.1019               0.0467
              1.8144               0.1019               0.0467
              1.8164               0.1020               0.0467
              1.8184               0.1020               0.0467
              1.8204               0.1020               0.0467
              1.8224               0.1020               0.0467
              1.8244               0.1020               0.0467
              1.8264               0.1020               0.0467
              1.8283               0.1020               0.0467
              1.8303               0.1020               0.0467
              1.8323               0.1020               0.0467
              1.8343               0.1020               0.0467
              1.8363               0.1020               0.0467
              1.8383               0.1020               0.0467
              1.8403               0.1020               0.0467
              1.8423               0.1020               0.0467
              1.8443               0.1021               0.0467
              1.8463               0.1021               0.0467
              1.8483               0.1021               0.0467
              1.8503               0.1021               0.0467
              1.8523               0.1021               0.0467
              1.8543               0.1021               0.0467
              1.8563               0.1021               0.0467
              1.8583               0.1021               0.0467
              1.8603               0.1021               0.0467
              1.8623               0.1021               0.0467
              1.8643               0.1021               0.0467
              1.8662               0.1021               0.0467
              1.8682               0.1021               0.0467
              1.8702               0.1021               0.0467
              1.8722               0.1021               0.0467
              1.8742               0.1022               0.0467
              1.8762               0.1022               0.0467
              1.8782               0.1022               0.0467
              1.8802               0.1022               0.0467
              1.8822               0.1022               0.0467
              1.8842               0.1022               0.0467
              1.8862               0.1022               0.0467
              1.8882               0.1022               0.0467
              1.8902               0.1022               0.0467
              1.8922               0.1022               0.0467
              1.8942               0.1022               0.0467
              1.8962               0.1022               0.0467
              1.8982               0.1022               0.0467
              1.9002               0.1022               0.0467
              1.9022               0.1022               0.0467
              1.9041               0.1022               0.0467
              1.9061               0.1023               0.0467
              1.9081               0.1023               0.0467
              1.9101               0.1023               0.0467
              1.9121               0.1023               0.0467
              1.9141               0.1023               0.0467
              1.9161               0.1023               0.0467
              1.9181               0.1023               0.0467
              1.9201               0.1023               0.0467
              1.9221               0.1023               0.0467
              1.9241               0.1023               0.0467
              1.9261               0.1023               0.0467
              1.9281               0.1023               0.0467
              1.9301               0.1023               0.0467
              1.9321               0.1023               0.0467
              1.9341               0.1023               0.0467
              1.9361               0.1023               0.0467
              1.9381               0.1023               0.0467
              1.9400               0.1024               0.0467
              1.9420               0.1024               0.0467
              1.9440               0.1024               0.0467
              1.9460               0.1024               0.0467
              1.9480               0.1024               0.0467
              1.9500               0.1024               0.0467
              1.9520               0.1024               0.0467
              1.9540               0.1024               0.0467
              1.9560               0.1024               0.0467
              1.9580               0.1024               0.0467
              1.9600               0.1024               0.0467
              1.9620               0.1024               0.0467
              1.9640               0.1024               0.0467
              1.9660               0.1024               0.0467
              1.9680               0.1024               0.0467
              1.9700               0.1024               0.0467
              1.9720               0.1024               0.0467
              1.9740               0.1024               0.0467
              1.9760               0.1025               0.0467
              1.9779               0.1025               0.0467
              1.9799               0.1025               0.0467
              1.9819               0.1025               0.0467
              1.9839               0.1025               0.0467
              1.9859               0.1025               0.0467
              1.9879               0.1025               0.0467
              1.9899               0.1025               0.0467
              1.9919               0.1025               0.0467
              1.9939               0.1025               0.0467
              1.9959               0.1025               0.0467
              1.9979               0.1025               0.0467
              1.9999               0.1025               0.0467
              2.0019               0.1025               0.0467
              2.0039               0.1025               0.0467
              2.0059               0.1025               0.0467
              2.0079               0.1025               0.0467
              2.0099               0.1025               0.0467
              2.0119               0.1025               0.0467
              2.0139               0.1025               0.0467
              2.0158               0.1026               0.0467
              2.0178               0.1026               0.0467
              2.0198               0.1026               0.0467
              2.0218               0.1026               0.0467
              2.0238               0.1026               0.0467
              2.0258               0.1026               0.0467
              2.0278               0.1026               0.0467
              2.0298               0.1026               0.0467
              2.0318               0.1026               0.0467
              2.0338               0.1026               0.0467
              2.0358               0.1026               0.0467
              2.0378               0.1026               0.0467
              2.0398               0.1026               0.0467
              2.0418               0.1026               0.0467
              2.0438               0.1026               0.0467
              2.0458               0.1026               0.0467
              2.0478               0.1026               0.0467
              2.0498               0.1026               0.0467
              2.0518               0.1026               0.0467
              2.0537               0.1026               0.0467
              2.0557               0.1026               0.0467
              2.0577               0.1026               0.0467
              2.0597               0.1027               0.0467
              2.0617               0.1027               0.0467
              2.0637               0.1027               0.0467
              2.0657               0.1027               0.0467
              2.0677               0.1027               0.0467
              2.0697               0.1027               0.0467
              2.0717               0.1027               0.0467
              2.0737               0.1027               0.0467
              2.0757               0.1027               0.0467
              2.0777               0.1027               0.0467
              2.0797               0.1027               0.0467
              2.0817               0.1027               0.0467
              2.0837               0.1027               0.0467
              2.0857               0.1027               0.0467
              2.0877               0.1027               0.0467
              2.0897               0.1027               0.0467
              2.0916               0.1027               0.0467
              2.0936               0.1027               0.0467
              2.0956               0.1027               0.0467
              2.0976               0.1027               0.0467
              2.0996               0.1027               0.0467
              2.1016               0.1027               0.0467
              2.1036               0.1027               0.0467
              2.1056               0.1027               0.0467
              2.1076               0.1028               0.0467
              2.1096               0.1028               0.0467
              2.1116               0.1028               0.0467
              2.1136               0.1028               0.0467
              2.1156               0.1028               0.0467
              2.1176               0.1028               0.0467
              2.1196               0.1028               0.0467
              2.1216               0.1028               0.0467
              2.1236               0.1028               0.0467
              2.1256               0.1028               0.0467
              2.1276               0.1028               0.0467
              2.1295               0.1028               0.0467
              2.1315               0.1028               0.0467
              2.1335               0.1028               0.0467
              2.1355               0.1028               0.0467
              2.1375               0.1028               0.0467
              2.1395               0.1028               0.0467
              2.1415               0.1028               0.0467
              2.1435               0.1028               0.0467
              2.1455               0.1028               0.0467
              2.1475               0.1028               0.0467
              2.1495               0.1028               0.0467
              2.1515               0.1028               0.0467
              2.1535               0.1028               0.0467
              2.1555               0.1028               0.0467
              2.1575               0.1028               0.0467
              2.1595               0.1028               0.0467
              2.1615               0.1028               0.0467
              2.1635               0.1028               0.0467
              2.1655               0.1029               0.0467
              2.1674               0.1029               0.0467
              2.1694               0.1029               0.0467
              2.1714               0.1029               0.0467
              2.1734               0.1029               0.0467
              2.1754               0.1029               0.0467
              2.1774               0.1029               0.0467
              2.1794               0.1029               0.0467
              2.1814               0.1029               0.0467
              2.1834               0.1029               0.0467
              2.1854               0.1029               0.0467
              2.1874               0.1029               0.0467
              2.1894               0.1029               0.0467
              2.1914               0.1029               0.0467
              2.1934               0.1029               0.0467
              2.1954               0.1029               0.0467
              2.1974               0.1029               0.0467
              2.1994               0.1029               0.0467
              2.2014               0.1029               0.0467
              2.2033               0.1029               0.0467
              2.2053               0.1029               0.0467
              2.2073               0.1029               0.0467
              2.2093               0.1029               0.0467
              2.2113               0.1029               0.0467
              2.2133               0.1029               0.0467
              2.2153               0.1029               0.0467
              2.2173               0.1029               0.0467
              2.2193               0.1029               0.0467
              2.2213               0.1029               0.0467
              2.2233               0.1029               0.0467
              2.2253               0.1029               0.0467
              2.2273               0.1029               0.0467
              2.2293               0.1029               0.0467
              2.2313               0.1029               0.0467
              2.2333               0.1029               0.0467
              2.2353               0.1029               0.0467
              2.2373               0.1030               0.0467
              2.2393               0.1030               0.0467
              2.2412               0.1030               0.0467
              2.2432               0.1030               0.0467
              2.2452               0.1030               0.0467
              2.2472               0.1030               0.0467
              2.2492               0.1030               0.0467
              2.2512               0.1030               0.0467
              2.2532               0.1030               0.0467
              2.2552               0.1030               0.0467
              2.2572               0.1030               0.0467
              2.2592               0.1030               0.0467
              2.2612               0.1030               0.0467
              2.2632               0.1030               0.0467
              2.2652               0.1030               0.0467
              2.2672               0.1030               0.0467
              2.2692               0.1030               0.0467
              2.2712               0.1030               0.0467
              2.2732               0.1030               0.0467
              2.2752               0.1030               0.0467
              2.2772               0.1030               0.0467
              2.2791               0.1030               0.0467
              2.2811               0.1030               0.0467
              2.2831               0.1030               0.0467
              2.2851               0.1030               0.0467
              2.2871               0.1030               0.0467
              2.2891               0.1030               0.0467
              2.2911               0.1030               0.0467
              2.2931               0.1030               0.0467
              2.2951               0.1030               0.0467
              2.2971               0.1030               0.0467
              2.2991               0.1030               0.0467
              2.3011               0.1030               0.0467
              2.3031               0.1030               0.0467
              2.3051               0.1030               0.0467
              2.3071               0.1030               0.0467
              2.3091               0.1030               0.0467
              2.3111               0.1030               0.0467
              2.3131               0.1030               0.0467
              2.3151               0.1030               0.0467
              2.3170               0.1030               0.0467
              2.3190               0.1030               0.0467
              2.3210               0.1030               0.0467
              2.3230               0.1030               0.0467
              2.3250               0.1030               0.0467
              2.3270               0.1030               0.0467
              2.3290               0.1030               0.0467
              2.3310               0.1030               0.0467
              2.3330               0.1030               0.0467
              2.3350               0.1030               0.0467
              2.3370               0.1030               0.0467
              2.3390               0.1030               0.0467
              2.3410               0.1030               0.0467
              2.3430               0.1031               0.0467
              2.3450               0.1031               0.0467
              2.3470               0.1031               0.0467
              2.3490               0.1031               0.0467
              2.3510               0.1031               0.0467
              2.3530               0.1031               0.0467
              2.3549               0.1031               0.0467
              2.3569               0.1031               0.0467
              2.3589               0.1031               0.0467
              2.3609               0.1031               0.0467
              2.3629               0.1031               0.0467
              2.3649               0.1031               0.0467
              2.3669               0.1031               0.0467
              2.3689               0.1031               0.0467
              2.3709               0.1031               0.0467
              2.3729               0.1031               0.0467
              2.3749               0.1031               0.0467
              2.3769               0.1031               0.0467
              2.3789               0.1031               0.0467
              2.3809               0.1031               0.0467
              2.3829               0.1031               0.0467
              2.3849               0.1031               0.0467
              2.3869               0.1031               0.0467
              2.3889               0.1031               0.0467
              2.3909               0.1031               0.0467
              2.3928               0.1031               0.0467
              2.3948               0.1031               0.0467
              2.3968               0.1031               0.0467
              2.3988               0.1031               0.0467
              2.4008               0.1031               0.0467
              2.4028               0.1031               0.0467
              2.4048               0.1031               0.0467
              2.4068               0.1031               0.0467
              2.4088               0.1031               0.0467
              2.4108               0.1031               0.0467
              2.4128               0.1031               0.0467
              2.4148               0.1031               0.0467
              2.4168               0.1031               0.0467
              2.4188               0.1031               0.0467
              2.4208               0.1031               0.0467
              2.4228               0.1031               0.0467
              2.4248               0.1031               0.0467
              2.4268               0.1031               0.0467
              2.4287               0.1031               0.0467
              2.4307               0.1031               0.0467
              2.4327               0.1031               0.0467
              2.4347               0.1031               0.0467
              2.4367               0.1031               0.0467
              2.4387               0.1031               0.0467
              2.4407               0.1031               0.0467
              2.4427               0.1031               0.0467
              2.4447               0.1031               0.0467
              2.4467               0.1031               0.0467
              2.4487               0.1031               0.0467
              2.4507               0.1031               0.0467
              2.4527               0.1031               0.0467
              2.4547               0.1031               0.0467
              2.4567               0.1031               0.0467
              2.4587               0.1031               0.0467
              2.4607               0.1031               0.0467
              2.4627               0.1031               0.0467
              2.4647               0.1031               0.0467
              2.4666               0.1031               0.0467
              2.4686               0.1031               0.0467
              2.4706               0.1031               0.0467
              2.4726               0.1031               0.0467
              2.4746               0.1031               0.0467
              2.4766               0.1031               0.0467
              2.4786               0.1031               0.0467
              2.4806               0.1031               0.0467
              2.4826               0.1031               0.0467
              2.4846               0.1031               0.0467
              2.4866               0.1031               0.0467
              2.4886               0.1031               0.0467
              2.4906               0.1031               0.0467
              2.4926               0.1031               0.0467
              2.4946               0.1031               0.0467
              2.4966               0.1031               0.0467
              2.4986               0.1031               0.0467
              2.5006               0.1031               0.0467
              2.5026               0.1031               0.0467
              2.5045               0.1031               0.0467
              2.5065               0.1031               0.0467
              2.5085               0.1031               0.0467
              2.5105               0.1031               0.0467
              2.5125               0.1031               0.0467
              2.5145               0.1031               0.0467
              2.5165               0.1031               0.0467
              2.5185               0.1031               0.0467
              2.5205               0.1031               0.0467
              2.5225               0.1031               0.0467
              2.5245               0.1031               0.0467
              2.5265               0.1031               0.0467
              2.5285               0.1031               0.0467
              2.5305               0.1031               0.0467
              2.5325               0.1031               0.0467
              2.5345               0.1031               0.0467
              2.5365               0.1031               0.0467
              2.5385               0.1031               0.0467
              2.5405               0.1031               0.0467
              2.5424               0.1031               0.0467
              2.5444               0.1031               0.0467
              2.5464               0.1031               0.0467
              2.5484               0.1031               0.0467
              2.5504               0.1031               0.0467
              2.5524               0.1031               0.0467
              2.5544               0.1031               0.0467
              2.5564               0.1031               0.0467
              2.5584               0.1031               0.0467
              2.5604               0.1031               0.0467
              2.5624               0.1031               0.0467
              2.5644               0.1031               0.0467
              2.5664               0.1031               0.0467
              2.5684               0.1031               0.0467
              2.5704               0.1031               0.0467
              2.5724               0.1031               0.0467
              2.5744               0.1031               0.0467
              2.5764               0.1031               0.0467
              2.5784               0.1031               0.0467
              2.5803               0.1031               0.0467
              2.5823               0.1031               0.0467
              2.5843               0.1031               0.0467
              2.5863               0.1031               0.0467
              2.5883               0.1031               0.0467
              2.5903               0.1031               0.0467
              2.5923               0.1031               0.0467
              2.5943               0.1031               0.0467
              2.5963               0.1031               0.0467
              2.5983               0.1031               0.0467
              2.6003               0.1031               0.0467
              2.6023               0.1031               0.0467
              2.6043               0.1031               0.0467
              2.6063               0.1031               0.0467
              2.6083               0.1031               0.0467
              2.6103               0.1031               0.0467
              2.6123               0.1031               0.0467
              2.6143               0.1031               0.0467
              2.6163               0.1031               0.0467
              2.6182               0.1031               0.0467
              2.6202               0.1031               0.0467
              2.6222               0.1031               0.0467
              2.6242               0.1031               0.0467
              2.6262               0.1031               0.0467
              2.6282               0.1031               0.0467
              2.6302               0.1031               0.0467
              2.6322               0.1031               0.0467
              2.6342               0.1031               0.0467
              2.6362               0.1031               0.0467
              2.6382               0.1031               0.0467
              2.6402               0.1031               0.0467
              2.6422               0.1030               0.0467
              2.6442               0.1030               0.0467
              2.6462               0.1030               0.0467
              2.6482               0.1030               0.0467
              2.6502               0.1030               0.0467
              2.6522               0.1030               0.0467
              2.6542               0.1030               0.0467
              2.6561               0.1030               0.0467
              2.6581               0.1030               0.0467
              2.6601               0.1030               0.0467
              2.6621               0.1030               0.0467
              2.6641               0.1030               0.0467
              2.6661               0.1030               0.0467
              2.6681               0.1030               0.0467
              2.6701               0.1030               0.0467
              2.6721               0.1030               0.0467
              2.6741               0.1030               0.0467
              2.6761               0.1030               0.0467
              2.6781               0.1030               0.0467
              2.6801               0.1030               0.0467
              2.6821               0.1030               0.0467
              2.6841               0.1030               0.0467
              2.6861               0.1030               0.0467
              2.6881               0.1030               0.0467
              2.6901               0.1030               0.0467
              2.6920               0.1030               0.0467
              2.6940               0.1030               0.0467
              2.6960               0.1030               0.0467
              2.6980               0.1030               0.0467
              2.7000               0.1030               0.0467
              2.7020               0.1030               0.0467
              2.7040               0.1030               0.0467
              2.7060               0.1030               0.0467
              2.7080               0.1030               0.0467
              2.7100               0.1030               0.0467
              2.7120               0.1030               0.0467
              2.7140               0.1030               0.0467
              2.7160               0.1030               0.0467
              2.7180               0.1030               0.0467
              2.7200               0.1030               0.0467
              2.7220               0.1030               0.0467
              2.7240               0.1030               0.0467
              2.7260               0.1030               0.0467
              2.7280               0.1030               0.0467
              2.7299               0.1030               0.0467
              2.7319               0.1030               0.0467
              2.7339               0.1030               0.0467
              2.7359               0.1030               0.0467
              2.7379               0.1030               0.0467
              2.7399               0.1030               0.0467
              2.7419               0.1030               0.0467
              2.7439               0.1030               0.0467
              2.7459               0.1030               0.0467
              2.7479               0.1030               0.0467
              2.7499               0.1030               0.0467
              2.7519               0.1030               0.0467
              2.7539               0.1030               0.0467
              2.7559               0.1029               0.0467
              2.7579               0.1029               0.0467
              2.7599               0.1029               0.0467
              2.7619               0.1029               0.0467
              2.7639               0.1029               0.0467
              2.7659               0.1029               0.0467
              2.7678               0.1029               0.0467
              2.7698               0.1029               0.0467
              2.7718               0.1029               0.0467
              2.7738               0.1029               0.0467
              2.7758               0.1029               0.0467
              2.7778               0.1029               0.0467
              2.7798               0.1029               0.0467
              2.7818               0.1029               0.0467
              2.7838               0.1029               0.0467
              2.7858               0.1029               0.0467
              2.7878               0.1029               0.0467
              2.7898               0.1029               0.0467
              2.7918               0.1029               0.0467
              2.7938               0.1029               0.0467
              2.7958               0.1029               0.0467
              2.7978               0.1029               0.0467
              2.7998               0.1029               0.0467
              2.8018               0.1029               0.0467
              2.8038               0.1029               0.0467
              2.8057               0.1029               0.0467
              2.8077               0.1029               0.0467
              2.8097               0.1029               0.0467
              2.8117               0.1029               0.0467
              2.8137               0.1029               0.0467
              2.8157               0.1029               0.0467
              2.8177               0.1029               0.0467
              2.8197               0.1029               0.0467
              2.8217               0.1029               0.0467
              2.8237               0.1029               0.0467
              2.8257               0.1029               0.0467
              2.8277               0.1029               0.0467
              2.8297               0.1029               0.0467
              2.8317               0.1029               0.0467
              2.8337               0.1028               0.0467
              2.8357               0.1028               0.0467
              2.8377               0.1028               0.0467
              2.8397               0.1028               0.0467
              2.8417               0.1028               0.0467
              2.8436               0.1028               0.0467
              2.8456               0.1028               0.0467
              2.8476               0.1028               0.0467
              2.8496               0.1028               0.0467
              2.8516               0.1028               0.0467
              2.8536               0.1028               0.0467
              2.8556               0.1028               0.0467
              2.8576               0.1028               0.0467
              2.8596               0.1028               0.0467
              2.8616               0.1028               0.0467
              2.8636               0.1028               0.0467
              2.8656               0.1028               0.0467
              2.8676               0.1028               0.0467
              2.8696               0.1028               0.0467
              2.8716               0.1028               0.0467
              2.8736               0.1028               0.0467
              2.8756               0.1028               0.0467
              2.8776               0.1028               0.0467
              2.8796               0.1028               0.0467
              2.8815               0.1028               0.0467
              2.8835               0.1028               0.0467
              2.8855               0.1028               0.0467
              2.8875               0.1028               0.0467
              2.8895               0.1028               0.0467
              2.8915               0.1028               0.0467
              2.8935               0.1028               0.0467
              2.8955               0.1028               0.0467
              2.8975               0.1027               0.0467
              2.8995               0.1027               0.0467
              2.9015               0.1027               0.0467
              2.9035               0.1027               0.0467
              2.9055               0.1027               0.0467
              2.9075               0.1027               0.0467
              2.9095               0.1027               0.0467
              2.9115               0.1027               0.0467
              2.9135               0.1027               0.0467
              2.9155               0.1027               0.0467
              2.9174               0.1027               0.0467
              2.9194               0.1027               0.0467
              2.9214               0.1027               0.0467
              2.9234               0.1027               0.0467
              2.9254               0.1027               0.0467
              2.9274               0.1027               0.0467
              2.9294               0.1027               0.0467
              2.9314               0.1027               0.0467
              2.9334               0.1027               0.0467
              2.9354               0.1027               0.0467
              2.9374               0.1027               0.0467
              2.9394               0.1027               0.0467
              2.9414               0.1027               0.0467
              2.9434               0.1027               0.0467
              2.9454               0.1027               0.0467
              2.9474               0.1027               0.0467
              2.9494               0.1027               0.0467
              2.9514               0.1027               0.0467
              2.9534               0.1027               0.0467
              2.9553               0.1026               0.0467
              2.9573               0.1026               0.0467
              2.9593               0.1026               0.0467
              2.9613               0.1026               0.0467
              2.9633               0.1026               0.0467
              2.9653               0.1026               0.0467
              2.9673               0.1026               0.0467
              2.9693               0.1026               0.0467
              2.9713               0.1026               0.0467
              2.9733               0.1026               0.0467
              2.9753               0.1026               0.0467
              2.9773               0.1026               0.0467
              2.9793               0.1026               0.0467
              2.9813               0.1026               0.0467
              2.9833               0.1026               0.0467
              2.9853               0.1026               0.0467
              2.9873               0.1026               0.0467
              2.9893               0.1026               0.0467
              2.9913               0.1026               0.0467
              2.9932               0.1026               0.0467
              2.9952               0.1026               0.0467
              2.9972               0.1026               0.0467
              2.9992               0.1026               0.0467
              3.0012               0.1026               0.0467
              3.0032               0.1026               0.0467
              3.0052               0.1025               0.0467
              3.0072               0.1025               0.0467
              3.0092               0.1025               0.0467
              3.0112               0.1025               0.0467
              3.0132               0.1025               0.0467
              3.0152               0.1025               0.0467
              3.0172               0.1025               0.0467
              3.0192               0.1025               0.0467
              3.0212               0.1025               0.0467
              3.0232               0.1025               0.0467
              3.0252               0.1025               0.0467
              3.0272               0.1025               0.0467
              3.0292               0.1025               0.0467
              3.0311               0.1025               0.0467
              3.0331               0.1025               0.0467
              3.0351               0.1025               0.0467
              3.0371               0.1025               0.0467
              3.0391               0.1025               0.0467
              3.0411               0.1025               0.0467
              3.0431               0.1025               0.0467
              3.0451               0.1025               0.0467
              3.0471               0.1025               0.0467
              3.0491               0.1025               0.0467
              3.0511               0.1025               0.0467
              3.0531               0.1024               0.0467
              3.0551               0.1024               0.0467
              3.0571               0.1024               0.0467
              3.0591               0.1024               0.0467
              3.0611               0.1024               0.0467
              3.0631               0.1024               0.0467
              3.0651               0.1024               0.0467
              3.0671               0.1024               0.0467
              3.0690               0.1024               0.0467
              3.0710               0.1024               0.0467
              3.0730               0.1024               0.0467
              3.0750               0.1024               0.0467
              3.0770               0.1024               0.0467
              3.0790               0.1024               0.0467
              3.0810               0.1024               0.0467
              3.0830               0.1024               0.0467
              3.0850               0.1024               0.0467
              3.0870               0.1024               0.0467
              3.0890               0.1024               0.0467
              3.0910               0.1024               0.0467
              3.0930               0.1024               0.0467
              3.0950               0.1024               0.0467
              3.0970               0.1023               0.0467
              3.0990               0.1023               0.0467
              3.1010               0.1023               0.0467
              3.1030               0.1023               0.0467
              3.1050               0.1023               0.0467
              3.1069               0.1023               0.0467
              3.1089               0.1023               0.0467
              3.1109               0.1023               0.0467
              3.1129               0.1023               0.0467
              3.1149               0.1023               0.0467
              3.1169               0.1023               0.0467
              3.1189               0.1023               0.0467
              3.1209               0.1023               0.0467
              3.1229               0.1023               0.0467
              3.1249               0.1023               0.0467
              3.1269               0.1023               0.0467
              3.1289               0.1023               0.0467
              3.1309               0.1023               0.0467
              3.1329               0.1023               0.0467
              3.1349               0.1023               0.0467
              3.1369               0.1022               0.0467
              3.1389               0.1022               0.0467
              3.1409               0.1022               0.0467
              3.1428               0.1022               0.0467
              3.1448               0.1022               0.0467
              3.1468               0.1022               0.0467
              3.1488               0.1022               0.0467
              3.1508               0.1022               0.0467
              3.1528               0.1022               0.0467
              3.1548               0.1022               0.0467
              3.1568               0.1022               0.0467
              3.1588               0.1022               0.0467
              3.1608               0.1022               0.0467
              3.1628               0.1022               0.0467
              3.1648               0.1022               0.0467
              3.1668               0.1022               0.0467
              3.1688               0.1022               0.0467
              3.1708               0.1022               0.0467
              3.1728               0.1022               0.0467
              3.1748               0.1022               0.0467
              3.1768               0.1021               0.0467
              3.1788               0.1021               0.0467
              3.1807               0.1021               0.0467
              3.1827               0.1021               0.0467
              3.1847               0.1021               0.0467
              3.1867               0.1021               0.0467
              3.1887               0.1021               0.0467
              3.1907               0.1021               0.0467
              3.1927               0.1021               0.0467
              3.1947               0.1021               0.0467
              3.1967               0.1021               0.0467
              3.1987               0.1021               0.0467
              3.2007               0.1021               0.0467
              3.2027               0.1021               0.0467
              3.2047               0.1021               0.0467
              3.2067               0.1021               0.0467
              3.2087               0.1021               0.0467
              3.2107               0.1021               0.0467
              3.2127               0.1020               0.0467
              3.2147               0.1020               0.0467
              3.2167               0.1020               0.0467
              3.2186               0.1020               0.0467
              3.2206               0.1020               0.0467
              3.2226               0.1020               0.0467
              3.2246               0.1020               0.0467
              3.2266               0.1020               0.0467
              3.2286               0.1020               0.0467
              3.2306               0.1020               0.0467
              3.2326               0.1020               0.0467
              3.2346               0.1020               0.0467
              3.2366               0.1020               0.0467
              3.2386               0.1020               0.0467
              3.2406               0.1020               0.0467
              3.2426               0.1020               0.0467
              3.2446               0.1020               0.0467
              3.2466               0.1020               0.0467
              3.2486               0.1019               0.0467
              3.2506               0.1019               0.0467
              3.2526               0.1019               0.0467
              3.2546               0.1019               0.0467
              3.2565               0.1019               0.0467
              3.2585               0.1019               0.0467
              3.2605               0.1019               0.0467
              3.2625               0.1019               0.0467
              3.2645               0.1019               0.0467
              3.2665               0.1019               0.0467
              3.2685               0.1019               0.0467
              3.2705               0.1019               0.0467
              3.2725               0.1019               0.0467
              3.2745               0.1019               0.0467
              3.2765               0.1019               0.0467
              3.2785               0.1019               0.0467
              3.2805               0.1019               0.0467
              3.2825               0.1018               0.0467
              3.2845               0.1018               0.0467
              3.2865               0.1018               0.0467
              3.2885               0.1018               0.0467
              3.2905               0.1018               0.0467
              3.2925               0.1018               0.0467
              3.2944               0.1018               0.0467
              3.2964               0.1018               0.0467
              3.2984               0.1018               0.0467
              3.3004               0.1018               0.0467
              3.3024               0.1018               0.0467
              3.3044               0.1018               0.0467
              3.3064               0.1018               0.0467
              3.3084               0.1018               0.0467
              3.3104               0.1018               0.0467
              3.3124               0.1018               0.0467
              3.3144               0.1017               0.0467
              3.3164               0.1017               0.0467
              3.3184               0.1017               0.0467
              3.3204               0.1017               0.0467
              3.3224               0.1017               0.0467
              3.3244               0.1017               0.0467
              3.3264               0.1017               0.0467
              3.3284               0.1017               0.0467
              3.3304               0.1017               0.0467
              3.3323               0.1017               0.0467
              3.3343               0.1017               0.0467
              3.3363               0.1017               0.0467
              3.3383               0.1017               0.0467
              3.3403               0.1017               0.0467
              3.3423               0.1017               0.0467
              3.3443               0.1017               0.0467
              3.3463               0.1016               0.0467
              3.3483               0.1016               0.0467
              3.3503               0.1016               0.0467
              3.3523               0.1016               0.0467
              3.3543               0.1016               0.0467
              3.3563               0.1016               0.0467
              3.3583               0.1016               0.0467
              3.3603               0.1016               0.0467
              3.3623               0.1016               0.0467
              3.3643               0.1016               0.0467
              3.3663               0.1016               0.0467
              3.3683               0.1016               0.0467
              3.3702               0.1016               0.0467
              3.3722               0.1016               0.0467
              3.3742               0.1016               0.0467
              3.3762               0.1016               0.0467
              3.3782               0.1015               0.0467
              3.3802               0.1015               0.0467
              3.3822               0.1015               0.0467
              3.3842               0.1015               0.0467
              3.3862               0.1015               0.0467
              3.3882               0.1015               0.0467
              3.3902               0.1015               0.0467
              3.3922               0.1015               0.0467
              3.3942               0.1015               0.0467
              3.3962               0.1015               0.0467
              3.3982               0.1015               0.0467
              3.4002               0.1015               0.0467
              3.4022               0.1015               0.0467
              3.4042               0.1015               0.0467
              3.4061               0.1015               0.0467
              3.4081               0.1014               0.0467
              3.4101               0.1014               0.0467
              3.4121               0.1014               0.0467
              3.4141               0.1014               0.0467
              3.4161               0.1014               0.0467
              3.4181               0.1014               0.0467
              3.4201               0.1014               0.0467
              3.4221               0.1014               0.0467
              3.4241               0.1014               0.0467
              3.4261               0.1014               0.0467
              3.4281               0.1014               0.0467
              3.4301               0.1014               0.0467
              3.4321               0.1014               0.0467
              3.4341               0.1014               0.0467
              3.4361               0.1014               0.0467
              3.4381               0.1013               0.0467
              3.4401               0.1013               0.0467
              3.4421               0.1013               0.0467
              3.4440               0.1013               0.0467
              3.4460               0.1013               0.0467
              3.4480               0.1013               0.0467
              3.4500               0.1013               0.0467
              3.4520               0.1013               0.0467
              3.4540               0.1013               0.0467
              3.4560               0.1013               0.0467
              3.4580               0.1013               0.0467
              3.4600               0.1013               0.0467
              3.4620               0.1013               0.0467
              3.4640               0.1013               0.0467
              3.4660               0.1012               0.0467
              3.4680               0.1012               0.0467
              3.4700               0.1012               0.0467
              3.4720               0.1012               0.0467
              3.4740               0.1012               0.0467
              3.4760               0.1012               0.0467
              3.4780               0.1012               0.0467
              3.4800               0.1012               0.0467
              3.4819               0.1012               0.0467
              3.4839               0.1012               0.0467
              3.4859               0.1012               0.0467
              3.4879               0.1012               0.0467
              3.4899               0.1012               0.0467
              3.4919               0.1012               0.0467
              3.4939               0.1011               0.0467
              3.4959               0.1011               0.0467
              3.4979               0.1011               0.0467
              3.4999               0.1011               0.0467
              3.5019               0.1011               0.0467
              3.5039               0.1011               0.0467
              3.5059               0.1011               0.0467
              3.5079               0.1011               0.0467
              3.5099               0.1011               0.0467
              3.5119               0.1011               0.0467
              3.5139               0.1011               0.0467
              3.5159               0.1011               0.0467
              3.5179               0.1011               0.0467
              3.5198               0.1011               0.0467
              3.5218               0.1010               0.0467
              3.5238               0.1010               0.0467
              3.5258               0.1010               0.0467
              3.5278               0.1010               0.0467
              3.5298               0.1010               0.0467
              3.5318               0.1010               0.0467
              3.5338               0.1010               0.0467
              3.5358               0.1010               0.0467
              3.5378               0.1010               0.0467
              3.5398               0.1010               0.0467
              3.5418               0.1010               0.0467
              3.5438               0.1010               0.0467
              3.5458               0.1010               0.0467
              3.5478               0.1009               0.0467
              3.5498               0.1009               0.0467
              3.5518               0.1009               0.0467
              3.5538               0.1009               0.0467
              3.5558               0.1009               0.0467
              3.5577               0.1009               0.0467
              3.5597               0.1009               0.0467
              3.5617               0.1009               0.0467
              3.5637               0.1009               0.0467
              3.5657               0.1009               0.0467
              3.5677               0.1009               0.0467
              3.5697               0.1009               0.0467
              3.5717               0.1009               0.0467
              3.5737               0.1008               0.0467
              3.5757               0.1008               0.0467
              3.5777               0.1008               0.0467
              3.5797               0.1008               0.0467
              3.5817               0.1008               0.0467
              3.5837               0.1008               0.0467
              3.5857               0.1008               0.0467
              3.5877               0.1008               0.0467
              3.5897               0.1008               0.0467
              3.5917               0.1008               0.0467
              3.5937               0.1008               0.0467
              3.5956               0.1008               0.0467
              3.5976               0.1008               0.0467
              3.5996               0.1007               0.0467
              3.6016               0.1007               0.0467
              3.6036               0.1007               0.0467
              3.6056               0.1007               0.0467
              3.6076               0.1007               0.0467
              3.6096               0.1007               0.0467
              3.6116               0.1007               0.0467
              3.6136               0.1007               0.0467
              3.6156               0.1007               0.0467
              3.6176               0.1007               0.0467
              3.6196               0.1007               0.0467
              3.6216               0.1007               0.0467
              3.6236               0.1007               0.0467
              3.6256               0.1006               0.0467
              3.6276               0.1006               0.0467
              3.6296               0.1006               0.0467
              3.6315               0.1006               0.0467
              3.6335               0.1006               0.0467
              3.6355               0.1006               0.0467
              3.6375               0.1006               0.0467
              3.6395               0.1006               0.0467
              3.6415               0.1006               0.0467
              3.6435               0.1006               0.0467
              3.6455               0.1006               0.0467
              3.6475               0.1006               0.0467
              3.6495               0.1005               0.0467
              3.6515               0.1005               0.0467
              3.6535               0.1005               0.0467
              3.6555               0.1005               0.0467
              3.6575               0.1005               0.0467
              3.6595               0.1005               0.0467
              3.6615               0.1005               0.0467
              3.6635               0.1005               0.0467
              3.6655               0.1005               0.0467
              3.6675               0.1005               0.0467
              3.6694               0.1005               0.0467
              3.6714               0.1005               0.0467
              3.6734               0.1005               0.0467
              3.6754               0.1004               0.0467
              3.6774               0.1004               0.0467
              3.6794               0.1004               0.0467
              3.6814               0.1004               0.0467
              3.6834               0.1004               0.0467
              3.6854               0.1004               0.0467
              3.6874               0.1004               0.0467
              3.6894               0.1004               0.0467
              3.6914               0.1004               0.0467
              3.6934               0.1004               0.0467
              3.6954               0.1004               0.0467
              3.6974               0.1004               0.0467
              3.6994               0.1003               0.0467
              3.7014               0.1003               0.0467
              3.7034               0.1003               0.0467
              3.7054               0.1003               0.0467
              3.7073               0.1003               0.0467
              3.7093               0.1003               0.0467
              3.7113               0.1003               0.0467
              3.7133               0.1003               0.0467
              3.7153               0.1003               0.0467
              3.7173               0.1003               0.0467
              3.7193               0.1003               0.0467
              3.7213               0.1003               0.0467
              3.7233               0.1002               0.0467
              3.7253               0.1002               0.0467
              3.7273               0.1002               0.0467
              3.7293               0.1002               0.0467
              3.7313               0.1002               0.0467
              3.7333               0.1002               0.0467
              3.7353               0.1002               0.0467
              3.7373               0.1002               0.0467
              3.7393               0.1002               0.0467
              3.7413               0.1002               0.0467
              3.7433               0.1002               0.0467
              3.7452               0.1001               0.0467
              3.7472               0.1001               0.0467
              3.7492               0.1001               0.0467
              3.7512               0.1001               0.0467
              3.7532               0.1001               0.0467
              3.7552               0.1001               0.0467
              3.7572               0.1001               0.0467
              3.7592               0.1001               0.0467
              3.7612               0.1001               0.0467
              3.7632               0.1001               0.0467
              3.7652               0.1001               0.0467
              3.7672               0.1001               0.0467
              3.7692               0.1000               0.0467
              3.7712               0.1000               0.0467
              3.7732               0.1000               0.0467
              3.7752               0.1000               0.0467
              3.7772               0.1000               0.0467
              3.7792               0.1000               0.0467
              3.7812               0.1000               0.0467
              3.7831               0.1000               0.0467
              3.7851               0.1000               0.0467
              3.7871               0.1000               0.0467
              3.7891               0.1000               0.0467
              3.7911               0.0999               0.0467
              3.7931               0.0999               0.0467
              3.7951               0.0999               0.0467
              3.7971               0.0999               0.0467
              3.7991               0.0999               0.0467
              3.8011               0.0999               0.0467
              3.8031               0.0999               0.0467
              3.8051               0.0999               0.0467
              3.8071               0.0999               0.0467
              3.8091               0.0999               0.0467
              3.8111               0.0999               0.0467
              3.8131               0.0998               0.0467
              3.8151               0.0998               0.0467
              3.8171               0.0998               0.0467
              3.8191               0.0998               0.0467
              3.8210               0.0998               0.0467
              3.8230               0.0998               0.0467
              3.8250               0.0998               0.0467
              3.8270               0.0998               0.0467
              3.8290               0.0998               0.0467
              3.8310               0.0998               0.0467
              3.8330               0.0998               0.0467
              3.8350               0.0997               0.0467
              3.8370               0.0997               0.0467
              3.8390               0.0997               0.0467
              3.8410               0.0997               0.0467
              3.8430               0.0997               0.0467
              3.8450               0.0997               0.0467
              3.8470               0.0997               0.0467
              3.8490               0.0997               0.0467
              3.8510               0.0997               0.0467
              3.8530               0.0997               0.0467
              3.8550               0.0997               0.0467
              3.8569               0.0996               0.0467
              3.8589               0.0996               0.0467
              3.8609               0.0996               0.0467
              3.8629               0.0996               0.0467
              3.8649               0.0996               0.0467
              3.8669               0.0996               0.0467
              3.8689               0.0996               0.0467
              3.8709               0.0996               0.0467
              3.8729               0.0996               0.0467
              3.8749               0.0996               0.0467
              3.8769               0.0996               0.0467
              3.8789               0.0995               0.0467
              3.8809               0.0995               0.0467
              3.8829               0.0995               0.0467
              3.8849               0.0995               0.0467
              3.8869               0.0995               0.0467
              3.8889               0.0995               0.0467
              3.8909               0.0995               0.0467
              3.8929               0.0995               0.0467
              3.8948               0.0995               0.0467
              3.8968               0.0995               0.0467
              3.8988               0.0995               0.0467
              3.9008               0.0994               0.0467
              3.9028               0.0994               0.0467
              3.9048               0.0994               0.0467
              3.9068               0.0994               0.0467
              3.9088               0.0994               0.0467
              3.9108               0.0994               0.0467
              3.9128               0.0994               0.0467
              3.9148               0.0994               0.0467
              3.9168               0.0994               0.0467
              3.9188               0.0994               0.0467
              3.9208               0.0994               0.0467
              3.9228               0.0993               0.0467
              3.9248               0.0993               0.0467
              3.9268               0.0993               0.0467
              3.9288               0.0993               0.0467
              3.9308               0.0993               0.0467
              3.9327               0.0993               0.0467
              3.9347               0.0993               0.0467
              3.9367               0.0993               0.0467
              3.9387               0.0993               0.0467
              3.9407               0.0993               0.0467
              3.9427               0.0992               0.0467
              3.9447               0.0992               0.0467
              3.9467               0.0992               0.0467
              3.9487               0.0992               0.0467
              3.9507               0.0992               0.0467
              3.9527               0.0992               0.0467
              3.9547               0.0992               0.0467
              3.9567               0.0992               0.0467
              3.9587               0.0992               0.0467
              3.9607               0.0992               0.0467
              3.9627               0.0991               0.0467
              3.9647               0.0991               0.0467
              3.9667               0.0991               0.0467
              3.9687               0.0991               0.0467
              3.9706               0.0991               0.0467
              3.9726               0.0991               0.0467
              3.9746               0.0991               0.0467
              3.9766               0.0991               0.0467
              3.9786               0.0991               0.0467
              3.9806               0.0991               0.0467
              3.9826               0.0991               0.0467
              3.9846               0.0990               0.0467
              3.9866               0.0990               0.0467
              3.9886               0.0990               0.0467
              3.9906               0.0990               0.0467
              3.9926               0.0990               0.0467
              3.9946               0.0990               0.0467
              3.9966               0.0990               0.0467
              3.9986               0.0990               0.0467
              4.0006               0.0990               0.0467
              4.0026               0.0990               0.0467
              4.0046               0.0989               0.0467
              4.0066               0.0989               0.0467
              4.0085               0.0989               0.0467
              4.0105               0.0989               0.0467
              4.0125               0.0989               0.0467
              4.0145               0.0989               0.0467
              4.0165               0.0989               0.0467
              4.0185               0.0989               0.0467
              4.0205               0.0989               0.0467
              4.0225               0.0989               0.0467
              4.0245               0.0988               0.0467
              4.0265               0.0988               0.0467
              4.0285               0.0988               0.0467
              4.0305               0.0988               0.0467
              4.0325               0.0988               0.0467
              4.0345               0.0988               0.0467
              4.0365               0.0988               0.0467
              4.0385               0.0988               0.0467
              4.0405               0.0988               0.0467
              4.0425               0.0988               0.0467
              4.0445               0.0987               0.0467
              4.0464               0.0987               0.0467
              4.0484               0.0987               0.0467
              4.0504               0.0987               0.0467
              4.0524               0.0987               0.0467
              4.0544               0.0987               0.0467
              4.0564               0.0987               0.0467
              4.0584               0.0987               0.0467
              4.0604               0.0987               0.0467
              4.0624               0.0987               0.0467
              4.0644               0.0986               0.0467
              4.0664               0.0986               0.0467
              4.0684               0.0986               0.0467
              4.0704               0.0986               0.0467
              4.0724               0.0986               0.0467
              4.0744               0.0986               0.0467
              4.0764               0.0986               0.0467
              4.0784               0.0986               0.0467
              4.0804               0.0986               0.0467
              4.0824               0.0986               0.0467
              4.0843               0.0985               0.0467
              4.0863               0.0985               0.0467
              4.0883               0.0985               0.0467
              4.0903               0.0985               0.0467
              4.0923               0.0985               0.0467
              4.0943               0.0985               0.0467
              4.0963               0.0985               0.0467
              4.0983               0.0985               0.0467
              4.1003               0.0985               0.0467
              4.1023               0.0984               0.0467
              4.1043               0.0984               0.0467
              4.1063               0.0984               0.0467
              4.1083               0.0984               0.0467
              4.1103               0.0984               0.0467
              4.1123               0.0984               0.0467
              4.1143               0.0984               0.0467
              4.1163               0.0984               0.0467
              4.1183               0.0984               0.0467
              4.1202               0.0984               0.0467
              4.1222               0.0983               0.0467
              4.1242               0.0983               0.0467
              4.1262               0.0983               0.0467
              4.1282               0.0983               0.0467
              4.1302               0.0983               0.0467
              4.1322               0.0983               0.0467
              4.1342               0.0983               0.0467
              4.1362               0.0983               0.0467
              4.1382               0.0983               0.0467
              4.1402               0.0983               0.0467
              4.1422               0.0982               0.0467
              4.1442               0.0982               0.0467
              4.1462               0.0982               0.0467
              4.1482               0.0982               0.0467
              4.1502               0.0982               0.0467
              4.1522               0.0982               0.0467
              4.1542               0.0982               0.0467
              4.1562               0.0982               0.0467
              4.1581               0.0982               0.0467
              4.1601               0.0981               0.0467
              4.1621               0.0981               0.0467
              4.1641               0.0981               0.0467
              4.1661               0.0981               0.0467
              4.1681               0.0981               0.0467
              4.1701               0.0981               0.0467
              4.1721               0.0981               0.0467
              4.1741               0.0981               0.0467
              4.1761               0.0981               0.0467
              4.1781               0.0980               0.0467
              4.1801               0.0980               0.0467
              4.1821               0.0980               0.0467
              4.1841               0.0980               0.0467
              4.1861               0.0980               0.0467
              4.1881               0.0980               0.0467
              4.1901               0.0980               0.0467
              4.1921               0.0980               0.0467
              4.1941               0.0980               0.0467
              4.1960               0.0980               0.0467
              4.1980               0.0979               0.0467
              4.2000               0.0979               0.0467
              4.2020               0.0979               0.0467
              4.2040               0.0979               0.0467
              4.2060               0.0979               0.0467
              4.2080               0.0979               0.0467
              4.2100               0.0979               0.0467
              4.2120               0.0979               0.0467
              4.2140               0.0979               0.0467
              4.2160               0.0978               0.0467
              4.2180               0.0978               0.0467
              4.2200               0.0978               0.0467
              4.2220               0.0978               0.0467
              4.2240               0.0978               0.0467
              4.2260               0.0978               0.0467
              4.2280               0.0978               0.0467
              4.2300               0.0978               0.0467
              4.2320               0.0978               0.0467
              4.2339               0.0977               0.0467
              4.2359               0.0977               0.0467
              4.2379               0.0977               0.0467
              4.2399               0.0977               0.0467
              4.2419               0.0977               0.0467
              4.2439               0.0977               0.0467
              4.2459               0.0977               0.0467
              4.2479               0.0977               0.0467
              4.2499               0.0977               0.0467
              4.2519               0.0976               0.0467
              4.2539               0.0976               0.0467
              4.2559               0.0976               0.0467
              4.2579               0.0976               0.0467
              4.2599               0.0976               0.0467
              4.2619               0.0976               0.0467
              4.2639               0.0976               0.0467
              4.2659               0.0976               0.0467
              4.2679               0.0976               0.0467
              4.2699               0.0975               0.0467
              4.2718               0.0975               0.0467
              4.2738               0.0975               0.0467
              4.2758               0.0975               0.0467
              4.2778               0.0975               0.0467
              4.2798               0.0975               0.0467
              4.2818               0.0975               0.0467
              4.2838               0.0975               0.0467
              4.2858               0.0975               0.0467
              4.2878               0.0974               0.0467
              4.2898               0.0974               0.0467
              4.2918               0.0974               0.0467
              4.2938               0.0974               0.0467
              4.2958               0.0974               0.0467
              4.2978               0.0974               0.0467
              4.2998               0.0974               0.0467
              4.3018               0.0974               0.0467
              4.3038               0.0974               0.0467
              4.3058               0.0973               0.0467
              4.3078               0.0973               0.0467
              4.3097               0.0973               0.0467
              4.3117               0.0973               0.0467
              4.3137               0.0973               0.0467
              4.3157               0.0973               0.0467
              4.3177               0.0973               0.0467
              4.3197               0.0973               0.0467
              4.3217               0.0973               0.0467
              4.3237               0.0972               0.0467
              4.3257               0.0972               0.0467
              4.3277               0.0972               0.0467
              4.3297               0.0972               0.0467
              4.3317               0.0972               0.0467
              4.3337               0.0972               0.0467
              4.3357               0.0972               0.0467
              4.3377               0.0972               0.0467
              4.3397               0.0972               0.0467
              4.3417               0.0971               0.0467
              4.3437               0.0971               0.0467
              4.3456               0.0971               0.0467
              4.3476               0.0971               0.0467
              4.3496               0.0971               0.0467
              4.3516               0.0971               0.0467
              4.3536               0.0971               0.0467
              4.3556               0.0971               0.0467
              4.3576               0.0971               0.0467
              4.3596               0.0970               0.0467
              4.3616               0.0970               0.0467
              4.3636               0.0970               0.0467
              4.3656               0.0970               0.0467
              4.3676               0.0970               0.0467
              4.3696               0.0970               0.0467
              4.3716               0.0970               0.0467
              4.3736               0.0970               0.0467
              4.3756               0.0970               0.0467
              4.3776               0.0969               0.0467
              4.3796               0.0969               0.0467
              4.3816               0.0969               0.0467
              4.3835               0.0969               0.0467
              4.3855               0.0969               0.0467
              4.3875               0.0969               0.0467
              4.3895               0.0969               0.0467
              4.3915               0.0969               0.0467
              4.3935               0.0968               0.0467
              4.3955               0.0968               0.0467
              4.3975               0.0968               0.0467
              4.3995               0.0968               0.0467
              4.4015               0.0968               0.0467
              4.4035               0.0968               0.0467
              4.4055               0.0968               0.0467
              4.4075               0.0968               0.0467
              4.4095               0.0968               0.0467
              4.4115               0.0967               0.0467
              4.4135               0.0967               0.0467
              4.4155               0.0967               0.0467
              4.4175               0.0967               0.0467
              4.4195               0.0967               0.0467
              4.4214               0.0967               0.0467
              4.4234               0.0967               0.0467
              4.4254               0.0967               0.0467
              4.4274               0.0966               0.0467
              4.4294               0.0966               0.0467
              4.4314               0.0966               0.0467
              4.4334               0.0966               0.0467
              4.4354               0.0966               0.0467
              4.4374               0.0966               0.0467
              4.4394               0.0966               0.0467
              4.4414               0.0966               0.0467
              4.4434               0.0966               0.0467
              4.4454               0.0965               0.0467
              4.4474               0.0965               0.0467
              4.4494               0.0965               0.0467
              4.4514               0.0965               0.0467
              4.4534               0.0965               0.0467
              4.4554               0.0965               0.0467
              4.4574               0.0965               0.0467
              4.4593               0.0965               0.0467
              4.4613               0.0964               0.0467
              4.4633               0.0964               0.0467
              4.4653               0.0964               0.0467
              4.4673               0.0964               0.0467
              4.4693               0.0964               0.0467
              4.4713               0.0964               0.0467
              4.4733               0.0964               0.0467
              4.4753               0.0964               0.0467
              4.4773               0.0964               0.0467
              4.4793               0.0963               0.0467
              4.4813               0.0963               0.0467
              4.4833               0.0963               0.0467
              4.4853               0.0963               0.0467
              4.4873               0.0963               0.0467
              4.4893               0.0963               0.0467
              4.4913               0.0963               0.0467
              4.4933               0.0963               0.0467
              4.4953               0.0962               0.0467
              4.4972               0.0962               0.0467
              4.4992               0.0962               0.0467
              4.5012               0.0962               0.0467
              4.5032               0.0962               0.0467
              4.5052               0.0962               0.0467
              4.5072               0.0962               0.0467
              4.5092               0.0962               0.0467
              4.5112               0.0962               0.0467
              4.5132               0.0961               0.0467
              4.5152               0.0961               0.0467
              4.5172               0.0961               0.0467
              4.5192               0.0961               0.0467
              4.5212               0.0961               0.0467
              4.5232               0.0961               0.0467
              4.5252               0.0961               0.0467
              4.5272               0.0961               0.0467
              4.5292               0.0960               0.0467
              4.5312               0.0960               0.0467
              4.5332               0.0960               0.0467
              4.5351               0.0960               0.0467
              4.5371               0.0960               0.0467
              4.5391               0.0960               0.0467
              4.5411               0.0960               0.0467
              4.5431               0.0960               0.0467
              4.5451               0.0959               0.0467
              4.5471               0.0959               0.0467
              4.5491               0.0959               0.0467
              4.5511               0.0959               0.0467
              4.5531               0.0959               0.0467
              4.5551               0.0959               0.0467
              4.5571               0.0959               0.0467
              4.5591               0.0959               0.0467
              4.5611               0.0958               0.0467
              4.5631               0.0958               0.0467
              4.5651               0.0958               0.0467
              4.5671               0.0958               0.0467
              4.5691               0.0958               0.0467
              4.5710               0.0958               0.0467
              4.5730               0.0958               0.0467
              4.5750               0.0958               0.0467
              4.5770               0.0957               0.0467
              4.5790               0.0957               0.0467
              4.5810               0.0957               0.0467
              4.5830               0.0957               0.0467
              4.5850               0.0957               0.0467
              4.5870               0.0957               0.0467
              4.5890               0.0957               0.0467
              4.5910               0.0957               0.0467
              4.5930               0.0957               0.0467
              4.5950               0.0956               0.0467
              4.5970               0.0956               0.0467
              4.5990               0.0956               0.0467
              4.6010               0.0956               0.0467
              4.6030               0.0956               0.0467
              4.6050               0.0956               0.0467
              4.6070               0.0956               0.0467
              4.6089               0.0956               0.0467
              4.6109               0.0955               0.0467
              4.6129               0.0955               0.0467
              4.6149               0.0955               0.0467
              4.6169               0.0955               0.0467
              4.6189               0.0955               0.0467
              4.6209               0.0955               0.0467
              4.6229               0.0955               0.0467
              4.6249               0.0955               0.0467
              4.6269               0.0954               0.0467
              4.6289               0.0954               0.0467
              4.6309               0.0954               0.0467
              4.6329               0.0954               0.0467
              4.6349               0.0954               0.0467
              4.6369               0.0954               0.0467
              4.6389               0.0954               0.0467
              4.6409               0.0954               0.0467
              4.6429               0.0953               0.0467
              4.6449               0.0953               0.0467
              4.6468               0.0953               0.0467
              4.6488               0.0953               0.0467
              4.6508               0.0953               0.0467
              4.6528               0.0953               0.0467
              4.6548               0.0953               0.0467
              4.6568               0.0953               0.0467
              4.6588               0.0952               0.0467
              4.6608               0.0952               0.0467
              4.6628               0.0952               0.0467
              4.6648               0.0952               0.0467
              4.6668               0.0952               0.0467
              4.6688               0.0952               0.0467
              4.6708               0.0952               0.0467
              4.6728               0.0952               0.0467
              4.6748               0.0951               0.0467
              4.6768               0.0951               0.0467
              4.6788               0.0951               0.0467
              4.6808               0.0951               0.0467
              4.6828               0.0951               0.0467
              4.6847               0.0951               0.0467
              4.6867               0.0951               0.0467
              4.6887               0.0951               0.0467
              4.6907               0.0950               0.0467
              4.6927               0.0950               0.0467
              4.6947               0.0950               0.0467
              4.6967               0.0950               0.0467
              4.6987               0.0950               0.0467
              4.7007               0.0950               0.0467
              4.7027               0.0950               0.0467
              4.7047               0.0949               0.0467
              4.7067               0.0949               0.0467
              4.7087               0.0949               0.0467
              4.7107               0.0949               0.0467
              4.7127               0.0949               0.0467
              4.7147               0.0949               0.0467
              4.7167               0.0949               0.0467
              4.7187               0.0949               0.0467
              4.7207               0.0948               0.0467
              4.7226               0.0948               0.0467
              4.7246               0.0948               0.0467
              4.7266               0.0948               0.0467
              4.7286               0.0948               0.0467
              4.7306               0.0948               0.0467
              4.7326               0.0948               0.0467
              4.7346               0.0948               0.0467
              4.7366               0.0947               0.0467
              4.7386               0.0947               0.0467
              4.7406               0.0947               0.0467
              4.7426               0.0947               0.0467
              4.7446               0.0947               0.0467
              4.7466               0.0947               0.0467
              4.7486               0.0947               0.0467
              4.7506               0.0947               0.0467
              4.7526               0.0946               0.0467
              4.7546               0.0946               0.0467
              4.7566               0.0946               0.0467
              4.7586               0.0946               0.0467
              4.7605               0.0946               0.0467
              4.7625               0.0946               0.0467
              4.7645               0.0946               0.0467
              4.7665               0.0946               0.0467
              4.7685               0.0945               0.0467
              4.7705               0.0945               0.0467
              4.7725               0.0945               0.0467
              4.7745               0.0945               0.0467
              4.7765               0.0945               0.0467
              4.7785               0.0945               0.0467
              4.7805               0.0945               0.0467
              4.7825               0.0944               0.0467
              4.7845               0.0944               0.0467
              4.7865               0.0944               0.0467
              4.7885               0.0944               0.0467
              4.7905               0.0944               0.0467
              4.7925               0.0944               0.0467
              4.7945               0.0944               0.0467
              4.7965               0.0944               0.0467
              4.7984               0.0943               0.0467
              4.8004               0.0943               0.0467
              4.8024               0.0943               0.0467
              4.8044               0.0943               0.0467
              4.8064               0.0943               0.0467
              4.8084               0.0943               0.0467
              4.8104               0.0943               0.0467
              4.8124               0.0943               0.0467
              4.8144               0.0942               0.0467
              4.8164               0.0942               0.0467
              4.8184               0.0942               0.0467
              4.8204               0.0942               0.0467
              4.8224               0.0942               0.0467
              4.8244               0.0942               0.0467
              4.8264               0.0942               0.0467
              4.8284               0.0941               0.0467
              4.8304               0.0941               0.0467
              4.8324               0.0941               0.0467
              4.8343               0.0941               0.0467
              4.8363               0.0941               0.0467
              4.8383               0.0941               0.0467
              4.8403               0.0941               0.0467
              4.8423               0.0941               0.0467
              4.8443               0.0940               0.0467
              4.8463               0.0940               0.0467
              4.8483               0.0940               0.0467
              4.8503               0.0940               0.0467
              4.8523               0.0940               0.0467
              4.8543               0.0940               0.0467
              4.8563               0.0940               0.0467
              4.8583               0.0939               0.0467
              4.8603               0.0939               0.0467
              4.8623               0.0939               0.0467
              4.8643               0.0939               0.0467
              4.8663               0.0939               0.0467
              4.8683               0.0939               0.0467
              4.8703               0.0939               0.0467
              4.8722               0.0939               0.0467
              4.8742               0.0938               0.0467
              4.8762               0.0938               0.0467
              4.8782               0.0938               0.0467
              4.8802               0.0938               0.0467
              4.8822               0.0938               0.0467
              4.8842               0.0938               0.0467
              4.8862               0.0938               0.0467
              4.8882               0.0937               0.0467
              4.8902               0.0937               0.0467
              4.8922               0.0937               0.0467
              4.8942               0.0937               0.0467
              4.8962               0.0937               0.0467
              4.8982               0.0937               0.0467
              4.9002               0.0937               0.0467
              4.9022               0.0937               0.0467
              4.9042               0.0936               0.0467
              4.9062               0.0936               0.0467
              4.9082               0.0936               0.0467
              4.9101               0.0936               0.0467
              4.9121               0.0936               0.0467
              4.9141               0.0936               0.0467
              4.9161               0.0936               0.0467
              4.9181               0.0935               0.0467
              4.9201               0.0935               0.0467
              4.9221               0.0935               0.0467
              4.9241               0.0935               0.0467
              4.9261               0.0935               0.0467
              4.9281               0.0935               0.0467
              4.9301               0.0935               0.0467
              4.9321               0.0935               0.0467
              4.9341               0.0934               0.0467
              4.9361               0.0934               0.0467
              4.9381               0.0934               0.0467
              4.9401               0.0934               0.0467
              4.9421               0.0934               0.0467
              4.9441               0.0934               0.0467
              4.9461               0.0934               0.0467
              4.9480               0.0933               0.0467
              4.9500               0.0933               0.0467
              4.9520               0.0933               0.0467
              4.9540               0.0933               0.0467
              4.9560               0.0933               0.0467
              4.9580               0.0933               0.0467
              4.9600               0.0933               0.0467
              4.9620               0.0932               0.0467
              4.9640               0.0932               0.0467
              4.9660               0.0932               0.0467
              4.9680               0.0932               0.0467
              4.9700               0.0932               0.0467
              4.9720               0.0932               0.0467
              4.9740               0.0932               0.0467
              4.9760               0.0932               0.0467
              4.9780               0.0931               0.0467
              4.9800               0.0931               0.0467
              4.9820               0.0931               0.0467
              4.9840               0.0931               0.0467
              4.9859               0.0931               0.0467
              4.9879               0.0931               0.0467
              4.9899               0.0931               0.0467
              4.9919               0.0930               0.0467
              4.9939               0.0930               0.0467
              4.9959               0.0930               0.0467
              4.9979               0.0930               0.0467
              4.9999               0.0930               0.0467
              5.0019               0.0930               0.0467
              5.0039               0.0930               0.0467
              5.0059               0.0929               0.0467
              5.0079               0.0929               0.0467
              5.0099               0.0929               0.0467
              5.0119               0.0929               0.0467
              5.0139               0.0929               0.0467
              5.0159               0.0929               0.0467
              5.0179               0.0929               0.0467
              5.0199               0.0929               0.0467
              5.0219               0.0928               0.0467
              5.0238               0.0928               0.0467
              5.0258               0.0928               0.0467
              5.0278               0.0928               0.0467
              5.0298               0.0928               0.0467
              5.0318               0.0928               0.0467
              5.0338               0.0928               0.0467
              5.0358               0.0927               0.0467
              5.0378               0.0927               0.0467
              5.0398               0.0927               0.0467
              5.0418               0.0927               0.0467
              5.0438               0.0927               0.0467
              5.0458               0.0927               0.0467
              5.0478               0.0927               0.0467
              5.0498               0.0926               0.0467
              5.0518               0.0926               0.0467
              5.0538               0.0926               0.0467
              5.0558               0.0926               0.0467
              5.0578               0.0926               0.0467
              5.0597               0.0926               0.0467
              5.0617               0.0926               0.0467
              5.0637               0.0925               0.0467
              5.0657               0.0925               0.0467
              5.0677               0.0925               0.0467
              5.0697               0.0925               0.0467
              5.0717               0.0925               0.0467
              5.0737               0.0925               0.0467
              5.0757               0.0925               0.0467
              5.0777               0.0924               0.0467
              5.0797               0.0924               0.0467
              5.0817               0.0924               0.0467
              5.0837               0.0924               0.0467
              5.0857               0.0924               0.0467
              5.0877               0.0924               0.0467
              5.0897               0.0924               0.0467
              5.0917               0.0923               0.0467
              5.0937               0.0923               0.0467
              5.0957               0.0923               0.0467
              5.0976               0.0923               0.0467
              5.0996               0.0923               0.0467
              5.1016               0.0923               0.0467
              5.1036               0.0923               0.0467
              5.1056               0.0923               0.0467
              5.1076               0.0922               0.0467
              5.1096               0.0922               0.0467
              5.1116               0.0922               0.0467
              5.1136               0.0922               0.0467
              5.1156               0.0922               0.0467
              5.1176               0.0922               0.0467
              5.1196               0.0922               0.0467
              5.1216               0.0921               0.0467
              5.1236               0.0921               0.0467
              5.1256               0.0921               0.0467
              5.1276               0.0921               0.0467
              5.1296               0.0921               0.0467
              5.1316               0.0921               0.0467
              5.1336               0.0921               0.0467
              5.1355               0.0920               0.0467
              5.1375               0.0920               0.0467
              5.1395               0.0920               0.0467
              5.1415               0.0920               0.0467
              5.1435               0.0920               0.0467
              5.1455               0.0920               0.0467
              5.1475               0.0920               0.0467
              5.1495               0.0919               0.0467
              5.1515               0.0919               0.0467
              5.1535               0.0919               0.0467
              5.1555               0.0919               0.0467
              5.1575               0.0919               0.0467
              5.1595               0.0919               0.0467
              5.1615               0.0919               0.0467
              5.1635               0.0918               0.0467
              5.1655               0.0918               0.0467
              5.1675               0.0918               0.0467
              5.1695               0.0918               0.0467
              5.1715               0.0918               0.0467
              5.1734               0.0918               0.0467
              5.1754               0.0918               0.0467
              5.1774               0.0917               0.0467
              5.1794               0.0917               0.0467
              5.1814               0.0917               0.0467
              5.1834               0.0917               0.0467
              5.1854               0.0917               0.0467
              5.1874               0.0917               0.0467
              5.1894               0.0917               0.0467
              5.1914               0.0916               0.0467
              5.1934               0.0916               0.0467
              5.1954               0.0916               0.0467
              5.1974               0.0916               0.0467
              5.1994               0.0916               0.0467
              5.2014               0.0916               0.0467
              5.2034               0.0916               0.0467
              5.2054               0.0915               0.0467
              5.2074               0.0915               0.0467
              5.2094               0.0915               0.0467
              5.2113               0.0915               0.0467
              5.2133               0.0915               0.0467
              5.2153               0.0915               0.0467
              5.2173               0.0915               0.0467
              5.2193               0.0914               0.0467
              5.2213               0.0914               0.0467
              5.2233               0.0914               0.0467
              5.2253               0.0914               0.0467
              5.2273               0.0914               0.0467
              5.2293               0.0914               0.0467
              5.2313               0.0914               0.0467
              5.2333               0.0913               0.0467
              5.2353               0.0913               0.0467
              5.2373               0.0913               0.0467
              5.2393               0.0913               0.0467
              5.2413               0.0913               0.0467
              5.2433               0.0913               0.0467
              5.2453               0.0913               0.0467
              5.2473               0.0912               0.0467
              5.2492               0.0912               0.0467
              5.2512               0.0912               0.0467
              5.2532               0.0912               0.0467
              5.2552               0.0912               0.0467
              5.2572               0.0912               0.0467
              5.2592               0.0912               0.0467
              5.2612               0.0911               0.0467
              5.2632               0.0911               0.0467
              5.2652               0.0911               0.0467
              5.2672               0.0911               0.0467
              5.2692               0.0911               0.0467
              5.2712               0.0911               0.0467
              5.2732               0.0910               0.0467
              5.2752               0.0910               0.0467
              5.2772               0.0910               0.0467
              5.2792               0.0910               0.0467
              5.2812               0.0910               0.0467
              5.2832               0.0910               0.0467
              5.2852               0.0910               0.0467
              5.2871               0.0909               0.0467
              5.2891               0.0909               0.0467
              5.2911               0.0909               0.0467
              5.2931               0.0909               0.0467
              5.2951               0.0909               0.0467
              5.2971               0.0909               0.0467
              5.2991               0.0909               0.0467
              5.3011               0.0908               0.0467
              5.3031               0.0908               0.0467
              5.3051               0.0908               0.0467
              5.3071               0.0908               0.0467
              5.3091               0.0908               0.0467
              5.3111               0.0908               0.0467
              5.3131               0.0908               0.0467
              5.3151               0.0907               0.0467
              5.3171               0.0907               0.0467
              5.3191               0.0907               0.0467
              5.3211               0.0907               0.0467
              5.3230               0.0907               0.0467
              5.3250               0.0907               0.0467
              5.3270               0.0907               0.0467
              5.3290               0.0906               0.0467
              5.3310               0.0906               0.0467
              5.3330               0.0906               0.0467
              5.3350               0.0906               0.0467
              5.3370               0.0906               0.0467
              5.3390               0.0906               0.0467
              5.3410               0.0906               0.0467
              5.3430               0.0905               0.0467
              5.3450               0.0905               0.0467
              5.3470               0.0905               0.0467
              5.3490               0.0905               0.0467
              5.3510               0.0905               0.0467
              5.3530               0.0905               0.0467
              5.3550               0.0904               0.0467
              5.3570               0.0904               0.0467
              5.3590               0.0904               0.0467
              5.3609               0.0904               0.0467
              5.3629               0.0904               0.0467
              5.3649               0.0904               0.0467
              5.3669               0.0904               0.0467
              5.3689               0.0903               0.0467
              5.3709               0.0903               0.0467
              5.3729               0.0903               0.0467
              5.3749               0.0903               0.0467
              5.3769               0.0903               0.0467
              5.3789               0.0903               0.0467
              5.3809               0.0903               0.0467
              5.3829               0.0902               0.0467
              5.3849               0.0902               0.0467
              5.3869               0.0902               0.0467
              5.3889               0.0902               0.0467
              5.3909               0.0902               0.0467
              5.3929               0.0902               0.0467
              5.3949               0.0902               0.0467
              5.3969               0.0901               0.0467
              5.3988               0.0901               0.0467
              5.4008               0.0901               0.0467
              5.4028               0.0901               0.0467
              5.4048               0.0901               0.0467
              5.4068               0.0901               0.0467
              5.4088               0.0900               0.0467
              5.4108               0.0900               0.0467
              5.4128               0.0900               0.0467
              5.4148               0.0900               0.0467
              5.4168               0.0900               0.0467
              5.4188               0.0900               0.0467
              5.4208               0.0900               0.0467
              5.4228               0.0899               0.0467
              5.4248               0.0899               0.0467
              5.4268               0.0899               0.0467
              5.4288               0.0899               0.0467
              5.4308               0.0899               0.0467
              5.4328               0.0899               0.0467
              5.4348               0.0899               0.0467
              5.4367               0.0898               0.0467
              5.4387               0.0898               0.0467
              5.4407               0.0898               0.0467
              5.4427               0.0898               0.0467
              5.4447               0.0898               0.0467
              5.4467               0.0898               0.0467
              5.4487               0.0897               0.0467
              5.4507               0.0897               0.0467
              5.4527               0.0897               0.0467
              5.4547               0.0897               0.0467
              5.4567               0.0897               0.0467
              5.4587               0.0897               0.0467
              5.4607               0.0897               0.0467
              5.4627               0.0896               0.0467
              5.4647               0.0896               0.0467
              5.4667               0.0896               0.0467
              5.4687               0.0896               0.0467
              5.4707               0.0896               0.0467
              5.4727               0.0896               0.0467
              5.4746               0.0896               0.0467
              5.4766               0.0895               0.0467
              5.4786               0.0895               0.0467
              5.4806               0.0895               0.0467
              5.4826               0.0895               0.0467
              5.4846               0.0895               0.0467
              5.4866               0.0895               0.0467
              5.4886               0.0894               0.0467
              5.4906               0.0894               0.0467
              5.4926               0.0894               0.0467
              5.4946               0.0894               0.0467
              5.4966               0.0894               0.0467
              5.4986               0.0894               0.0467
              5.5006               0.0894               0.0467
              5.5026               0.0893               0.0467
              5.5046               0.0893               0.0467
              5.5066               0.0893               0.0467
              5.5086               0.0893               0.0467
              5.5106               0.0893               0.0467
              5.5125               0.0893               0.0467
              5.5145               0.0892               0.0467
              5.5165               0.0892               0.0467
              5.5185               0.0892               0.0467
              5.5205               0.0892               0.0467
              5.5225               0.0892               0.0467
              5.5245               0.0892               0.0467
              5.5265               0.0892               0.0467
              5.5285               0.0891               0.0467
              5.5305               0.0891               0.0467
              5.5325               0.0891               0.0467
              5.5345               0.0891               0.0467
              5.5365               0.0891               0.0467
              5.5385               0.0891               0.0467
              5.5405               0.0891               0.0467
              5.5425               0.0890               0.0467
              5.5445               0.0890               0.0467
              5.5465               0.0890               0.0467
              5.5484               0.0890               0.0467
              5.5504               0.0890               0.0467
              5.5524               0.0890               0.0467
              5.5544               0.0889               0.0467
              5.5564               0.0889               0.0467
              5.5584               0.0889               0.0467
              5.5604               0.0889               0.0467
              5.5624               0.0889               0.0467
              5.5644               0.0889               0.0467
              5.5664               0.0889               0.0467
              5.5684               0.0888               0.0467
              5.5704               0.0888               0.0467
              5.5724               0.0888               0.0467
              5.5744               0.0888               0.0467
              5.5764               0.0888               0.0467
              5.5784               0.0888               0.0467
              5.5804               0.0887               0.0467
              5.5824               0.0887               0.0467
              5.5844               0.0887               0.0467
              5.5863               0.0887               0.0467
              5.5883               0.0887               0.0467
              5.5903               0.0887               0.0467
              5.5923               0.0887               0.0467
              5.5943               0.0886               0.0467
              5.5963               0.0886               0.0467
              5.5983               0.0886               0.0467
              5.6003               0.0886               0.0467
              5.6023               0.0886               0.0467
              5.6043               0.0886               0.0467
              5.6063               0.0885               0.0467
              5.6083               0.0885               0.0467
              5.6103               0.0885               0.0467
              5.6123               0.0885               0.0467
              5.6143               0.0885               0.0467
              5.6163               0.0885               0.0467
              5.6183               0.0885               0.0467
              5.6203               0.0884               0.0467
              5.6223               0.0884               0.0467
              5.6242               0.0884               0.0467
              5.6262               0.0884               0.0467
              5.6282               0.0884               0.0467
              5.6302               0.0884               0.0467
              5.6322               0.0883               0.0467
              5.6342               0.0883               0.0467
              5.6362               0.0883               0.0467
              5.6382               0.0883               0.0467
              5.6402               0.0883               0.0467
              5.6422               0.0883               0.0467
              5.6442               0.0883               0.0467
              5.6462               0.0882               0.0467
              5.6482               0.0882               0.0467
              5.6502               0.0882               0.0467
              5.6522               0.0882               0.0467
              5.6542               0.0882               0.0467
              5.6562               0.0882               0.0467
              5.6582               0.0881               0.0467
              5.6602               0.0881               0.0467
              5.6621               0.0881               0.0467
              5.6641               0.0881               0.0467
              5.6661               0.0881               0.0467
              5.6681               0.0881               0.0467
              5.6701               0.0881               0.0467
              5.6721               0.0880               0.0467
              5.6741               0.0880               0.0467
              5.6761               0.0880               0.0467
              5.6781               0.0880               0.0467
              5.6801               0.0880               0.0467
              5.6821               0.0880               0.0467
              5.6841               0.0879               0.0467
              5.6861               0.0879               0.0467
              5.6881               0.0879               0.0467
              5.6901               0.0879               0.0467
              5.6921               0.0879               0.0467
              5.6941               0.0879               0.0467
              5.6961               0.0878               0.0467
              5.6981               0.0878               0.0467
              5.7000               0.0878               0.0467
              5.7020               0.0878               0.0467
              5.7040               0.0878               0.0467
              5.7060               0.0878               0.0467
              5.7080               0.0878               0.0467
              5.7100               0.0877               0.0467
              5.7120               0.0877               0.0467
              5.7140               0.0877               0.0467
              5.7160               0.0877               0.0467
              5.7180               0.0877               0.0467
              5.7200               0.0877               0.0467
              5.7220               0.0876               0.0467
              5.7240               0.0876               0.0467
              5.7260               0.0876               0.0467
              5.7280               0.0876               0.0467
              5.7300               0.0876               0.0467
              5.7320               0.0876               0.0467
              5.7340               0.0875               0.0467
              5.7360               0.0875               0.0467
              5.7379               0.0875               0.0467
              5.7399               0.0875               0.0467
              5.7419               0.0875               0.0467
              5.7439               0.0875               0.0467
              5.7459               0.0875               0.0467
              5.7479               0.0874               0.0467
              5.7499               0.0874               0.0467
              5.7519               0.0874               0.0467
              5.7539               0.0874               0.0467
              5.7559               0.0874               0.0467
              5.7579               0.0874               0.0467
              5.7599               0.0873               0.0467
              5.7619               0.0873               0.0467
              5.7639               0.0873               0.0467
              5.7659               0.0873               0.0467
              5.7679               0.0873               0.0467
              5.7699               0.0873               0.0467
              5.7719               0.0872               0.0467
              5.7738               0.0872               0.0467
              5.7758               0.0872               0.0467
              5.7778               0.0872               0.0467
              5.7798               0.0872               0.0467
              5.7818               0.0872               0.0467
              5.7838               0.0872               0.0467
              5.7858               0.0871               0.0467
              5.7878               0.0871               0.0467
              5.7898               0.0871               0.0467
              5.7918               0.0871               0.0467
              5.7938               0.0871               0.0467
              5.7958               0.0871               0.0467
              5.7978               0.0870               0.0467
              5.7998               0.0870               0.0467
              5.8018               0.0870               0.0467
              5.8038               0.0870               0.0467
              5.8058               0.0870               0.0467
              5.8078               0.0870               0.0467
              5.8098               0.0869               0.0467
              5.8117               0.0869               0.0467
              5.8137               0.0869               0.0467
              5.8157               0.0869               0.0467
              5.8177               0.0869               0.0467
              5.8197               0.0869               0.0467
              5.8217               0.0869               0.0467
              5.8237               0.0868               0.0467
              5.8257               0.0868               0.0467
              5.8277               0.0868               0.0467
              5.8297               0.0868               0.0467
              5.8317               0.0868               0.0467
              5.8337               0.0868               0.0467
              5.8357               0.0867               0.0467
              5.8377               0.0867               0.0467
              5.8397               0.0867               0.0467
              5.8417               0.0867               0.0467
              5.8437               0.0867               0.0467
              5.8457               0.0867               0.0467
              5.8477               0.0866               0.0467
              5.8496               0.0866               0.0467
              5.8516               0.0866               0.0467
              5.8536               0.0866               0.0467
              5.8556               0.0866               0.0467
              5.8576               0.0866               0.0467
              5.8596               0.0866               0.0467
              5.8616               0.0865               0.0467
              5.8636               0.0865               0.0467
              5.8656               0.0865               0.0467
              5.8676               0.0865               0.0467
              5.8696               0.0865               0.0467
              5.8716               0.0865               0.0467
              5.8736               0.0864               0.0467
              5.8756               0.0864               0.0467
              5.8776               0.0864               0.0467
              5.8796               0.0864               0.0467
              5.8816               0.0864               0.0467
              5.8836               0.0864               0.0467
              5.8856               0.0863               0.0467
              5.8875               0.0863               0.0467
              5.8895               0.0863               0.0467
              5.8915               0.0863               0.0467
              5.8935               0.0863               0.0467
              5.8955               0.0863               0.0467
              5.8975               0.0862               0.0467
              5.8995               0.0862               0.0467
              5.9015               0.0862               0.0467
              5.9035               0.0862               0.0467
              5.9055               0.0862               0.0467
              5.9075               0.0862               0.0467
              5.9095               0.0861               0.0467
              5.9115               0.0861               0.0467
              5.9135               0.0861               0.0467
              5.9155               0.0861               0.0467
              5.9175               0.0861               0.0467
              5.9195               0.0861               0.0467
              5.9215               0.0861               0.0467
              5.9235               0.0860               0.0467
              5.9254               0.0860               0.0467
              5.9274               0.0860               0.0467
              5.9294               0.0860               0.0467
              5.9314               0.0860               0.0467
              5.9334               0.0860               0.0467
              5.9354               0.0859               0.0467
              5.9374               0.0859               0.0467
              5.9394               0.0859               0.0467
              5.9414               0.0859               0.0467
              5.9434               0.0859               0.0467
              5.9454               0.0859               0.0467
              5.9474               0.0858               0.0467
              5.9494               0.0858               0.0467
              5.9514               0.0858               0.0467
              5.9534               0.0858               0.0467
              5.9554               0.0858               0.0467
              5.9574               0.0858               0.0467
              5.9594               0.0857               0.0467
              5.9614               0.0857               0.0467
              5.9633               0.0857               0.0467
              5.9653               0.0857               0.0467
              5.9673               0.0857               0.0467
              5.9693               0.0857               0.0467
              5.9713               0.0856               0.0467
              5.9733               0.0856               0.0467
              5.9753               0.0856               0.0467
              5.9773               0.0856               0.0467
              5.9793               0.0856               0.0467
              5.9813               0.0856               0.0467
              5.9833               0.0855               0.0467
              5.9853               0.0855               0.0467
              5.9873               0.0855               0.0467
              5.9893               0.0855               0.0467
              5.9913               0.0855               0.0467
              5.9933               0.0855               0.0467
              5.9953               0.0855               0.0467
              5.9973               0.0854               0.0467
              5.9993               0.0854               0.0467
              6.0012               0.0854               0.0467
              6.0032               0.0854               0.0467
              6.0052               0.0854               0.0467
              6.0072               0.0854               0.0467
              6.0092               0.0853               0.0467
              6.0112               0.0853               0.0467
              6.0132               0.0853               0.0467
              6.0152               0.0853               0.0467
              6.0172               0.0853               0.0467
              6.0192               0.0853               0.0467
              6.0212               0.0852               0.0467
              6.0232               0.0852               0.0467
              6.0252               0.0852               0.0467
              6.0272               0.0852               0.0467
              6.0292               0.0852               0.0467
              6.0312               0.0852               0.0467
              6.0332               0.0851               0.0467
              6.0352               0.0851               0.0467
              6.0371               0.0851               0.0467
              6.0391               0.0851               0.0467
              6.0411               0.0851               0.0467
              6.0431               0.0851               0.0467
              6.0451               0.0850               0.0467
              6.0471               0.0850               0.0467
              6.0491               0.0850               0.0467
              6.0511               0.0850               0.0467
              6.0531               0.0850               0.0467
              6.0551               0.0850               0.0467
              6.0571               0.0849               0.0467
              6.0591               0.0849               0.0467
              6.0611               0.0849               0.0467
              6.0631               0.0849               0.0467
              6.0651               0.0849               0.0467
              6.0671               0.0849               0.0467
              6.0691               0.0848               0.0467
              6.0711               0.0848               0.0467
              6.0731               0.0848               0.0467
              6.0750               0.0848               0.0467
              6.0770               0.0848               0.0467
              6.0790               0.0848               0.0467
              6.0810               0.0847               0.0467
              6.0830               0.0847               0.0467
              6.0850               0.0847               0.0467
              6.0870               0.0847               0.0467
              6.0890               0.0847               0.0467
              6.0910               0.0847               0.0467
              6.0930               0.0846               0.0467
              6.0950               0.0846               0.0467
              6.0970               0.0846               0.0467
              6.0990               0.0846               0.0467
              6.1010               0.0846               0.0467
              6.1030               0.0846               0.0467
              6.1050               0.0846               0.0467
              6.1070               0.0845               0.0467
              6.1090               0.0845               0.0467
              6.1110               0.0845               0.0467
              6.1129               0.0845               0.0467
              6.1149               0.0845               0.0467
              6.1169               0.0845               0.0467
              6.1189               0.0844               0.0467
              6.1209               0.0844               0.0467
              6.1229               0.0844               0.0467
              6.1249               0.0844               0.0467
              6.1269               0.0844               0.0467
              6.1289               0.0844               0.0467
              6.1309               0.0843               0.0467
              6.1329               0.0843               0.0467
              6.1349               0.0843               0.0467
              6.1369               0.0843               0.0467
              6.1389               0.0843               0.0467
              6.1409               0.0843               0.0467
              6.1429               0.0842               0.0467
              6.1449               0.0842               0.0467
              6.1469               0.0842               0.0467
              6.1489               0.0842               0.0467
              6.1508               0.0842               0.0467
              6.1528               0.0842               0.0467
              6.1548               0.0841               0.0467
              6.1568               0.0841               0.0467
              6.1588               0.0841               0.0467
              6.1608               0.0841               0.0467
              6.1628               0.0841               0.0467
              6.1648               0.0841               0.0467
              6.1668               0.0840               0.0467
              6.1688               0.0840               0.0467
              6.1708               0.0840               0.0467
              6.1728               0.0840               0.0467
              6.1748               0.0840               0.0467
              6.1768               0.0840               0.0467
              6.1788               0.0839               0.0467
              6.1808               0.0839               0.0467
              6.1828               0.0839               0.0467
              6.1848               0.0839               0.0467
              6.1868               0.0839               0.0467
              6.1887               0.0839               0.0467
              6.1907               0.0838               0.0467
              6.1927               0.0838               0.0467
              6.1947               0.0838               0.0467
              6.1967               0.0838               0.0467
              6.1987               0.0838               0.0467
              6.2007               0.0838               0.0467
              6.2027               0.0837               0.0467
              6.2047               0.0837               0.0467
              6.2067               0.0837               0.0467
              6.2087               0.0837               0.0467
              6.2107               0.0837               0.0467
              6.2127               0.0837               0.0467
              6.2147               0.0836               0.0467
              6.2167               0.0836               0.0467
              6.2187               0.0836               0.0467
              6.2207               0.0836               0.0467
              6.2227               0.0836               0.0467
              6.2247               0.0836               0.0467
              6.2266               0.0835               0.0467
              6.2286               0.0835               0.0467
              6.2306               0.0835               0.0467
              6.2326               0.0835               0.0467
              6.2346               0.0835               0.0467
              6.2366               0.0835               0.0467
              6.2386               0.0834               0.0467
              6.2406               0.0834               0.0467
              6.2426               0.0834               0.0467
              6.2446               0.0834               0.0467
              6.2466               0.0834               0.0467
              6.2486               0.0834               0.0467
              6.2506               0.0833               0.0467
              6.2526               0.0833               0.0467
              6.2546               0.0833               0.0467
              6.2566               0.0833               0.0467
              6.2586               0.0833               0.0467
              6.2606               0.0833               0.0467
              6.2625               0.0832               0.0467
              6.2645               0.0832               0.0467
              6.2665               0.0832               0.0467
              6.2685               0.0832               0.0467
              6.2705               0.0832               0.0467
              6.2725               0.0832               0.0467
              6.2745               0.0831               0.0467
              6.2765               0.0831               0.0467
              6.2785               0.0831               0.0467
              6.2805               0.0831               0.0467
              6.2825               0.0831               0.0467
              6.2845               0.0830               0.0467
              6.2865               0.0830               0.0467
              6.2885               0.0830               0.0467
              6.2905               0.0830               0.0467
              6.2925               0.0830               0.0467
              6.2945               0.0830               0.0467
              6.2965               0.0829               0.0467
              6.2985               0.0829               0.0467
              6.3004               0.0829               0.0467
              6.3024               0.0829               0.0467
              6.3044               0.0829               0.0467
              6.3064               0.0829               0.0467
              6.3084               0.0828               0.0467
              6.3104               0.0828               0.0467
              6.3124               0.0828               0.0467
              6.3144               0.0828               0.0467
              6.3164               0.0828               0.0467
              6.3184               0.0828               0.0467
              6.3204               0.0827               0.0467
              6.3224               0.0827               0.0467
              6.3244               0.0827               0.0467
              6.3264               0.0827               0.0467
              6.3284               0.0827               0.0467
              6.3304               0.0827               0.0467
              6.3324               0.0826               0.0467
              6.3344               0.0826               0.0467
              6.3364               0.0826               0.0467
              6.3383               0.0826               0.0467
              6.3403               0.0826               0.0467
              6.3423               0.0826               0.0467
              6.3443               0.0825               0.0467
              6.3463               0.0825               0.0467
              6.3483               0.0825               0.0467
              6.3503               0.0825               0.0467
              6.3523               0.0825               0.0467
              6.3543               0.0825               0.0467
              6.3563               0.0824               0.0467
              6.3583               0.0824               0.0467
              6.3603               0.0824               0.0467
              6.3623               0.0824               0.0467
              6.3643               0.0824               0.0467
              6.3663               0.0824               0.0467
              6.3683               0.0823               0.0467
              6.3703               0.0823               0.0467
              6.3723               0.0823               0.0467
              6.3743               0.0823               0.0467
              6.3762               0.0823               0.0467
              6.3782               0.0823               0.0467
              6.3802               0.0822               0.0467
              6.3822               0.0822               0.0467
              6.3842               0.0822               0.0467
              6.3862               0.0822               0.0467
              6.3882               0.0822               0.0467
              6.3902               0.0822               0.0467
              6.3922               0.0821               0.0467
              6.3942               0.0821               0.0467
              6.3962               0.0821               0.0467
              6.3982               0.0821               0.0467
              6.4002               0.0821               0.0467
              6.4022               0.0821               0.0467
              6.4042               0.0820               0.0467
              6.4062               0.0820               0.0467
              6.4082               0.0820               0.0467
              6.4102               0.0820               0.0467
              6.4122               0.0820               0.0467
              6.4141               0.0819               0.0467
              6.4161               0.0819               0.0467
              6.4181               0.0819               0.0467
              6.4201               0.0819               0.0467
              6.4221               0.0819               0.0467
              6.4241               0.0819               0.0467
              6.4261               0.0818               0.0467
              6.4281               0.0818               0.0467
              6.4301               0.0818               0.0467
              6.4321               0.0818               0.0467
              6.4341               0.0818               0.0467
              6.4361               0.0818               0.0467
              6.4381               0.0817               0.0467
              6.4401               0.0817               0.0467
              6.4421               0.0817               0.0467
              6.4441               0.0817               0.0467
              6.4461               0.0817               0.0467
              6.4481               0.0817               0.0467
              6.4501               0.0816               0.0467
              6.4520               0.0816               0.0467
              6.4540               0.0816               0.0467
              6.4560               0.0816               0.0467
              6.4580               0.0816               0.0467
              6.4600               0.0816               0.0467
              6.4620               0.0815               0.0467
              6.4640               0.0815               0.0467
              6.4660               0.0815               0.0467
              6.4680               0.0815               0.0467
              6.4700               0.0815               0.0467
              6.4720               0.0815               0.0467
              6.4740               0.0814               0.0467
              6.4760               0.0814               0.0467
              6.4780               0.0814               0.0467
              6.4800               0.0814               0.0467
              6.4820               0.0814               0.0467
              6.4840               0.0813               0.0467
              6.4860               0.0813               0.0467
              6.4879               0.0813               0.0467
              6.4899               0.0813               0.0467
              6.4919               0.0813               0.0467
              6.4939               0.0813               0.0467
              6.4959               0.0812               0.0467
              6.4979               0.0812               0.0467
              6.4999               0.0812               0.0467
              6.5019               0.0812               0.0467
              6.5039               0.0812               0.0467
              6.5059               0.0812               0.0467
              6.5079               0.0811               0.0467
              6.5099               0.0811               0.0467
              6.5119               0.0811               0.0467
              6.5139               0.0811               0.0467
              6.5159               0.0811               0.0467
              6.5179               0.0811               0.0467
              6.5199               0.0810               0.0467
              6.5219               0.0810               0.0467
              6.5239               0.0810               0.0467
              6.5258               0.0810               0.0467
              6.5278               0.0810               0.0467
              6.5298               0.0810               0.0467
              6.5318               0.0809               0.0467
              6.5338               0.0809               0.0467
              6.5358               0.0809               0.0467
              6.5378               0.0809               0.0467
              6.5398               0.0809               0.0467
              6.5418               0.0808               0.0467
              6.5438               0.0808               0.0467
              6.5458               0.0808               0.0467
              6.5478               0.0808               0.0467
              6.5498               0.0808               0.0467
              6.5518               0.0808               0.0467
              6.5538               0.0807               0.0467
              6.5558               0.0807               0.0467
              6.5578               0.0807               0.0467
              6.5598               0.0807               0.0467
              6.5618               0.0807               0.0467
              6.5637               0.0807               0.0467
              6.5657               0.0806               0.0467
              6.5677               0.0806               0.0467
              6.5697               0.0806               0.0467
              6.5717               0.0806               0.0467
              6.5737               0.0806               0.0467
              6.5757               0.0806               0.0467
              6.5777               0.0805               0.0467
              6.5797               0.0805               0.0467
              6.5817               0.0805               0.0467
              6.5837               0.0805               0.0467
              6.5857               0.0805               0.0467
              6.5877               0.0805               0.0467
              6.5897               0.0804               0.0467
              6.5917               0.0804               0.0467
              6.5937               0.0804               0.0467
              6.5957               0.0804               0.0467
              6.5977               0.0804               0.0467
              6.5997               0.0803               0.0467
              6.6016               0.0803               0.0467
              6.6036               0.0803               0.0467
              6.6056               0.0803               0.0467
              6.6076               0.0803               0.0467
              6.6096               0.0803               0.0467
              6.6116               0.0802               0.0467
              6.6136               0.0802               0.0467
              6.6156               0.0802               0.0467
              6.6176               0.0802               0.0467
              6.6196               0.0802               0.0467
              6.6216               0.0802               0.0467
              6.6236               0.0801               0.0467
              6.6256               0.0801               0.0467
              6.6276               0.0801               0.0467
              6.6296               0.0801               0.0467
              6.6316               0.0801               0.0467
              6.6336               0.0801               0.0467
              6.6356               0.0800               0.0467
              6.6376               0.0800               0.0467
              6.6395               0.0800               0.0467
              6.6415               0.0800               0.0467
              6.6435               0.0800               0.0467
              6.6455               0.0799               0.0467
              6.6475               0.0799               0.0467
              6.6495               0.0799               0.0467
              6.6515               0.0799               0.0467
              6.6535               0.0799               0.0467
              6.6555               0.0799               0.0467
              6.6575               0.0798               0.0467
              6.6595               0.0798               0.0467
              6.6615               0.0798               0.0467
              6.6635               0.0798               0.0467
              6.6655               0.0798               0.0467
              6.6675               0.0798               0.0467
              6.6695               0.0797               0.0467
              6.6715               0.0797               0.0467
              6.6735               0.0797               0.0467
              6.6755               0.0797               0.0467
              6.6774               0.0797               0.0467
              6.6794               0.0797               0.0467
              6.6814               0.0796               0.0467
              6.6834               0.0796               0.0467
              6.6854               0.0796               0.0467
              6.6874               0.0796               0.0467
              6.6894               0.0796               0.0467
              6.6914               0.0795               0.0467
              6.6934               0.0795               0.0467
              6.6954               0.0795               0.0467
              6.6974               0.0795               0.0467
              6.6994               0.0795               0.0467
              6.7014               0.0795               0.0467
              6.7034               0.0794               0.0467
              6.7054               0.0794               0.0467
              6.7074               0.0794               0.0467
              6.7094               0.0794               0.0467
              6.7114               0.0794               0.0467
              6.7134               0.0794               0.0467
              6.7153               0.0793               0.0467
              6.7173               0.0793               0.0467
              6.7193               0.0793               0.0467
              6.7213               0.0793               0.0467
              6.7233               0.0793               0.0467
              6.7253               0.0792               0.0467
              6.7273               0.0792               0.0467
              6.7293               0.0792               0.0467
              6.7313               0.0792               0.0467
              6.7333               0.0792               0.0467
              6.7353               0.0792               0.0467
              6.7373               0.0791               0.0467
              6.7393               0.0791               0.0467
              6.7413               0.0791               0.0467
              6.7433               0.0791               0.0467
              6.7453               0.0791               0.0467
              6.7473               0.0791               0.0467
              6.7493               0.0790               0.0467
              6.7512               0.0790               0.0467
              6.7532               0.0790               0.0467
              6.7552               0.0790               0.0467
              6.7572               0.0790               0.0467
              6.7592               0.0789               0.0467
              6.7612               0.0789               0.0467
              6.7632               0.0789               0.0467
              6.7652               0.0789               0.0467
              6.7672               0.0789               0.0467
              6.7692               0.0789               0.0467
              6.7712               0.0788               0.0467
              6.7732               0.0788               0.0467
              6.7752               0.0788               0.0467
              6.7772               0.0788               0.0467
              6.7792               0.0788               0.0467
              6.7812               0.0788               0.0467
              6.7832               0.0787               0.0467
              6.7852               0.0787               0.0467
              6.7872               0.0787               0.0467
              6.7891               0.0787               0.0467
              6.7911               0.0787               0.0467
              6.7931               0.0787               0.0467
              6.7951               0.0786               0.0467
              6.7971               0.0786               0.0467
              6.7991               0.0786               0.0467
              6.8011               0.0786               0.0467
              6.8031               0.0786               0.0467
              6.8051               0.0785               0.0467
              6.8071               0.0785               0.0467
              6.8091               0.0785               0.0467
              6.8111               0.0785               0.0467
              6.8131               0.0785               0.0467
              6.8151               0.0785               0.0467
              6.8171               0.0784               0.0467
              6.8191               0.0784               0.0467
              6.8211               0.0784               0.0467
              6.8231               0.0784               0.0467
              6.8251               0.0784               0.0467
              6.8270               0.0784               0.0467
              6.8290               0.0783               0.0467
              6.8310               0.0783               0.0467
              6.8330               0.0783               0.0467
              6.8350               0.0783               0.0467
              6.8370               0.0783               0.0467
              6.8390               0.0782               0.0467
              6.8410               0.0782               0.0467
              6.8430               0.0782               0.0467
              6.8450               0.0782               0.0467
              6.8470               0.0782               0.0467
              6.8490               0.0782               0.0467
              6.8510               0.0781               0.0467
              6.8530               0.0781               0.0467
              6.8550               0.0781               0.0467
              6.8570               0.0781               0.0467
              6.8590               0.0781               0.0467
              6.8610               0.0780               0.0467
              6.8630               0.0780               0.0467
              6.8649               0.0780               0.0467
              6.8669               0.0780               0.0467
              6.8689               0.0780               0.0467
              6.8709               0.0780               0.0467
              6.8729               0.0779               0.0467
              6.8749               0.0779               0.0467
              6.8769               0.0779               0.0467
              6.8789               0.0779               0.0467
              6.8809               0.0779               0.0467
              6.8829               0.0779               0.0467
              6.8849               0.0778               0.0467
              6.8869               0.0778               0.0467
              6.8889               0.0778               0.0467
              6.8909               0.0778               0.0467
              6.8929               0.0778               0.0467
              6.8949               0.0777               0.0467
              6.8969               0.0777               0.0467
              6.8989               0.0777               0.0467
              6.9009               0.0777               0.0467
              6.9028               0.0777               0.0467
              6.9048               0.0777               0.0467
              6.9068               0.0776               0.0467
              6.9088               0.0776               0.0467
              6.9108               0.0776               0.0467
              6.9128               0.0776               0.0467
              6.9148               0.0776               0.0467
              6.9168               0.0776               0.0467
              6.9188               0.0775               0.0467
              6.9208               0.0775               0.0467
              6.9228               0.0775               0.0467
              6.9248               0.0775               0.0467
              6.9268               0.0775               0.0467
              6.9288               0.0774               0.0467
              6.9308               0.0774               0.0467
              6.9328               0.0774               0.0467
              6.9348               0.0774               0.0467
              6.9368               0.0774               0.0467
              6.9388               0.0774               0.0467
              6.9407               0.0773               0.0467
              6.9427               0.0773               0.0467
              6.9447               0.0773               0.0467
              6.9467               0.0773               0.0467
              6.9487               0.0773               0.0467
              6.9507               0.0772               0.0467
              6.9527               0.0772               0.0467
              6.9547               0.0772               0.0467
              6.9567               0.0772               0.0467
              6.9587               0.0772               0.0467
              6.9607               0.0772               0.0467
              6.9627               0.0771               0.0467
              6.9647               0.0771               0.0467
              6.9667               0.0771               0.0467
              6.9687               0.0771               0.0467
              6.9707               0.0771               0.0467
              6.9727               0.0771               0.0467
              6.9747               0.0770               0.0467
              6.9766               0.0770               0.0467
              6.9786               0.0770               0.0467
              6.9806               0.0770               0.0467
              6.9826               0.0770               0.0467
              6.9846               0.0769               0.0467
              6.9866               0.0769               0.0467
              6.9886               0.0769               0.0467
              6.9906               0.0769               0.0467
              6.9926               0.0769               0.0467
              6.9946               0.0769               0.0467
              6.9966               0.0768               0.0467
              6.9986               0.0768               0.0467
              7.0006               0.0768               0.0467
              7.0026               0.0768               0.0467
              7.0046               0.0768               0.0467
              7.0066               0.0767               0.0467
              7.0086               0.0767               0.0467
              7.0106               0.0767               0.0467
              7.0126               0.0767               0.0467
              7.0145               0.0767               0.0467
              7.0165               0.0767               0.0467
              7.0185               0.0766               0.0467
              7.0205               0.0766               0.0467
              7.0225               0.0766               0.0467
              7.0245               0.0766               0.0467
              7.0265               0.0766               0.0467
              7.0285               0.0766               0.0467
              7.0305               0.0765               0.0467
              7.0325               0.0765               0.0467
              7.0345               0.0765               0.0467
              7.0365               0.0765               0.0467
              7.0385               0.0765               0.0467
              7.0405               0.0764               0.0467
              7.0425               0.0764               0.0467
              7.0445               0.0764               0.0467
              7.0465               0.0764               0.0467
              7.0485               0.0764               0.0467
              7.0505               0.0764               0.0467
              7.0524               0.0763               0.0467
              7.0544               0.0763               0.0467
              7.0564               0.0763               0.0467
              7.0584               0.0763               0.0467
              7.0604               0.0763               0.0467
              7.0624               0.0762               0.0467
              7.0644               0.0762               0.0467
              7.0664               0.0762               0.0467
              7.0684               0.0762               0.0467
              7.0704               0.0762               0.0467
              7.0724               0.0762               0.0467
              7.0744               0.0761               0.0467
              7.0764               0.0761               0.0467
              7.0784               0.0761               0.0467
              7.0804               0.0761               0.0467
              7.0824               0.0761               0.0467
              7.0844               0.0760               0.0467
              7.0864               0.0760               0.0467
              7.0884               0.0760               0.0467
              7.0903               0.0760               0.0467
              7.0923               0.0760               0.0467
              7.0943               0.0760               0.0467
              7.0963               0.0759               0.0467
              7.0983               0.0759               0.0467
              7.1003               0.0759               0.0467
              7.1023               0.0759               0.0467
              7.1043               0.0759               0.0467
              7.1063               0.0759               0.0467
              7.1083               0.0758               0.0467
              7.1103               0.0758               0.0467
              7.1123               0.0758               0.0467
              7.1143               0.0758               0.0467
              7.1163               0.0758               0.0467
              7.1183               0.0757               0.0467
              7.1203               0.0757               0.0467
              7.1223               0.0757               0.0467
              7.1243               0.0757               0.0467
              7.1263               0.0757               0.0467
              7.1282               0.0757               0.0467
              7.1302               0.0756               0.0467
              7.1322               0.0756               0.0467
              7.1342               0.0756               0.0467
              7.1362               0.0756               0.0467
              7.1382               0.0756               0.0467
              7.1402               0.0755               0.0467
              7.1422               0.0755               0.0467
              7.1442               0.0755               0.0467
              7.1462               0.0755               0.0467
              7.1482               0.0755               0.0467
              7.1502               0.0755               0.0467
              7.1522               0.0754               0.0467
              7.1542               0.0754               0.0467
              7.1562               0.0754               0.0467
              7.1582               0.0754               0.0467
              7.1602               0.0754               0.0467
              7.1622               0.0753               0.0467
              7.1642               0.0753               0.0467
              7.1661               0.0753               0.0467
              7.1681               0.0753               0.0467
              7.1701               0.0753               0.0467
              7.1721               0.0753               0.0467
              7.1741               0.0752               0.0467
              7.1761               0.0752               0.0467
              7.1781               0.0752               0.0467
              7.1801               0.0752               0.0467
              7.1821               0.0752               0.0467
              7.1841               0.0751               0.0467
              7.1861               0.0751               0.0467
              7.1881               0.0751               0.0467
              7.1901               0.0751               0.0467
              7.1921               0.0751               0.0467
              7.1941               0.0751               0.0467
              7.1961               0.0750               0.0467
              7.1981               0.0750               0.0467
              7.2001               0.0750               0.0467
              7.2020               0.0750               0.0467
              7.2040               0.0750               0.0467
              7.2060               0.0749               0.0467
              7.2080               0.0749               0.0467
              7.2100               0.0749               0.0467
              7.2120               0.0749               0.0467
              7.2140               0.0749               0.0467
              7.2160               0.0749               0.0467
              7.2180               0.0748               0.0467
              7.2200               0.0748               0.0467
              7.2220               0.0748               0.0467
              7.2240               0.0748               0.0467
              7.2260               0.0748               0.0467
              7.2280               0.0747               0.0467
              7.2300               0.0747               0.0467
              7.2320               0.0747               0.0467
              7.2340               0.0747               0.0467
              7.2360               0.0747               0.0467
              7.2380               0.0747               0.0467
              7.2399               0.0746               0.0467
              7.2419               0.0746               0.0467
              7.2439               0.0746               0.0467
              7.2459               0.0746               0.0467
              7.2479               0.0746               0.0467
              7.2499               0.0745               0.0467
              7.2519               0.0745               0.0467
              7.2539               0.0745               0.0467
              7.2559               0.0745               0.0467
              7.2579               0.0745               0.0467
              7.2599               0.0745               0.0467
              7.2619               0.0744               0.0467
              7.2639               0.0744               0.0467
              7.2659               0.0744               0.0467
              7.2679               0.0744               0.0467
              7.2699               0.0744               0.0467
              7.2719               0.0743               0.0467
              7.2739               0.0743               0.0467
              7.2759               0.0743               0.0467
              7.2778               0.0743               0.0467
              7.2798               0.0743               0.0467
              7.2818               0.0743               0.0467
              7.2838               0.0742               0.0467
              7.2858               0.0742               0.0467
              7.2878               0.0742               0.0467
              7.2898               0.0742               0.0467
              7.2918               0.0742               0.0467
              7.2938               0.0741               0.0467
              7.2958               0.0741               0.0467
              7.2978               0.0741               0.0467
              7.2998               0.0741               0.0467
              7.3018               0.0741               0.0467
              7.3038               0.0741               0.0467
              7.3058               0.0740               0.0467
              7.3078               0.0740               0.0467
              7.3098               0.0740               0.0467
              7.3118               0.0740               0.0467
              7.3138               0.0740               0.0467
              7.3157               0.0739               0.0467
              7.3177               0.0739               0.0467
              7.3197               0.0739               0.0467
              7.3217               0.0739               0.0467
              7.3237               0.0739               0.0467
              7.3257               0.0739               0.0467
              7.3277               0.0738               0.0467
              7.3297               0.0738               0.0467
              7.3317               0.0738               0.0467
              7.3337               0.0738               0.0467
              7.3357               0.0738               0.0467
              7.3377               0.0737               0.0467
              7.3397               0.0737               0.0467
              7.3417               0.0737               0.0467
              7.3437               0.0737               0.0467
              7.3457               0.0737               0.0467
              7.3477               0.0737               0.0467
              7.3497               0.0736               0.0467
              7.3517               0.0736               0.0467
              7.3536               0.0736               0.0467
              7.3556               0.0736               0.0467
              7.3576               0.0736               0.0467
              7.3596               0.0735               0.0467
              7.3616               0.0735               0.0467
              7.3636               0.0735               0.0467
              7.3656               0.0735               0.0467
              7.3676               0.0735               0.0467
              7.3696               0.0735               0.0467
              7.3716               0.0734               0.0467
              7.3736               0.0734               0.0467
              7.3756               0.0734               0.0467
              7.3776               0.0734               0.0467
              7.3796               0.0734               0.0467
              7.3816               0.0733               0.0467
              7.3836               0.0733               0.0467
              7.3856               0.0733               0.0467
              7.3876               0.0733               0.0467
              7.3896               0.0733               0.0467
              7.3915               0.0733               0.0467
              7.3935               0.0732               0.0467
              7.3955               0.0732               0.0467
              7.3975               0.0732               0.0467
              7.3995               0.0732               0.0467
              7.4015               0.0732               0.0467
              7.4035               0.0731               0.0467
              7.4055               0.0731               0.0467
              7.4075               0.0731               0.0467
              7.4095               0.0731               0.0467
              7.4115               0.0731               0.0467
              7.4135               0.0731               0.0467
              7.4155               0.0730               0.0467
              7.4175               0.0730               0.0467
              7.4195               0.0730               0.0467
              7.4215               0.0730               0.0467
              7.4235               0.0730               0.0467
              7.4255               0.0729               0.0467
              7.4275               0.0729               0.0467
              7.4294               0.0729               0.0467
              7.4314               0.0729               0.0467
              7.4334               0.0729               0.0467
              7.4354               0.0729               0.0467
              7.4374               0.0728               0.0467
              7.4394               0.0728               0.0467
              7.4414               0.0728               0.0467
              7.4434               0.0728               0.0467
              7.4454               0.0728               0.0467
              7.4474               0.0727               0.0467
              7.4494               0.0727               0.0467
              7.4514               0.0727               0.0467
              7.4534               0.0727               0.0467
              7.4554               0.0727               0.0467
              7.4574               0.0726               0.0467
              7.4594               0.0726               0.0467
              7.4614               0.0726               0.0467
              7.4634               0.0726               0.0467
              7.4653               0.0726               0.0467
              7.4673               0.0726               0.0467
              7.4693               0.0725               0.0467
              7.4713               0.0725               0.0467
              7.4733               0.0725               0.0467
              7.4753               0.0725               0.0467
              7.4773               0.0725               0.0467
              7.4793               0.0724               0.0467
              7.4813               0.0724               0.0467
              7.4833               0.0724               0.0467
              7.4853               0.0724               0.0467
              7.4873               0.0724               0.0467
              7.4893               0.0724               0.0467
              7.4913               0.0723               0.0467
              7.4933               0.0723               0.0467
              7.4953               0.0723               0.0467
              7.4973               0.0723               0.0467
              7.4993               0.0723               0.0467
              7.5013               0.0722               0.0467
              7.5032               0.0722               0.0467
              7.5052               0.0722               0.0467
              7.5072               0.0722               0.0467
              7.5092               0.0722               0.0467
              7.5112               0.0722               0.0467
              7.5132               0.0721               0.0467
              7.5152               0.0721               0.0467
              7.5172               0.0721               0.0467
              7.5192               0.0721               0.0467
              7.5212               0.0721               0.0467
              7.5232               0.0720               0.0467
              7.5252               0.0720               0.0467
              7.5272               0.0720               0.0467
              7.5292               0.0720               0.0467
              7.5312               0.0720               0.0467
              7.5332               0.0720               0.0467
              7.5352               0.0719               0.0467
              7.5372               0.0719               0.0467
              7.5392               0.0719               0.0467
              7.5411               0.0719               0.0467
              7.5431               0.0719               0.0467
              7.5451               0.0718               0.0467
              7.5471               0.0718               0.0467
              7.5491               0.0718               0.0467
              7.5511               0.0718               0.0467
              7.5531               0.0718               0.0467
              7.5551               0.0717               0.0467
              7.5571               0.0717               0.0467
              7.5591               0.0717               0.0467
              7.5611               0.0717               0.0467
              7.5631               0.0717               0.0467
              7.5651               0.0717               0.0467
              7.5671               0.0716               0.0467
              7.5691               0.0716               0.0467
              7.5711               0.0716               0.0467
              7.5731               0.0716               0.0467
              7.5751               0.0716               0.0467
              7.5771               0.0715               0.0467
              7.5790               0.0715               0.0467
              7.5810               0.0715               0.0467
              7.5830               0.0715               0.0467
              7.5850               0.0715               0.0467
              7.5870               0.0715               0.0467
              7.5890               0.0714               0.0467
              7.5910               0.0714               0.0467
              7.5930               0.0714               0.0467
              7.5950               0.0714               0.0467
              7.5970               0.0714               0.0467
              7.5990               0.0713               0.0467
              7.6010               0.0713               0.0467
              7.6030               0.0713               0.0467
              7.6050               0.0713               0.0467
              7.6070               0.0713               0.0467
              7.6090               0.0712               0.0467
              7.6110               0.0712               0.0467
              7.6130               0.0712               0.0467
              7.6150               0.0712               0.0467
              7.6169               0.0712               0.0467
              7.6189               0.0712               0.0467
              7.6209               0.0711               0.0467
              7.6229               0.0711               0.0467
              7.6249               0.0711               0.0467
              7.6269               0.0711               0.0467
              7.6289               0.0711               0.0467
              7.6309               0.0710               0.0467
              7.6329               0.0710               0.0467
              7.6349               0.0710               0.0467
              7.6369               0.0710               0.0467
              7.6389               0.0710               0.0467
              7.6409               0.0710               0.0467
              7.6429               0.0709               0.0467
              7.6449               0.0709               0.0467
              7.6469               0.0709               0.0467
              7.6489               0.0709               0.0467
              7.6509               0.0709               0.0467
              7.6529               0.0708               0.0467
              7.6548               0.0708               0.0467
              7.6568               0.0708               0.0467
              7.6588               0.0708               0.0467
              7.6608               0.0708               0.0467
              7.6628               0.0708               0.0467
              7.6648               0.0707               0.0467
              7.6668               0.0707               0.0467
              7.6688               0.0707               0.0467
              7.6708               0.0707               0.0467
              7.6728               0.0707               0.0467
              7.6748               0.0706               0.0467
              7.6768               0.0706               0.0467
              7.6788               0.0706               0.0467
              7.6808               0.0706               0.0467
              7.6828               0.0706               0.0467
              7.6848               0.0705               0.0467
              7.6868               0.0705               0.0467
              7.6888               0.0705               0.0467
              7.6907               0.0705               0.0467
              7.6927               0.0705               0.0467
              7.6947               0.0705               0.0467
              7.6967               0.0704               0.0467
              7.6987               0.0704               0.0467
              7.7007               0.0704               0.0467
              7.7027               0.0704               0.0467
              7.7047               0.0704               0.0467
              7.7067               0.0703               0.0467
              7.7087               0.0703               0.0467
              7.7107               0.0703               0.0467
              7.7127               0.0703               0.0467
              7.7147               0.0703               0.0467
              7.7167               0.0703               0.0467
              7.7187               0.0702               0.0467
              7.7207               0.0702               0.0467
              7.7227               0.0702               0.0467
              7.7247               0.0702               0.0467
              7.7267               0.0702               0.0467
              7.7286               0.0701               0.0467
              7.7306               0.0701               0.0467
              7.7326               0.0701               0.0467
              7.7346               0.0701               0.0467
              7.7366               0.0701               0.0467
              7.7386               0.0700               0.0467
              7.7406               0.0700               0.0467
              7.7426               0.0700               0.0467
              7.7446               0.0700               0.0467
              7.7466               0.0700               0.0467
              7.7486               0.0700               0.0467
              7.7506               0.0699               0.0467
              7.7526               0.0699               0.0467
              7.7546               0.0699               0.0467
              7.7566               0.0699               0.0467
              7.7586               0.0699               0.0467
              7.7606               0.0698               0.0467
              7.7626               0.0698               0.0467
              7.7646               0.0698               0.0467
              7.7665               0.0698               0.0467
              7.7685               0.0698               0.0467
              7.7705               0.0697               0.0467
              7.7725               0.0697               0.0467
              7.7745               0.0697               0.0467
              7.7765               0.0697               0.0467
              7.7785               0.0697               0.0467
              7.7805               0.0697               0.0467
              7.7825               0.0696               0.0467
              7.7845               0.0696               0.0467
              7.7865               0.0696               0.0467
              7.7885               0.0696               0.0467
              7.7905               0.0696               0.0467
              7.7925               0.0695               0.0467
              7.7945               0.0695               0.0467
              7.7965               0.0695               0.0467
              7.7985               0.0695               0.0467
              7.8005               0.0695               0.0467
              7.8025               0.0695               0.0467
              7.8044               0.0694               0.0467
              7.8064               0.0694               0.0467
              7.8084               0.0694               0.0467
              7.8104               0.0694               0.0467
              7.8124               0.0694               0.0467
              7.8144               0.0693               0.0467
              7.8164               0.0693               0.0467
              7.8184               0.0693               0.0467
              7.8204               0.0693               0.0467
              7.8224               0.0693               0.0467
              7.8244               0.0692               0.0467
              7.8264               0.0692               0.0467
              7.8284               0.0692               0.0467
              7.8304               0.0692               0.0467
              7.8324               0.0692               0.0467
              7.8344               0.0692               0.0467
              7.8364               0.0691               0.0467
              7.8384               0.0691               0.0467
              7.8404               0.0691               0.0467
              7.8423               0.0691               0.0467
              7.8443               0.0691               0.0467
              7.8463               0.0690               0.0467
              7.8483               0.0690               0.0467
              7.8503               0.0690               0.0467
              7.8523               0.0690               0.0467
              7.8543               0.0690               0.0467
              7.8563               0.0689               0.0467
              7.8583               0.0689               0.0467
              7.8603               0.0689               0.0467
              7.8623               0.0689               0.0467
              7.8643               0.0689               0.0467
              7.8663               0.0689               0.0467
              7.8683               0.0688               0.0467
              7.8703               0.0688               0.0467
              7.8723               0.0688               0.0467
              7.8743               0.0688               0.0467
              7.8763               0.0688               0.0467
              7.8783               0.0687               0.0467
              7.8802               0.0687               0.0467
              7.8822               0.0687               0.0467
              7.8842               0.0687               0.0467
              7.8862               0.0687               0.0467
              7.8882               0.0686               0.0467
              7.8902               0.0686               0.0467
              7.8922               0.0686               0.0467
              7.8942               0.0686               0.0467
              7.8962               0.0686               0.0467
              7.8982               0.0686               0.0467
              7.9002               0.0685               0.0467
              7.9022               0.0685               0.0467
              7.9042               0.0685               0.0467
              7.9062               0.0685               0.0467
              7.9082               0.0685               0.0467
              7.9102               0.0684               0.0467
              7.9122               0.0684               0.0467
              7.9142               0.0684               0.0467
              7.9162               0.0684               0.0467
              7.9181               0.0684               0.0467
              7.9201               0.0684               0.0467
              7.9221               0.0683               0.0467
              7.9241               0.0683               0.0467
              7.9261               0.0683               0.0467
              7.9281               0.0683               0.0467
              7.9301               0.0683               0.0467
              7.9321               0.0682               0.0467
              7.9341               0.0682               0.0467
              7.9361               0.0682               0.0467
              7.9381               0.0682               0.0467
              7.9401               0.0682               0.0467
              7.9421               0.0681               0.0467
              7.9441               0.0681               0.0467
              7.9461               0.0681               0.0467
              7.9481               0.0681               0.0467
              7.9501               0.0681               0.0467
              7.9521               0.0681               0.0467
              7.9540               0.0680               0.0467
              7.9560               0.0680               0.0467
              7.9580               0.0680               0.0467
              7.9600               0.0680               0.0467
              7.9620               0.0680               0.0467
              7.9640               0.0679               0.0467
              7.9660               0.0679               0.0467
              7.9680               0.0679               0.0467
              7.9700               0.0679               0.0467
              7.9720               0.0679               0.0467
              7.9740               0.0678               0.0467
              7.9760               0.0678               0.0467
              7.9780               0.0678               0.0467
              7.9800               0.0678               0.0467
              7.9820               0.0678               0.0467
              7.9840               0.0678               0.0467
              7.9860               0.0677               0.0467
              7.9880               0.0677               0.0467
              7.9900               0.0677               0.0467
              7.9919               0.0677               0.0467
              7.9939               0.0677               0.0467
              7.9959               0.0676               0.0467
              7.9979               0.0676               0.0467
              7.9999               0.0676               0.0467
              8.0019               0.0676               0.0467
              8.0039               0.0676               0.0467
              8.0059               0.0675               0.0467
              8.0079               0.0675               0.0467
              8.0099               0.0675               0.0467
              8.0119               0.0675               0.0467
              8.0139               0.0675               0.0467
              8.0159               0.0675               0.0467
              8.0179               0.0674               0.0467
              8.0199               0.0674               0.0467
              8.0219               0.0674               0.0467
              8.0239               0.0674               0.0467
              8.0259               0.0674               0.0467
              8.0279               0.0673               0.0467
              8.0298               0.0673               0.0467
              8.0318               0.0673               0.0467
              8.0338               0.0673               0.0467
              8.0358               0.0673               0.0467
              8.0378               0.0672               0.0467
              8.0398               0.0672               0.0467
              8.0418               0.0672               0.0467
              8.0438               0.0672               0.0467
              8.0458               0.0672               0.0467
              8.0478               0.0672               0.0467
              8.0498               0.0671               0.0467
              8.0518               0.0671               0.0467
              8.0538               0.0671               0.0467
              8.0558               0.0671               0.0467
              8.0578               0.0671               0.0467
              8.0598               0.0670               0.0467
              8.0618               0.0670               0.0467
              8.0638               0.0670               0.0467
              8.0658               0.0670               0.0467
              8.0677               0.0670               0.0467
              8.0697               0.0669               0.0467
              8.0717               0.0669               0.0467
              8.0737               0.0669               0.0467
              8.0757               0.0669               0.0467
              8.0777               0.0669               0.0467
              8.0797               0.0669               0.0467
              8.0817               0.0668               0.0467
              8.0837               0.0668               0.0467
              8.0857               0.0668               0.0467
              8.0877               0.0668               0.0467
              8.0897               0.0668               0.0467
              8.0917               0.0667               0.0467
              8.0937               0.0667               0.0467
              8.0957               0.0667               0.0467
              8.0977               0.0667               0.0467
              8.0997               0.0667               0.0467
              8.1017               0.0666               0.0467
              8.1037               0.0666               0.0467
              8.1056               0.0666               0.0467
              8.1076               0.0666               0.0467
              8.1096               0.0666               0.0467
              8.1116               0.0666               0.0467
              8.1136               0.0665               0.0467
              8.1156               0.0665               0.0467
              8.1176               0.0665               0.0467
              8.1196               0.0665               0.0467
              8.1216               0.0665               0.0467
              8.1236               0.0664               0.0467
              8.1256               0.0664               0.0467
              8.1276               0.0664               0.0467
              8.1296               0.0664               0.0467
              8.1316               0.0664               0.0467
              8.1336               0.0663               0.0467
              8.1356               0.0663               0.0467
              8.1376               0.0663               0.0467
              8.1396               0.0663               0.0467
              8.1416               0.0663               0.0467
              8.1435               0.0663               0.0467
              8.1455               0.0662               0.0467
              8.1475               0.0662               0.0467
              8.1495               0.0662               0.0467
              8.1515               0.0662               0.0467
              8.1535               0.0662               0.0467
              8.1555               0.0661               0.0467
              8.1575               0.0661               0.0467
              8.1595               0.0661               0.0467
              8.1615               0.0661               0.0467
              8.1635               0.0661               0.0467
              8.1655               0.0660               0.0467
              8.1675               0.0660               0.0467
              8.1695               0.0660               0.0467
              8.1715               0.0660               0.0467
              8.1735               0.0660               0.0467
              8.1755               0.0660               0.0467
              8.1775               0.0659               0.0467
              8.1794               0.0659               0.0467
              8.1814               0.0659               0.0467
              8.1834               0.0659               0.0467
              8.1854               0.0659               0.0467
              8.1874               0.0658               0.0467
              8.1894               0.0658               0.0467
              8.1914               0.0658               0.0467
              8.1934               0.0658               0.0467
              8.1954               0.0658               0.0467
              8.1974               0.0657               0.0467
              8.1994               0.0657               0.0467
              8.2014               0.0657               0.0467
              8.2034               0.0657               0.0467
              8.2054               0.0657               0.0467
              8.2074               0.0657               0.0467
              8.2094               0.0656               0.0467
              8.2114               0.0656               0.0467
              8.2134               0.0656               0.0467
              8.2154               0.0656               0.0467
              8.2173               0.0656               0.0467
              8.2193               0.0655               0.0467
              8.2213               0.0655               0.0467
              8.2233               0.0655               0.0467
              8.2253               0.0655               0.0467
              8.2273               0.0655               0.0467
              8.2293               0.0654               0.0467
              8.2313               0.0654               0.0467
              8.2333               0.0654               0.0467
              8.2353               0.0654               0.0467
              8.2373               0.0654               0.0467
              8.2393               0.0654               0.0467
              8.2413               0.0653               0.0467
              8.2433               0.0653               0.0467
              8.2453               0.0653               0.0467
              8.2473               0.0653               0.0467
              8.2493               0.0653               0.0467
              8.2513               0.0652               0.0467
              8.2533               0.0652               0.0467
              8.2552               0.0652               0.0467
              8.2572               0.0652               0.0467
              8.2592               0.0652               0.0467
              8.2612               0.0651               0.0467
              8.2632               0.0651               0.0467
              8.2652               0.0651               0.0467
              8.2672               0.0651               0.0467
              8.2692               0.0651               0.0467
              8.2712               0.0650               0.0467
              8.2732               0.0650               0.0467
              8.2752               0.0650               0.0467
              8.2772               0.0650               0.0467
              8.2792               0.0650               0.0467
              8.2812               0.0650               0.0467
              8.2832               0.0649               0.0467
              8.2852               0.0649               0.0467
              8.2872               0.0649               0.0467
              8.2892               0.0649               0.0467
              8.2912               0.0649               0.0467
              8.2931               0.0648               0.0467
              8.2951               0.0648               0.0467
              8.2971               0.0648               0.0467
              8.2991               0.0648               0.0467
              8.3011               0.0648               0.0467
              8.3031               0.0647               0.0467
              8.3051               0.0647               0.0467
              8.3071               0.0647               0.0467
              8.3091               0.0647               0.0467
              8.3111               0.0647               0.0467
              8.3131               0.0647               0.0467
              8.3151               0.0646               0.0467
              8.3171               0.0646               0.0467
              8.3191               0.0646               0.0467
              8.3211               0.0646               0.0467
              8.3231               0.0646               0.0467
              8.3251               0.0645               0.0467
              8.3271               0.0645               0.0467
              8.3291               0.0645               0.0467
              8.3310               0.0645               0.0467
              8.3330               0.0645               0.0467
              8.3350               0.0644               0.0467
              8.3370               0.0644               0.0467
              8.3390               0.0644               0.0467
              8.3410               0.0644               0.0467
              8.3430               0.0644               0.0467
              8.3450               0.0644               0.0467
              8.3470               0.0643               0.0467
              8.3490               0.0643               0.0467
              8.3510               0.0643               0.0467
              8.3530               0.0643               0.0467
              8.3550               0.0643               0.0467
              8.3570               0.0642               0.0467
              8.3590               0.0642               0.0467
              8.3610               0.0642               0.0467
              8.3630               0.0642               0.0467
              8.3650               0.0642               0.0467
              8.3670               0.0641               0.0467
              8.3689               0.0641               0.0467
              8.3709               0.0641               0.0467
              8.3729               0.0641               0.0467
              8.3749               0.0641               0.0467
              8.3769               0.0641               0.0467
              8.3789               0.0640               0.0467
              8.3809               0.0640               0.0467
              8.3829               0.0640               0.0467
              8.3849               0.0640               0.0467
              8.3869               0.0640               0.0467
              8.3889               0.0639               0.0467
              8.3909               0.0639               0.0467
              8.3929               0.0639               0.0467
              8.3949               0.0639               0.0467
              8.3969               0.0639               0.0467
              8.3989               0.0638               0.0467
              8.4009               0.0638               0.0467
              8.4029               0.0638               0.0467
              8.4048               0.0638               0.0467
              8.4068               0.0638               0.0467
              8.4088               0.0637               0.0467
              8.4108               0.0637               0.0467
              8.4128               0.0637               0.0467
              8.4148               0.0637               0.0467
              8.4168               0.0637               0.0467
              8.4188               0.0637               0.0467
              8.4208               0.0636               0.0467
              8.4228               0.0636               0.0467
              8.4248               0.0636               0.0467
              8.4268               0.0636               0.0467
              8.4288               0.0636               0.0467
              8.4308               0.0635               0.0467
              8.4328               0.0635               0.0467
              8.4348               0.0635               0.0467
              8.4368               0.0635               0.0467
              8.4388               0.0635               0.0467
              8.4408               0.0634               0.0467
              8.4427               0.0634               0.0467
              8.4447               0.0634               0.0467
              8.4467               0.0634               0.0467
              8.4487               0.0634               0.0467
              8.4507               0.0634               0.0467
              8.4527               0.0633               0.0467
              8.4547               0.0633               0.0467
              8.4567               0.0633               0.0467
              8.4587               0.0633               0.0467
              8.4607               0.0633               0.0467
              8.4627               0.0632               0.0467
              8.4647               0.0632               0.0467
              8.4667               0.0632               0.0467
              8.4687               0.0632               0.0467
              8.4707               0.0632               0.0467
              8.4727               0.0631               0.0467
              8.4747               0.0631               0.0467
              8.4767               0.0631               0.0467
              8.4787               0.0631               0.0467
              8.4806               0.0631               0.0467
              8.4826               0.0630               0.0467
              8.4846               0.0630               0.0467
              8.4866               0.0630               0.0467
              8.4886               0.0630               0.0467
              8.4906               0.0630               0.0467
              8.4926               0.0630               0.0467
              8.4946               0.0629               0.0467
              8.4966               0.0629               0.0467
              8.4986               0.0629               0.0467
              8.5006               0.0629               0.0467
              8.5026               0.0629               0.0467
              8.5046               0.0628               0.0467
              8.5066               0.0628               0.0467
              8.5086               0.0628               0.0467
              8.5106               0.0628               0.0467
              8.5126               0.0628               0.0467
              8.5146               0.0627               0.0467
              8.5166               0.0627               0.0467
              8.5185               0.0627               0.0467
              8.5205               0.0627               0.0467
              8.5225               0.0627               0.0467
              8.5245               0.0627               0.0467
              8.5265               0.0626               0.0467
              8.5285               0.0626               0.0467
              8.5305               0.0626               0.0467
              8.5325               0.0626               0.0467
              8.5345               0.0626               0.0467
              8.5365               0.0625               0.0467
              8.5385               0.0625               0.0467
              8.5405               0.0625               0.0467
              8.5425               0.0625               0.0467
              8.5445               0.0625               0.0467
              8.5465               0.0624               0.0467
              8.5485               0.0624               0.0467
              8.5505               0.0624               0.0467
              8.5525               0.0624               0.0467
              8.5545               0.0624               0.0467
              8.5564               0.0624               0.0467
              8.5584               0.0623               0.0467
              8.5604               0.0623               0.0467
              8.5624               0.0623               0.0467
              8.5644               0.0623               0.0467
              8.5664               0.0623               0.0467
              8.5684               0.0622               0.0467
              8.5704               0.0622               0.0467
              8.5724               0.0622               0.0467
              8.5744               0.0622               0.0467
              8.5764               0.0622               0.0467
              8.5784               0.0621               0.0467
              8.5804               0.0621               0.0467
              8.5824               0.0621               0.0467
              8.5844               0.0621               0.0467
              8.5864               0.0621               0.0467
              8.5884               0.0620               0.0467
              8.5904               0.0620               0.0467
              8.5924               0.0620               0.0467
              8.5943               0.0620               0.0467
              8.5963               0.0620               0.0467
              8.5983               0.0620               0.0467
              8.6003               0.0619               0.0467
              8.6023               0.0619               0.0467
              8.6043               0.0619               0.0467
              8.6063               0.0619               0.0467
              8.6083               0.0619               0.0467
              8.6103               0.0618               0.0467
              8.6123               0.0618               0.0467
              8.6143               0.0618               0.0467
              8.6163               0.0618               0.0467
              8.6183               0.0618               0.0467
              8.6203               0.0617               0.0467
              8.6223               0.0617               0.0467
              8.6243               0.0617               0.0467
              8.6263               0.0617               0.0467
              8.6283               0.0617               0.0467
              8.6303               0.0617               0.0467
              8.6322               0.0616               0.0467
              8.6342               0.0616               0.0467
              8.6362               0.0616               0.0467
              8.6382               0.0616               0.0467
              8.6402               0.0616               0.0467
              8.6422               0.0615               0.0467
              8.6442               0.0615               0.0467
              8.6462               0.0615               0.0467
              8.6482               0.0615               0.0467
              8.6502               0.0615               0.0467
              8.6522               0.0614               0.0467
              8.6542               0.0614               0.0467
              8.6562               0.0614               0.0467
              8.6582               0.0614               0.0467
              8.6602               0.0614               0.0467
              8.6622               0.0613               0.0467
              8.6642               0.0613               0.0467
              8.6662               0.0613               0.0467
              8.6681               0.0613               0.0467
              8.6701               0.0613               0.0467
              8.6721               0.0613               0.0467
              8.6741               0.0612               0.0467
              8.6761               0.0612               0.0467
              8.6781               0.0612               0.0467
              8.6801               0.0612               0.0467
              8.6821               0.0612               0.0467
              8.6841               0.0611               0.0467
              8.6861               0.0611               0.0467
              8.6881               0.0611               0.0467
              8.6901               0.0611               0.0467
              8.6921               0.0611               0.0467
              8.6941               0.0610               0.0467
              8.6961               0.0610               0.0467
              8.6981               0.0610               0.0467
              8.7001               0.0610               0.0467
              8.7021               0.0610               0.0467
              8.7041               0.0610               0.0467
              8.7060               0.0609               0.0467
              8.7080               0.0609               0.0467
              8.7100               0.0609               0.0467
              8.7120               0.0609               0.0467
              8.7140               0.0609               0.0467
              8.7160               0.0608               0.0467
              8.7180               0.0608               0.0467
              8.7200               0.0608               0.0467
              8.7220               0.0608               0.0467
              8.7240               0.0608               0.0467
              8.7260               0.0607               0.0467
              8.7280               0.0607               0.0467
              8.7300               0.0607               0.0467
              8.7320               0.0607               0.0467
              8.7340               0.0607               0.0467
              8.7360               0.0606               0.0467
              8.7380               0.0606               0.0467
              8.7400               0.0606               0.0467
              8.7420               0.0606               0.0467
              8.7439               0.0606               0.0467
              8.7459               0.0606               0.0467
              8.7479               0.0605               0.0467
              8.7499               0.0605               0.0467
              8.7519               0.0605               0.0467
              8.7539               0.0605               0.0467
              8.7559               0.0605               0.0467
              8.7579               0.0604               0.0467
              8.7599               0.0604               0.0467
              8.7619               0.0604               0.0467
              8.7639               0.0604               0.0467
              8.7659               0.0604               0.0467
              8.7679               0.0603               0.0467
              8.7699               0.0603               0.0467
              8.7719               0.0603               0.0467
              8.7739               0.0603               0.0467
              8.7759               0.0603               0.0467
              8.7779               0.0603               0.0467
              8.7799               0.0602               0.0467
              8.7818               0.0602               0.0467
              8.7838               0.0602               0.0467
              8.7858               0.0602               0.0467
              8.7878               0.0602               0.0467
              8.7898               0.0601               0.0467
              8.7918               0.0601               0.0467
              8.7938               0.0601               0.0467
              8.7958               0.0601               0.0467
              8.7978               0.0601               0.0467
              8.7998               0.0600               0.0467
              8.8018               0.0600               0.0467
              8.8038               0.0600               0.0467
              8.8058               0.0600               0.0467
              8.8078               0.0600               0.0467
              8.8098               0.0599               0.0467
              8.8118               0.0599               0.0467
              8.8138               0.0599               0.0467
              8.8158               0.0599               0.0467
              8.8178               0.0599               0.0467
              8.8197               0.0599               0.0467
              8.8217               0.0598               0.0467
              8.8237               0.0598               0.0467
              8.8257               0.0598               0.0467
              8.8277               0.0598               0.0467
              8.8297               0.0598               0.0467
              8.8317               0.0597               0.0467
              8.8337               0.0597               0.0467
              8.8357               0.0597               0.0467
              8.8377               0.0597               0.0467
              8.8397               0.0597               0.0467
              8.8417               0.0596               0.0467
              8.8437               0.0596               0.0467
              8.8457               0.0596               0.0467
              8.8477               0.0596               0.0467
              8.8497               0.0596               0.0467
              8.8517               0.0596               0.0467
              8.8537               0.0595               0.0467
              8.8557               0.0595               0.0467
              8.8576               0.0595               0.0467
              8.8596               0.0595               0.0467
              8.8616               0.0595               0.0467
              8.8636               0.0594               0.0467
              8.8656               0.0594               0.0467
              8.8676               0.0594               0.0467
              8.8696               0.0594               0.0467
              8.8716               0.0594               0.0467
              8.8736               0.0593               0.0467
              8.8756               0.0593               0.0467
              8.8776               0.0593               0.0467
              8.8796               0.0593               0.0467
              8.8816               0.0593               0.0467
              8.8836               0.0592               0.0467
              8.8856               0.0592               0.0467
              8.8876               0.0592               0.0467
              8.8896               0.0592               0.0467
              8.8916               0.0592               0.0467
              8.8935               0.0592               0.0467
              8.8955               0.0591               0.0467
              8.8975               0.0591               0.0467
              8.8995               0.0591               0.0467
              8.9015               0.0591               0.0467
              8.9035               0.0591               0.0467
              8.9055               0.0590               0.0467
              8.9075               0.0590               0.0467
              8.9095               0.0590               0.0467
              8.9115               0.0590               0.0467
              8.9135               0.0590               0.0467
              8.9155               0.0589               0.0467
              8.9175               0.0589               0.0467
              8.9195               0.0589               0.0467
              8.9215               0.0589               0.0467
              8.9235               0.0589               0.0467
              8.9255               0.0589               0.0467
              8.9275               0.0588               0.0467
              8.9295               0.0588               0.0467
              8.9314               0.0588               0.0467
              8.9334               0.0588               0.0467
              8.9354               0.0588               0.0467
              8.9374               0.0587               0.0467
              8.9394               0.0587               0.0467
              8.9414               0.0587               0.0467
              8.9434               0.0587               0.0467
              8.9454               0.0587               0.0467
              8.9474               0.0586               0.0467
              8.9494               0.0586               0.0467
              8.9514               0.0586               0.0467
              8.9534               0.0586               0.0467
              8.9554               0.0586               0.0467
              8.9574               0.0585               0.0467
              8.9594               0.0585               0.0467
              8.9614               0.0585               0.0467
              8.9634               0.0585               0.0467
              8.9654               0.0585               0.0467
              8.9674               0.0585               0.0467
              8.9693               0.0584               0.0467
              8.9713               0.0584               0.0467
              8.9733               0.0584               0.0467
              8.9753               0.0584               0.0467
              8.9773               0.0584               0.0467
              8.9793               0.0583               0.0467
              8.9813               0.0583               0.0467
              8.9833               0.0583               0.0467
              8.9853               0.0583               0.0467
              8.9873               0.0583               0.0467
              8.9893               0.0582               0.0467
              8.9913               0.0582               0.0467
              8.9933               0.0582               0.0467
              8.9953               0.0582               0.0467
              8.9973               0.0582               0.0467
              8.9993               0.0582               0.0467
              9.0013               0.0581               0.0467
              9.0033               0.0581               0.0467
              9.0053               0.0581               0.0467
              9.0072               0.0581               0.0467
              9.0092               0.0581               0.0467
              9.0112               0.0580               0.0467
              9.0132               0.0580               0.0467
              9.0152               0.0580               0.0467
              9.0172               0.0580               0.0467
              9.0192               0.0580               0.0467
              9.0212               0.0579               0.0467
              9.0232               0.0579               0.0467
              9.0252               0.0579               0.0467
              9.0272               0.0579               0.0467
              9.0292               0.0579               0.0467
              9.0312               0.0578               0.0467
              9.0332               0.0578               0.0467
              9.0352               0.0578               0.0467
              9.0372               0.0578               0.0467
              9.0392               0.0578               0.0467
              9.0412               0.0578               0.0467
              9.0432               0.0577               0.0467
              9.0451               0.0577               0.0467
              9.0471               0.0577               0.0467
              9.0491               0.0577               0.0467
              9.0511               0.0577               0.0467
              9.0531               0.0576               0.0467
              9.0551               0.0576               0.0467
              9.0571               0.0576               0.0467
              9.0591               0.0576               0.0467
              9.0611               0.0576               0.0467
              9.0631               0.0575               0.0467
              9.0651               0.0575               0.0467
              9.0671               0.0575               0.0467
              9.0691               0.0575               0.0467
              9.0711               0.0575               0.0467
              9.0731               0.0575               0.0467
              9.0751               0.0574               0.0467
              9.0771               0.0574               0.0467
              9.0791               0.0574               0.0467
              9.0811               0.0574               0.0467
              9.0830               0.0574               0.0467
              9.0850               0.0573               0.0467
              9.0870               0.0573               0.0467
              9.0890               0.0573               0.0467
              9.0910               0.0573               0.0467
              9.0930               0.0573               0.0467
              9.0950               0.0572               0.0467
              9.0970               0.0572               0.0467
              9.0990               0.0572               0.0467
              9.1010               0.0572               0.0467
              9.1030               0.0572               0.0467
              9.1050               0.0571               0.0467
              9.1070               0.0571               0.0467
              9.1090               0.0571               0.0467
              9.1110               0.0571               0.0467
              9.1130               0.0571               0.0467
              9.1150               0.0571               0.0467
              9.1170               0.0570               0.0467
              9.1189               0.0570               0.0467
              9.1209               0.0570               0.0467
              9.1229               0.0570               0.0467
              9.1249               0.0570               0.0467
              9.1269               0.0569               0.0467
              9.1289               0.0569               0.0467
              9.1309               0.0569               0.0467
              9.1329               0.0569               0.0467
              9.1349               0.0569               0.0467
              9.1369               0.0568               0.0467
              9.1389               0.0568               0.0467
              9.1409               0.0568               0.0467
              9.1429               0.0568               0.0467
              9.1449               0.0568               0.0467
              9.1469               0.0568               0.0467
              9.1489               0.0567               0.0467
              9.1509               0.0567               0.0467
              9.1529               0.0567               0.0467
              9.1549               0.0567               0.0467
              9.1568               0.0567               0.0467
              9.1588               0.0566               0.0467
              9.1608               0.0566               0.0467
              9.1628               0.0566               0.0467
              9.1648               0.0566               0.0467
              9.1668               0.0566               0.0467
              9.1688               0.0565               0.0467
              9.1708               0.0565               0.0467
              9.1728               0.0565               0.0467
              9.1748               0.0565               0.0467
              9.1768               0.0565               0.0467
              9.1788               0.0564               0.0467
              9.1808               0.0564               0.0467
              9.1828               0.0564               0.0467
              9.1848               0.0564               0.0467
              9.1868               0.0564               0.0467
              9.1888               0.0564               0.0467
              9.1908               0.0563               0.0467
              9.1928               0.0563               0.0467
              9.1947               0.0563               0.0467
              9.1967               0.0563               0.0467
              9.1987               0.0563               0.0467
              9.2007               0.0562               0.0467
              9.2027               0.0562               0.0467
              9.2047               0.0562               0.0467
              9.2067               0.0562               0.0467
              9.2087               0.0562               0.0467
              9.2107               0.0561               0.0467
              9.2127               0.0561               0.0467
              9.2147               0.0561               0.0467
              9.2167               0.0561               0.0467
              9.2187               0.0561               0.0467
              9.2207               0.0561               0.0467
              9.2227               0.0560               0.0467
              9.2247               0.0560               0.0467
              9.2267               0.0560               0.0467
              9.2287               0.0560               0.0467
              9.2307               0.0560               0.0467
              9.2326               0.0559               0.0467
              9.2346               0.0559               0.0467
              9.2366               0.0559               0.0467
              9.2386               0.0559               0.0467
              9.2406               0.0559               0.0467
              9.2426               0.0558               0.0467
              9.2446               0.0558               0.0467
              9.2466               0.0558               0.0467
              9.2486               0.0558               0.0467
              9.2506               0.0558               0.0467
              9.2526               0.0558               0.0467
              9.2546               0.0557               0.0467
              9.2566               0.0557               0.0467
              9.2586               0.0557               0.0467
              9.2606               0.0557               0.0467
              9.2626               0.0557               0.0467
              9.2646               0.0556               0.0467
              9.2666               0.0556               0.0467
              9.2686               0.0556               0.0467
              9.2705               0.0556               0.0467
              9.2725               0.0556               0.0467
              9.2745               0.0555               0.0467
              9.2765               0.0555               0.0467
              9.2785               0.0555               0.0467
              9.2805               0.0555               0.0467
              9.2825               0.0555               0.0467
              9.2845               0.0554               0.0467
              9.2865               0.0554               0.0467
              9.2885               0.0554               0.0467
              9.2905               0.0554               0.0467
              9.2925               0.0554               0.0467
              9.2945               0.0554               0.0467
              9.2965               0.0553               0.0467
              9.2985               0.0553               0.0467
              9.3005               0.0553               0.0467
              9.3025               0.0553               0.0467
              9.3045               0.0553               0.0467
              9.3065               0.0552               0.0467
              9.3084               0.0552               0.0467
              9.3104               0.0552               0.0467
              9.3124               0.0552               0.0467
              9.3144               0.0552               0.0467
              9.3164               0.0551               0.0467
              9.3184               0.0551               0.0467
              9.3204               0.0551               0.0467
              9.3224               0.0551               0.0467
              9.3244               0.0551               0.0467
              9.3264               0.0551               0.0467
              9.3284               0.0550               0.0467
              9.3304               0.0550               0.0467
              9.3324               0.0550               0.0467
              9.3344               0.0550               0.0467
              9.3364               0.0550               0.0467
              9.3384               0.0549               0.0467
              9.3404               0.0549               0.0467
              9.3424               0.0549               0.0467
              9.3444               0.0549               0.0467
              9.3463               0.0549               0.0467
              9.3483               0.0548               0.0467
              9.3503               0.0548               0.0467
              9.3523               0.0548               0.0467
              9.3543               0.0548               0.0467
              9.3563               0.0548               0.0467
              9.3583               0.0548               0.0467
              9.3603               0.0547               0.0467
              9.3623               0.0547               0.0467
              9.3643               0.0547               0.0467
              9.3663               0.0547               0.0467
              9.3683               0.0547               0.0467
              9.3703               0.0546               0.0467
              9.3723               0.0546               0.0467
              9.3743               0.0546               0.0467
              9.3763               0.0546               0.0467
              9.3783               0.0546               0.0467
              9.3803               0.0545               0.0467
              9.3822               0.0545               0.0467
              9.3842               0.0545               0.0467
              9.3862               0.0545               0.0467
              9.3882               0.0545               0.0467
              9.3902               0.0544               0.0467
              9.3922               0.0544               0.0467
              9.3942               0.0544               0.0467
              9.3962               0.0544               0.0467
              9.3982               0.0544               0.0467
              9.4002               0.0544               0.0467
              9.4022               0.0543               0.0467
              9.4042               0.0543               0.0467
              9.4062               0.0543               0.0467
              9.4082               0.0543               0.0467
              9.4102               0.0543               0.0467
              9.4122               0.0542               0.0467
              9.4142               0.0542               0.0467
              9.4162               0.0542               0.0467
              9.4182               0.0542               0.0467
              9.4201               0.0542               0.0467
              9.4221               0.0541               0.0467
              9.4241               0.0541               0.0467
              9.4261               0.0541               0.0467
              9.4281               0.0541               0.0467
              9.4301               0.0541               0.0467
              9.4321               0.0541               0.0467
              9.4341               0.0540               0.0467
              9.4361               0.0540               0.0467
              9.4381               0.0540               0.0467
              9.4401               0.0540               0.0467
              9.4421               0.0540               0.0467
              9.4441               0.0539               0.0467
              9.4461               0.0539               0.0467
              9.4481               0.0539               0.0467
              9.4501               0.0539               0.0467
              9.4521               0.0539               0.0467
              9.4541               0.0538               0.0467
              9.4561               0.0538               0.0467
              9.4580               0.0538               0.0467
              9.4600               0.0538               0.0467
              9.4620               0.0538               0.0467
              9.4640               0.0538               0.0467
              9.4660               0.0537               0.0467
              9.4680               0.0537               0.0467
              9.4700               0.0537               0.0467
              9.4720               0.0537               0.0467
              9.4740               0.0537               0.0467
              9.4760               0.0536               0.0467
              9.4780               0.0536               0.0467
              9.4800               0.0536               0.0467
              9.4820               0.0536               0.0467
              9.4840               0.0536               0.0467
              9.4860               0.0535               0.0467
              9.4880               0.0535               0.0467
              9.4900               0.0535               0.0467
              9.4920               0.0535               0.0467
              9.4940               0.0535               0.0467
              9.4959               0.0535               0.0467
              9.4979               0.0534               0.0467
              9.4999               0.0534               0.0467
              9.5019               0.0534               0.0467
              9.5039               0.0534               0.0467
              9.5059               0.0534               0.0467
              9.5079               0.0533               0.0467
              9.5099               0.0533               0.0467
              9.5119               0.0533               0.0467
              9.5139               0.0533               0.0467
              9.5159               0.0533               0.0467
              9.5179               0.0532               0.0467
              9.5199               0.0532               0.0467
              9.5219               0.0532               0.0467
              9.5239               0.0532               0.0467
              9.5259               0.0532               0.0467
              9.5279               0.0532               0.0467
              9.5299               0.0531               0.0467
              9.5319               0.0531               0.0467
              9.5338               0.0531               0.0467
              9.5358               0.0531               0.0467
              9.5378               0.0531               0.0467
              9.5398               0.0530               0.0467
              9.5418               0.0530               0.0467
              9.5438               0.0530               0.0467
              9.5458               0.0530               0.0467
              9.5478               0.0530               0.0467
              9.5498               0.0529               0.0467
              9.5518               0.0529               0.0467
              9.5538               0.0529               0.0467
              9.5558               0.0529               0.0467
              9.5578               0.0529               0.0467
              9.5598               0.0528               0.0467
              9.5618               0.0528               0.0467
              9.5638               0.0528               0.0467
              9.5658               0.0528               0.0467
              9.5678               0.0528               0.0467
              9.5698               0.0528               0.0467
              9.5717               0.0527               0.0467
              9.5737               0.0527               0.0467
              9.5757               0.0527               0.0467
              9.5777               0.0527               0.0467
              9.5797               0.0527               0.0467
              9.5817               0.0526               0.0467
              9.5837               0.0526               0.0467
              9.5857               0.0526               0.0467
              9.5877               0.0526               0.0467
              9.5897               0.0526               0.0467
              9.5917               0.0525               0.0467
              9.5937               0.0525               0.0467
              9.5957               0.0525               0.0467
              9.5977               0.0525               0.0467
              9.5997               0.0525               0.0467
              9.6017               0.0525               0.0467
              9.6037               0.0524               0.0467
              9.6057               0.0524               0.0467
              9.6076               0.0524               0.0467
              9.6096               0.0524               0.0467
              9.6116               0.0524               0.0467
              9.6136               0.0523               0.0467
              9.6156               0.0523               0.0467
              9.6176               0.0523               0.0467
              9.6196               0.0523               0.0467
              9.6216               0.0523               0.0467
              9.6236               0.0522               0.0467
              9.6256               0.0522               0.0467
              9.6276               0.0522               0.0467
              9.6296               0.0522               0.0467
              9.6316               0.0522               0.0467
              9.6336               0.0522               0.0467
              9.6356               0.0521               0.0467
              9.6376               0.0521               0.0467
              9.6396               0.0521               0.0467
              9.6416               0.0521               0.0467
              9.6436               0.0521               0.0467
              9.6455               0.0520               0.0467
              9.6475               0.0520               0.0467
              9.6495               0.0520               0.0467
              9.6515               0.0520               0.0467
              9.6535               0.0520               0.0467
              9.6555               0.0519               0.0467
              9.6575               0.0519               0.0467
              9.6595               0.0519               0.0467
              9.6615               0.0519               0.0467
              9.6635               0.0519               0.0467
              9.6655               0.0519               0.0467
              9.6675               0.0518               0.0467
              9.6695               0.0518               0.0467
              9.6715               0.0518               0.0467
              9.6735               0.0518               0.0467
              9.6755               0.0518               0.0467
              9.6775               0.0517               0.0467
              9.6795               0.0517               0.0467
              9.6815               0.0517               0.0467
              9.6834               0.0517               0.0467
              9.6854               0.0517               0.0467
              9.6874               0.0516               0.0467
              9.6894               0.0516               0.0467
              9.6914               0.0516               0.0467
              9.6934               0.0516               0.0467
              9.6954               0.0516               0.0467
              9.6974               0.0516               0.0467
              9.6994               0.0515               0.0467
              9.7014               0.0515               0.0467
              9.7034               0.0515               0.0467
              9.7054               0.0515               0.0467
              9.7074               0.0515               0.0467
              9.7094               0.0514               0.0467
              9.7114               0.0514               0.0467
              9.7134               0.0514               0.0467
              9.7154               0.0514               0.0467
              9.7174               0.0514               0.0467
              9.7194               0.0513               0.0467
              9.7213               0.0513               0.0467
              9.7233               0.0513               0.0467
              9.7253               0.0513               0.0467
              9.7273               0.0513               0.0467
              9.7293               0.0513               0.0467
              9.7313               0.0512               0.0467
              9.7333               0.0512               0.0467
              9.7353               0.0512               0.0467
              9.7373               0.0512               0.0467
              9.7393               0.0512               0.0467
              9.7413               0.0511               0.0467
              9.7433               0.0511               0.0467
              9.7453               0.0511               0.0467
              9.7473               0.0511               0.0467
              9.7493               0.0511               0.0467
              9.7513               0.0510               0.0467
              9.7533               0.0510               0.0467
              9.7553               0.0510               0.0467
              9.7573               0.0510               0.0467
              9.7592               0.0510               0.0467
              9.7612               0.0510               0.0467
              9.7632               0.0509               0.0467
              9.7652               0.0509               0.0467
              9.7672               0.0509               0.0467
              9.7692               0.0509               0.0467
              9.7712               0.0509               0.0467
              9.7732               0.0508               0.0467
              9.7752               0.0508               0.0467
              9.7772               0.0508               0.0467
              9.7792               0.0508               0.0467
              9.7812               0.0508               0.0467
              9.7832               0.0508               0.0467
              9.7852               0.0507               0.0467
              9.7872               0.0507               0.0467
              9.7892               0.0507               0.0467
              9.7912               0.0507               0.0467
              9.7932               0.0507               0.0467
              9.7952               0.0506               0.0467
              9.7971               0.0506               0.0467
              9.7991               0.0506               0.0467
              9.8011               0.0506               0.0467
              9.8031               0.0506               0.0467
              9.8051               0.0505               0.0467
              9.8071               0.0505               0.0467
              9.8091               0.0505               0.0467
              9.8111               0.0505               0.0467
              9.8131               0.0505               0.0467
              9.8151               0.0505               0.0467
              9.8171               0.0504               0.0467
              9.8191               0.0504               0.0467
              9.8211               0.0504               0.0467
              9.8231               0.0504               0.0467
              9.8251               0.0504               0.0467
              9.8271               0.0503               0.0467
              9.8291               0.0503               0.0467
              9.8311               0.0503               0.0467
              9.8331               0.0503               0.0467
              9.8350               0.0503               0.0467
              9.8370               0.0502               0.0467
              9.8390               0.0502               0.0467
              9.8410               0.0502               0.0467
              9.8430               0.0502               0.0467
              9.8450               0.0502               0.0467
              9.8470               0.0502               0.0467
              9.8490               0.0501               0.0467
              9.8510               0.0501               0.0467
              9.8530               0.0501               0.0467
              9.8550               0.0501               0.0467
              9.8570               0.0501               0.0467
              9.8590               0.0500               0.0467
              9.8610               0.0500               0.0467
              9.8630               0.0500               0.0467
              9.8650               0.0500               0.0467
              9.8670               0.0500               0.0467
              9.8690               0.0499               0.0467
              9.8709               0.0499               0.0467
              9.8729               0.0499               0.0467
              9.8749               0.0499               0.0467
              9.8769               0.0499               0.0467
              9.8789               0.0499               0.0467
              9.8809               0.0498               0.0467
              9.8829               0.0498               0.0467
              9.8849               0.0498               0.0467
              9.8869               0.0498               0.0467
              9.8889               0.0498               0.0467
              9.8909               0.0497               0.0467
              9.8929               0.0497               0.0467
              9.8949               0.0497               0.0467
              9.8969               0.0497               0.0467
              9.8989               0.0497               0.0467
              9.9009               0.0496               0.0467
              9.9029               0.0496               0.0467
              9.9049               0.0496               0.0467
              9.9069               0.0496               0.0467
              9.9088               0.0496               0.0467
              9.9108               0.0496               0.0467
              9.9128               0.0495               0.0467
              9.9148               0.0495               0.0467
              9.9168               0.0495               0.0467
              9.9188               0.0495               0.0467
              9.9208               0.0495               0.0467
              9.9228               0.0494               0.0467
              9.9248               0.0494               0.0467
              9.9268               0.0494               0.0467
              9.9288               0.0494               0.0467
              9.9308               0.0494               0.0467
              9.9328               0.0494               0.0467
              9.9348               0.0493               0.0467
              9.9368               0.0493               0.0467
              9.9388               0.0493               0.0467
              9.9408               0.0493               0.0467
              9.9428               0.0493               0.0467
              9.9448               0.0492               0.0467
              9.9467               0.0492               0.0467
              9.9487               0.0492               0.0467
              9.9507               0.0492               0.0467
              9.9527               0.0492               0.0467
              9.9547               0.0491               0.0467
              9.9567               0.0491               0.0467
              9.9587               0.0491               0.0467
              9.9607               0.0491               0.0467
              9.9627               0.0491               0.0467
              9.9647               0.0491               0.0467
              9.9667               0.0490               0.0467
              9.9687               0.0490               0.0467
              9.9707               0.0490               0.0467
              9.9727               0.0490               0.0467
              9.9747               0.0490               0.0467
              9.9767               0.0489               0.0467
              9.9787               0.0489               0.0467
              9.9807               0.0489               0.0467
              9.9827               0.0489               0.0467
              9.9846               0.0489               0.0467
              9.9866               0.0488               0.0467
              9.9886               0.0488               0.0467
              9.9906               0.0488               0.0467
              9.9926               0.0488               0.0467
              9.9946               0.0488               0.0467
              9.9966               0.0488               0.0467
              9.9986               0.0487               0.0467
             10.0006               0.0487               0.0467
             10.0026               0.0487               0.0467
             10.0046               0.0487               0.0467
             10.0066               0.0487               0.0467
             10.0086               0.0486               0.0467
             10.0106               0.0486               0.0467
             10.0126               0.0486               0.0467
             10.0146               0.0486               0.0467
             10.0166               0.0486               0.0467
             10.0186               0.0486               0.0467
             10.0206               0.0485               0.0467
             10.0225               0.0485               0.0467
             10.0245               0.0485               0.0467
             10.0265               0.0485               0.0467
             10.0285               0.0485               0.0467
             10.0305               0.0484               0.0467
             10.0325               0.0484               0.0467
             10.0345               0.0484               0.0467
             10.0365               0.0484               0.0467
             10.0385               0.0484               0.0467
             10.0405               0.0483               0.0467
             10.0425               0.0483               0.0467
             10.0445               0.0483               0.0467
             10.0465               0.0483               0.0467
             10.0485               0.0483               0.0467
             10.0505               0.0483               0.0467
             10.0525               0.0482               0.0467
             10.0545               0.0482               0.0467
             10.0565               0.0482               0.0467
             10.0585               0.0482               0.0467
             10.0604               0.0482               0.0467
             10.0624               0.0481               0.0467
             10.0644               0.0481               0.0467
             10.0664               0.0481               0.0467
             10.0684               0.0481               0.0467
             10.0704               0.0481               0.0467
             10.0724               0.0481               0.0467
             10.0744               0.0480               0.0467
             10.0764               0.0480               0.0467
             10.0784               0.0480               0.0467
             10.0804               0.0480               0.0467
             10.0824               0.0480               0.0467
             10.0844               0.0479               0.0467
             10.0864               0.0479               0.0467
             10.0884               0.0479               0.0467
             10.0904               0.0479               0.0467
             10.0924               0.0479               0.0467
             10.0944               0.0478               0.0467
             10.0963               0.0478               0.0467
             10.0983               0.0478               0.0467
             10.1003               0.0478               0.0467
             10.1023               0.0478               0.0467
             10.1043               0.0478               0.0467
             10.1063               0.0477               0.0467
             10.1083               0.0477               0.0467
             10.1103               0.0477               0.0467
             10.1123               0.0477               0.0467
             10.1143               0.0477               0.0467
             10.1163               0.0476               0.0467
             10.1183               0.0476               0.0467
             10.1203               0.0476               0.0467
             10.1223               0.0476               0.0467
             10.1243               0.0476               0.0467
             10.1263               0.0476               0.0467
             10.1283               0.0475               0.0467
             10.1303               0.0475               0.0467
             10.1323               0.0475               0.0467
             10.1342               0.0475               0.0467
             10.1362               0.0475               0.0467
             10.1382               0.0474               0.0467
             10.1402               0.0474               0.0467
             10.1422               0.0474               0.0467
             10.1442               0.0474               0.0467
             10.1462               0.0474               0.0467
             10.1482               0.0473               0.0467
             10.1502               0.0473               0.0467
             10.1522               0.0473               0.0467
             10.1542               0.0473               0.0467
             10.1562               0.0473               0.0467
             10.1582               0.0473               0.0467
             10.1602               0.0472               0.0467
             10.1622               0.0472               0.0467
             10.1642               0.0472               0.0467
             10.1662               0.0472               0.0467
             10.1682               0.0472               0.0467
             10.1702               0.0471               0.0467
             10.1721               0.0471               0.0467
             10.1741               0.0471               0.0467
             10.1761               0.0471               0.0467
             10.1781               0.0471               0.0467
             10.1801               0.0471               0.0467
             10.1821               0.0470               0.0467
             10.1841               0.0470               0.0467
             10.1861               0.0470               0.0467
             10.1881               0.0470               0.0467
             10.1901               0.0470               0.0467
             10.1921               0.0469               0.0467
             10.1941               0.0469               0.0467
             10.1961               0.0469               0.0467
             10.1981               0.0469               0.0467
             10.2001               0.0469               0.0467
             10.2021               0.0468               0.0467
             10.2041               0.0468               0.0467
             10.2061               0.0468               0.0467
             10.2081               0.0468               0.0467
             10.2100               0.0468               0.0467
             10.2120               0.0468               0.0467
             10.2140               0.0467               0.0467
             10.2160               0.0467               0.0467
             10.2180               0.0467               0.0467
             10.2200               0.0467               0.0467
             10.2220               0.0467               0.0467
             10.2240               0.0466               0.0467
             10.2260               0.0466               0.0467
             10.2280               0.0466               0.0467
             10.2300               0.0466               0.0467
             10.2320               0.0466               0.0467
             10.2340               0.0466               0.0467
             10.2360               0.0465               0.0467
             10.2380               0.0465               0.0467
             10.2400               0.0465               0.0467
             10.2420               0.0465               0.0467
             10.2440               0.0465               0.0467
             10.2460               0.0464               0.0467
             10.2479               0.0464               0.0467
             10.2499               0.0464               0.0467
             10.2519               0.0464               0.0467
             10.2539               0.0464               0.0467
             10.2559               0.0464               0.0467
             10.2579               0.0463               0.0467
             10.2599               0.0463               0.0467
             10.2619               0.0463               0.0467
             10.2639               0.0463               0.0467
             10.2659               0.0463               0.0467
             10.2679               0.0462               0.0467
             10.2699               0.0462               0.0467
             10.2719               0.0462               0.0467
             10.2739               0.0462               0.0467
             10.2759               0.0462               0.0467
             10.2779               0.0461               0.0467
             10.2799               0.0461               0.0467
             10.2819               0.0461               0.0467
             10.2839               0.0461               0.0467
             10.2858               0.0461               0.0467
             10.2878               0.0461               0.0467
             10.2898               0.0460               0.0467
             10.2918               0.0460               0.0467
             10.2938               0.0460               0.0467
             10.2958               0.0460               0.0467
             10.2978               0.0460               0.0467
             10.2998               0.0459               0.0467
             10.3018               0.0459               0.0467
             10.3038               0.0459               0.0467
             10.3058               0.0459               0.0467
             10.3078               0.0459               0.0467
             10.3098               0.0459               0.0467
             10.3118               0.0458               0.0467
             10.3138               0.0458               0.0467
             10.3158               0.0458               0.0467
             10.3178               0.0458               0.0467
             10.3198               0.0458               0.0467
             10.3217               0.0457               0.0467
             10.3237               0.0457               0.0467
             10.3257               0.0457               0.0467
             10.3277               0.0457               0.0467
             10.3297               0.0457               0.0467
             10.3317               0.0457               0.0467
             10.3337               0.0456               0.0467
             10.3357               0.0456               0.0467
             10.3377               0.0456               0.0467
             10.3397               0.0456               0.0467
             10.3417               0.0456               0.0467
             10.3437               0.0455               0.0467
             10.3457               0.0455               0.0467
             10.3477               0.0455               0.0467
             10.3497               0.0455               0.0467
             10.3517               0.0455               0.0467
             10.3537               0.0455               0.0467
             10.3557               0.0454               0.0467
             10.3577               0.0454               0.0467
             10.3596               0.0454               0.0467
             10.3616               0.0454               0.0467
             10.3636               0.0454               0.0467
             10.3656               0.0453               0.0467
             10.3676               0.0453               0.0467
             10.3696               0.0453               0.0467
             10.3716               0.0453               0.0467
             10.3736               0.0453               0.0467
             10.3756               0.0452               0.0467
             10.3776               0.0452               0.0467
             10.3796               0.0452               0.0467
             10.3816               0.0452               0.0467
             10.3836               0.0452               0.0467
             10.3856               0.0452               0.0467
             10.3876               0.0451               0.0467
             10.3896               0.0451               0.0467
             10.3916               0.0451               0.0467
             10.3936               0.0451               0.0467
             10.3956               0.0451               0.0467
             10.3975               0.0450               0.0467
             10.3995               0.0450               0.0467
             10.4015               0.0450               0.0467
             10.4035               0.0450               0.0467
             10.4055               0.0450               0.0467
             10.4075               0.0450               0.0467
             10.4095               0.0449               0.0467
             10.4115               0.0449               0.0467
             10.4135               0.0449               0.0467
             10.4155               0.0449               0.0467
             10.4175               0.0449               0.0467
             10.4195               0.0448               0.0467
             10.4215               0.0448               0.0467
             10.4235               0.0448               0.0467
             10.4255               0.0448               0.0467
             10.4275               0.0448               0.0467
             10.4295               0.0448               0.0467
             10.4315               0.0447               0.0467
             10.4335               0.0447               0.0467
             10.4354               0.0447               0.0467
             10.4374               0.0447               0.0467
             10.4394               0.0447               0.0467
             10.4414               0.0446               0.0467
             10.4434               0.0446               0.0467
             10.4454               0.0446               0.0467
             10.4474               0.0446               0.0467
             10.4494               0.0446               0.0467
             10.4514               0.0446               0.0467
             10.4534               0.0445               0.0467
             10.4554               0.0445               0.0467
             10.4574               0.0445               0.0467
             10.4594               0.0445               0.0467
             10.4614               0.0445               0.0467
             10.4634               0.0444               0.0467
             10.4654               0.0444               0.0467
             10.4674               0.0444               0.0467
             10.4694               0.0444               0.0467
             10.4714               0.0444               0.0467
             10.4733               0.0444               0.0467
             10.4753               0.0443               0.0467
             10.4773               0.0443               0.0467
             10.4793               0.0443               0.0467
             10.4813               0.0443               0.0467
             10.4833               0.0443               0.0467
             10.4853               0.0442               0.0467
             10.4873               0.0442               0.0467
             10.4893               0.0442               0.0467
             10.4913               0.0442               0.0467
             10.4933               0.0442               0.0467
             10.4953               0.0442               0.0467
             10.4973               0.0441               0.0467
             10.4993               0.0441               0.0467
             10.5013               0.0441               0.0467
             10.5033               0.0441               0.0467
             10.5053               0.0441               0.0467
             10.5073               0.0440               0.0467
             10.5093               0.0440               0.0467
             10.5112               0.0440               0.0467
             10.5132               0.0440               0.0467
             10.5152               0.0440               0.0467
             10.5172               0.0440               0.0467
             10.5192               0.0439               0.0467
             10.5212               0.0439               0.0467
             10.5232               0.0439               0.0467
             10.5252               0.0439               0.0467
             10.5272               0.0439               0.0467
             10.5292               0.0438               0.0467
             10.5312               0.0438               0.0467
             10.5332               0.0438               0.0467
             10.5352               0.0438               0.0467
             10.5372               0.0438               0.0467
             10.5392               0.0438               0.0467
             10.5412               0.0437               0.0467
             10.5432               0.0437               0.0467
             10.5452               0.0437               0.0467
             10.5472               0.0437               0.0467
             10.5491               0.0437               0.0467
             10.5511               0.0436               0.0467
             10.5531               0.0436               0.0467
             10.5551               0.0436               0.0467
             10.5571               0.0436               0.0467
             10.5591               0.0436               0.0467
             10.5611               0.0436               0.0467
             10.5631               0.0435               0.0467
             10.5651               0.0435               0.0467
             10.5671               0.0435               0.0467
             10.5691               0.0435               0.0467
             10.5711               0.0435               0.0467
             10.5731               0.0434               0.0467
             10.5751               0.0434               0.0467
             10.5771               0.0434               0.0467
             10.5791               0.0434               0.0467
             10.5811               0.0434               0.0467
             10.5831               0.0434               0.0467
             10.5850               0.0433               0.0467
             10.5870               0.0433               0.0467
             10.5890               0.0433               0.0467
             10.5910               0.0433               0.0467
             10.5930               0.0433               0.0467
             10.5950               0.0432               0.0467
             10.5970               0.0432               0.0467
             10.5990               0.0432               0.0467
             10.6010               0.0432               0.0467
             10.6030               0.0432               0.0467
             10.6050               0.0432               0.0467
             10.6070               0.0431               0.0467
             10.6090               0.0431               0.0467
             10.6110               0.0431               0.0467
             10.6130               0.0431               0.0467
             10.6150               0.0431               0.0467
             10.6170               0.0430               0.0467
             10.6190               0.0430               0.0467
             10.6210               0.0430               0.0467
             10.6229               0.0430               0.0467
             10.6249               0.0430               0.0467
             10.6269               0.0430               0.0467
             10.6289               0.0429               0.0467
             10.6309               0.0429               0.0467
             10.6329               0.0429               0.0467
             10.6349               0.0429               0.0467
             10.6369               0.0429               0.0467
             10.6389               0.0428               0.0467
             10.6409               0.0428               0.0467
             10.6429               0.0428               0.0467
             10.6449               0.0428               0.0467
             10.6469               0.0428               0.0467
             10.6489               0.0428               0.0467
             10.6509               0.0427               0.0467
             10.6529               0.0427               0.0467
             10.6549               0.0427               0.0467
             10.6569               0.0427               0.0467
             10.6589               0.0427               0.0467
             10.6608               0.0426               0.0467
             10.6628               0.0426               0.0467
             10.6648               0.0426               0.0467
             10.6668               0.0426               0.0467
             10.6688               0.0426               0.0467
             10.6708               0.0426               0.0467
             10.6728               0.0425               0.0467
             10.6748               0.0425               0.0467
             10.6768               0.0425               0.0467
             10.6788               0.0425               0.0467
             10.6808               0.0425               0.0467
             10.6828               0.0424               0.0467
             10.6848               0.0424               0.0467
             10.6868               0.0424               0.0467
             10.6888               0.0424               0.0467
             10.6908               0.0424               0.0467
             10.6928               0.0424               0.0467
             10.6948               0.0423               0.0467
             10.6968               0.0423               0.0467
             10.6987               0.0423               0.0467
             10.7007               0.0423               0.0467
             10.7027               0.0423               0.0467
             10.7047               0.0422               0.0467
             10.7067               0.0422               0.0467
             10.7087               0.0422               0.0467
             10.7107               0.0422               0.0467
             10.7127               0.0422               0.0467
             10.7147               0.0422               0.0467
             10.7167               0.0421               0.0467
             10.7187               0.0421               0.0467
             10.7207               0.0421               0.0467
             10.7227               0.0421               0.0467
             10.7247               0.0421               0.0467
             10.7267               0.0420               0.0467
             10.7287               0.0420               0.0467
             10.7307               0.0420               0.0467
             10.7327               0.0420               0.0467
             10.7347               0.0420               0.0467
             10.7366               0.0420               0.0467
             10.7386               0.0419               0.0467
             10.7406               0.0419               0.0467
             10.7426               0.0419               0.0467
             10.7446               0.0419               0.0467
             10.7466               0.0419               0.0467
             10.7486               0.0419               0.0467
             10.7506               0.0418               0.0467
             10.7526               0.0418               0.0467
             10.7546               0.0418               0.0467
             10.7566               0.0418               0.0467
             10.7586               0.0418               0.0467
             10.7606               0.0417               0.0467
             10.7626               0.0417               0.0467
             10.7646               0.0417               0.0467
             10.7666               0.0417               0.0467
             10.7686               0.0417               0.0467
             10.7706               0.0417               0.0467
             10.7726               0.0416               0.0467
             10.7745               0.0416               0.0467
             10.7765               0.0416               0.0467
             10.7785               0.0416               0.0467
             10.7805               0.0416               0.0467
             10.7825               0.0415               0.0467
             10.7845               0.0415               0.0467
             10.7865               0.0415               0.0467
             10.7885               0.0415               0.0467
             10.7905               0.0415               0.0467
             10.7925               0.0415               0.0467
             10.7945               0.0414               0.0467
             10.7965               0.0414               0.0467
             10.7985               0.0414               0.0467
             10.8005               0.0414               0.0467
             10.8025               0.0414               0.0467
             10.8045               0.0413               0.0467
             10.8065               0.0413               0.0467
             10.8085               0.0413               0.0467
             10.8104               0.0413               0.0467
             10.8124               0.0413               0.0467
             10.8144               0.0413               0.0467
             10.8164               0.0412               0.0467
             10.8184               0.0412               0.0467
             10.8204               0.0412               0.0467
             10.8224               0.0412               0.0467
             10.8244               0.0412               0.0467
             10.8264               0.0412               0.0467
             10.8284               0.0411               0.0467
             10.8304               0.0411               0.0467
             10.8324               0.0411               0.0468
             10.8344               0.0411               0.0468
             10.8364               0.0411               0.0468
             10.8384               0.0410               0.0468
             10.8404               0.0410               0.0468
             10.8424               0.0410               0.0468
             10.8444               0.0410               0.0468
             10.8464               0.0410               0.0468
             10.8483               0.0410               0.0468
             10.8503               0.0409               0.0468
             10.8523               0.0409               0.0468
             10.8543               0.0409               0.0468
             10.8563               0.0409               0.0468
             10.8583               0.0409               0.0468
             10.8603               0.0408               0.0468
             10.8623               0.0408               0.0468
             10.8643               0.0408               0.0468
             10.8663               0.0408               0.0468
             10.8683               0.0408               0.0468
             10.8703               0.0408               0.0468
             10.8723               0.0407               0.0468
             10.8743               0.0407               0.0469
             10.8763               0.0407               0.0469
             10.8783               0.0407               0.0469
             10.8803               0.0407               0.0469
             10.8823               0.0406               0.0469
             10.8843               0.0406               0.0469
             10.8862               0.0406               0.0469
             10.8882               0.0406               0.0469
             10.8902               0.0406               0.0469
             10.8922               0.0406               0.0469
             10.8942               0.0405               0.0469
             10.8962               0.0405               0.0469
             10.8982               0.0405               0.0470
             10.9002               0.0405               0.0470
             10.9022               0.0405               0.0470
             10.9042               0.0405               0.0470
             10.9062               0.0404               0.0470
             10.9082               0.0404               0.0470
             10.9102               0.0404               0.0470
             10.9122               0.0404               0.0470
             10.9142               0.0404               0.0471
             10.9162               0.0403               0.0471
             10.9182               0.0403               0.0471
             10.9202               0.0403               0.0471
             10.9222               0.0403               0.0471
             10.9241               0.0403               0.0471
             10.9261               0.0403               0.0472
             10.9281               0.0402               0.0472
             10.9301               0.0402               0.0472
             10.9321               0.0402               0.0472
             10.9341               0.0402               0.0472
             10.9361               0.0402               0.0473
             10.9381               0.0401               0.0473
             10.9401               0.0401               0.0473
             10.9421               0.0401               0.0473
             10.9441               0.0401               0.0473
             10.9461               0.0401               0.0474
             10.9481               0.0401               0.0474
             10.9501               0.0400               0.0474
             10.9521               0.0400               0.0474
             10.9541               0.0400               0.0475
             10.9561               0.0400               0.0475
             10.9581               0.0400               0.0475
             10.9601               0.0400               0.0476
             10.9620               0.0399               0.0476
             10.9640               0.0399               0.0476
             10.9660               0.0399               0.0476
             10.9680               0.0399               0.0477
             10.9700               0.0399               0.0477
             10.9720               0.0398               0.0477
             10.9740               0.0398               0.0478
             10.9760               0.0398               0.0478
             10.9780               0.0398               0.0478
             10.9800               0.0398               0.0479
             10.9820               0.0398               0.0479
             10.9840               0.0397               0.0480
             10.9860               0.0397               0.0480
             10.9880               0.0397               0.0480
             10.9900               0.0397               0.0481
             10.9920               0.0397               0.0481
             10.9940               0.0397               0.0482
             10.9960               0.0396               0.0482
             10.9980               0.0396               0.0482
             10.9999               0.0396               0.0483
             11.0019               0.0396               0.0483
             11.0039               0.0396               0.0484
             11.0059               0.0395               0.0484
             11.0079               0.0395               0.0485
             11.0099               0.0395               0.0485
             11.0119               0.0395               0.0486
             11.0139               0.0395               0.0486
             11.0159               0.0395               0.0487
             11.0179               0.0394               0.0487
             11.0199               0.0394               0.0488
             11.0219               0.0394               0.0488
             11.0239               0.0394               0.0489
             11.0259               0.0394               0.0489
             11.0279               0.0393               0.0490
             11.0299               0.0393               0.0490
             11.0319               0.0393               0.0491
             11.0339               0.0393               0.0491
             11.0358               0.0393               0.0492
             11.0378               0.0393               0.0493
             11.0398               0.0392               0.0493
             11.0418               0.0392               0.0494
             11.0438               0.0392               0.0494
             11.0458               0.0392               0.0495
             11.0478               0.0392               0.0496
             11.0498               0.0392               0.0496
             11.0518               0.0391               0.0497
             11.0538               0.0391               0.0497
             11.0558               0.0391               0.0498
             11.0578               0.0391               0.0499
             11.0598               0.0391               0.0499
             11.0618               0.0390               0.0500
             11.0638               0.0390               0.0501
             11.0658               0.0390               0.0501
             11.0678               0.0390               0.0502
             11.0698               0.0390               0.0503
             11.0718               0.0390               0.0503
             11.0737               0.0389               0.0504
             11.0757               0.0389               0.0505
             11.0777               0.0389               0.0505
             11.0797               0.0389               0.0506
             11.0817               0.0389               0.0507
             11.0837               0.0389               0.0507
             11.0857               0.0388               0.0508
             11.0877               0.0388               0.0509
             11.0897               0.0388               0.0509
             11.0917               0.0388               0.0510
             11.0937               0.0388               0.0511
             11.0957               0.0387               0.0512
             11.0977               0.0387               0.0512
             11.0997               0.0387               0.0513
             11.1017               0.0387               0.0514
             11.1037               0.0387               0.0514
             11.1057               0.0387               0.0515
             11.1077               0.0386               0.0516
             11.1097               0.0386               0.0516
             11.1116               0.0386               0.0517
             11.1136               0.0386               0.0518
             11.1156               0.0386               0.0518
             11.1176               0.0386               0.0519
             11.1196               0.0385               0.0520
             11.1216               0.0385               0.0520
             11.1236               0.0385               0.0521
             11.1256               0.0385               0.0522
             11.1276               0.0385               0.0522
             11.1296               0.0384               0.0523
             11.1316               0.0384               0.0524
             11.1336               0.0384               0.0524
             11.1356               0.0384               0.0525
             11.1376               0.0384               0.0526
             11.1396               0.0384               0.0526
             11.1416               0.0383               0.0527
             11.1436               0.0383               0.0528
             11.1456               0.0383               0.0528
             11.1476               0.0383               0.0529
             11.1495               0.0383               0.0530
             11.1515               0.0383               0.0530
             11.1535               0.0382               0.0531
             11.1555               0.0382               0.0531
             11.1575               0.0382               0.0532
             11.1595               0.0382               0.0533
             11.1615               0.0382               0.0533
             11.1635               0.0381               0.0534
             11.1655               0.0381               0.0534
             11.1675               0.0381               0.0535
             11.1695               0.0381               0.0536
             11.1715               0.0381               0.0536
             11.1735               0.0381               0.0537
             11.1755               0.0380               0.0537
             11.1775               0.0380               0.0538
             11.1795               0.0380               0.0538
             11.1815               0.0380               0.0539
             11.1835               0.0380               0.0539
             11.1855               0.0380               0.0540
             11.1874               0.0379               0.0540
             11.1894               0.0379               0.0541
             11.1914               0.0379               0.0541
             11.1934               0.0379               0.0542
             11.1954               0.0379               0.0542
             11.1974               0.0378               0.0543
             11.1994               0.0378               0.0543
             11.2014               0.0378               0.0543
             11.2034               0.0378               0.0544
             11.2054               0.0378               0.0544
             11.2074               0.0378               0.0545
             11.2094               0.0377               0.0545
             11.2114               0.0377               0.0546
             11.2134               0.0377               0.0546
             11.2154               0.0377               0.0546
             11.2174               0.0377               0.0547
             11.2194               0.0377               0.0547
             11.2214               0.0376               0.0547
             11.2234               0.0376               0.0548
             11.2253               0.0376               0.0548
             11.2273               0.0376               0.0549
             11.2293               0.0376               0.0549
             11.2313               0.0376               0.0549
             11.2333               0.0375               0.0549
             11.2353               0.0375               0.0550
             11.2373               0.0375               0.0550
             11.2393               0.0375               0.0550
             11.2413               0.0375               0.0551
             11.2433               0.0374               0.0551
             11.2453               0.0374               0.0551
             11.2473               0.0374               0.0551
             11.2493               0.0374               0.0552
             11.2513               0.0374               0.0552
             11.2533               0.0374               0.0552
             11.2553               0.0373               0.0552
             11.2573               0.0373               0.0553
             11.2593               0.0373               0.0553
             11.2613               0.0373               0.0553
             11.2632               0.0373               0.0553
             11.2652               0.0373               0.0554
             11.2672               0.0372               0.0554
             11.2692               0.0372               0.0554
             11.2712               0.0372               0.0554
             11.2732               0.0372               0.0554
             11.2752               0.0372               0.0555
             11.2772               0.0371               0.0555
             11.2792               0.0371               0.0555
             11.2812               0.0371               0.0555
             11.2832               0.0371               0.0555
             11.2852               0.0371               0.0555
             11.2872               0.0371               0.0555
             11.2892               0.0370               0.0556
             11.2912               0.0370               0.0556
             11.2932               0.0370               0.0556
             11.2952               0.0370               0.0556
             11.2972               0.0370               0.0556
             11.2991               0.0370               0.0556
             11.3011               0.0369               0.0556
             11.3031               0.0369               0.0556
             11.3051               0.0369               0.0557
             11.3071               0.0369               0.0557
             11.3091               0.0369               0.0557
             11.3111               0.0369               0.0557
             11.3131               0.0368               0.0557
             11.3151               0.0368               0.0557
             11.3171               0.0368               0.0557
             11.3191               0.0368               0.0557
             11.3211               0.0368               0.0557
             11.3231               0.0367               0.0557
             11.3251               0.0367               0.0557
             11.3271               0.0367               0.0558
             11.3291               0.0367               0.0558
             11.3311               0.0367               0.0558
             11.3331               0.0367               0.0558
             11.3351               0.0366               0.0558
             11.3370               0.0366               0.0558
             11.3390               0.0366               0.0558
             11.3410               0.0366               0.0558
             11.3430               0.0366               0.0558
             11.3450               0.0366               0.0558
             11.3470               0.0365               0.0558
             11.3490               0.0365               0.0558
             11.3510               0.0365               0.0558
             11.3530               0.0365               0.0558
             11.3550               0.0365               0.0558
             11.3570               0.0365               0.0558
             11.3590               0.0364               0.0558
             11.3610               0.0364               0.0558
             11.3630               0.0364               0.0558
             11.3650               0.0364               0.0558
             11.3670               0.0364               0.0558
             11.3690               0.0363               0.0558
             11.3710               0.0363               0.0559
             11.3730               0.0363               0.0559
             11.3749               0.0363               0.0559
             11.3769               0.0363               0.0559
             11.3789               0.0363               0.0559
             11.3809               0.0362               0.0559
             11.3829               0.0362               0.0559
             11.3849               0.0362               0.0559
             11.3869               0.0362               0.0559
             11.3889               0.0362               0.0559
             11.3909               0.0362               0.0559
             11.3929               0.0361               0.0559
             11.3949               0.0361               0.0559
             11.3969               0.0361               0.0559
             11.3989               0.0361               0.0559
             11.4009               0.0361               0.0559
             11.4029               0.0361               0.0559
             11.4049               0.0360               0.0559
             11.4069               0.0360               0.0559
             11.4089               0.0360               0.0559
             11.4109               0.0360               0.0559
             11.4128               0.0360               0.0559
             11.4148               0.0360               0.0559
             11.4168               0.0359               0.0559
             11.4188               0.0359               0.0559
             11.4208               0.0359               0.0559
             11.4228               0.0359               0.0559
             11.4248               0.0359               0.0559
             11.4268               0.0358               0.0559
             11.4288               0.0358               0.0559
             11.4308               0.0358               0.0559
             11.4328               0.0358               0.0559
             11.4348               0.0358               0.0559
             11.4368               0.0358               0.0559
             11.4388               0.0357               0.0559
             11.4408               0.0357               0.0559
             11.4428               0.0357               0.0559
             11.4448               0.0357               0.0559
             11.4468               0.0357               0.0559
             11.4488               0.0357               0.0559
             11.4507               0.0356               0.0559
             11.4527               0.0356               0.0559
             11.4547               0.0356               0.0559
             11.4567               0.0356               0.0559
             11.4587               0.0356               0.0559
             11.4607               0.0356               0.0559
             11.4627               0.0355               0.0559
             11.4647               0.0355               0.0559
             11.4667               0.0355               0.0559
             11.4687               0.0355               0.0559
             11.4707               0.0355               0.0559
             11.4727               0.0354               0.0559
             11.4747               0.0354               0.0559
             11.4767               0.0354               0.0559
             11.4787               0.0354               0.0559
             11.4807               0.0354               0.0559
             11.4827               0.0354               0.0559
             11.4847               0.0353               0.0559
             11.4867               0.0353               0.0559
             11.4886               0.0353               0.0559
             11.4906               0.0353               0.0559
             11.4926               0.0353               0.0559
             11.4946               0.0353               0.0559
             11.4966               0.0352               0.0559
             11.4986               0.0352               0.0559
             11.5006               0.0352               0.0559
             11.5026               0.0352               0.0559
             11.5046               0.0352               0.0559
             11.5066               0.0352               0.0559
             11.5086               0.0351               0.0559
             11.5106               0.0351               0.0559
             11.5126               0.0351               0.0559
             11.5146               0.0351               0.0559
             11.5166               0.0351               0.0559
             11.5186               0.0351               0.0559
             11.5206               0.0350               0.0559
             11.5226               0.0350               0.0559
             11.5245               0.0350               0.0559
             11.5265               0.0350               0.0559
             11.5285               0.0350               0.0559
             11.5305               0.0350               0.0559
             11.5325               0.0349               0.0559
             11.5345               0.0349               0.0559
             11.5365               0.0349               0.0559
             11.5385               0.0349               0.0559
             11.5405               0.0349               0.0559
             11.5425               0.0348               0.0559
             11.5445               0.0348               0.0559
             11.5465               0.0348               0.0559
             11.5485               0.0348               0.0559
             11.5505               0.0348               0.0559
             11.5525               0.0348               0.0559
             11.5545               0.0347               0.0559
             11.5565               0.0347               0.0559
             11.5585               0.0347               0.0559
             11.5605               0.0347               0.0559
             11.5624               0.0347               0.0559
             11.5644               0.0347               0.0559
             11.5664               0.0346               0.0559
             11.5684               0.0346               0.0559
             11.5704               0.0346               0.0559
             11.5724               0.0346               0.0559
             11.5744               0.0346               0.0559
             11.5764               0.0346               0.0559
             11.5784               0.0345               0.0559
             11.5804               0.0345               0.0559
             11.5824               0.0345               0.0559
             11.5844               0.0345               0.0559
             11.5864               0.0345               0.0559
             11.5884               0.0345               0.0559
             11.5904               0.0344               0.0559
             11.5924               0.0344               0.0559
             11.5944               0.0344               0.0559
             11.5964               0.0344               0.0559
             11.5984               0.0344               0.0559
             11.6003               0.0344               0.0559
             11.6023               0.0343               0.0559
             11.6043               0.0343               0.0559
             11.6063               0.0343               0.0559
             11.6083               0.0343               0.0559
             11.6103               0.0343               0.0559
             11.6123               0.0342               0.0559
             11.6143               0.0342               0.0559
             11.6163               0.0342               0.0559
             11.6183               0.0342               0.0559
             11.6203               0.0342               0.0559
             11.6223               0.0342               0.0559
             11.6243               0.0341               0.0559
             11.6263               0.0341               0.0559
             11.6283               0.0341               0.0559
             11.6303               0.0341               0.0559
             11.6323               0.0341               0.0559
             11.6343               0.0341               0.0559
             11.6363               0.0340               0.0559
             11.6382               0.0340               0.0559
             11.6402               0.0340               0.0559
             11.6422               0.0340               0.0559
             11.6442               0.0340               0.0559
             11.6462               0.0340               0.0559
             11.6482               0.0339               0.0559
             11.6502               0.0339               0.0559
             11.6522               0.0339               0.0559
             11.6542               0.0339               0.0559
             11.6562               0.0339               0.0559
             11.6582               0.0339               0.0559
             11.6602               0.0338               0.0559
             11.6622               0.0338               0.0559
             11.6642               0.0338               0.0559
             11.6662               0.0338               0.0559
             11.6682               0.0338               0.0559
             11.6702               0.0338               0.0559
             11.6722               0.0337               0.0559
             11.6742               0.0337               0.0559
             11.6761               0.0337               0.0559
             11.6781               0.0337               0.0559
             11.6801               0.0337               0.0559
             11.6821               0.0337               0.0559
             11.6841               0.0336               0.0559
             11.6861               0.0336               0.0559
             11.6881               0.0336               0.0559
             11.6901               0.0336               0.0559
             11.6921               0.0336               0.0559
             11.6941               0.0336               0.0559
             11.6961               0.0335               0.0559
             11.6981               0.0335               0.0559
             11.7001               0.0335               0.0559
             11.7021               0.0335               0.0559
             11.7041               0.0335               0.0559
             11.7061               0.0335               0.0559
             11.7081               0.0334               0.0559
             11.7101               0.0334               0.0559
             11.7121               0.0334               0.0559
             11.7140               0.0334               0.0559
             11.7160               0.0334               0.0559
             11.7180               0.0333               0.0559
             11.7200               0.0333               0.0559
             11.7220               0.0333               0.0559
             11.7240               0.0333               0.0559
             11.7260               0.0333               0.0559
             11.7280               0.0333               0.0559
             11.7300               0.0332               0.0559
             11.7320               0.0332               0.0559
             11.7340               0.0332               0.0559
             11.7360               0.0332               0.0559
             11.7380               0.0332               0.0559
             11.7400               0.0332               0.0559
             11.7420               0.0331               0.0559
             11.7440               0.0331               0.0559
             11.7460               0.0331               0.0559
             11.7480               0.0331               0.0559
             11.7499               0.0331               0.0559
             11.7519               0.0331               0.0559
             11.7539               0.0330               0.0559
             11.7559               0.0330               0.0559
             11.7579               0.0330               0.0559
             11.7599               0.0330               0.0559
             11.7619               0.0330               0.0559
             11.7639               0.0330               0.0559
             11.7659               0.0329               0.0559
             11.7679               0.0329               0.0559
             11.7699               0.0329               0.0559
             11.7719               0.0329               0.0559
             11.7739               0.0329               0.0559
             11.7759               0.0329               0.0559
             11.7779               0.0328               0.0559
             11.7799               0.0328               0.0559
             11.7819               0.0328               0.0559
             11.7839               0.0328               0.0559
             11.7859               0.0328               0.0559
             11.7878               0.0328               0.0559
             11.7898               0.0327               0.0559
             11.7918               0.0327               0.0559
             11.7938               0.0327               0.0559
             11.7958               0.0327               0.0559
             11.7978               0.0327               0.0559
             11.7998               0.0327               0.0559
             11.8018               0.0326               0.0559
             11.8038               0.0326               0.0559
             11.8058               0.0326               0.0559
             11.8078               0.0326               0.0559
             11.8098               0.0326               0.0559
             11.8118               0.0326               0.0559
             11.8138               0.0325               0.0559
             11.8158               0.0325               0.0559
             11.8178               0.0325               0.0559
             11.8198               0.0325               0.0559
             11.8218               0.0325               0.0559
             11.8238               0.0325               0.0559
             11.8257               0.0324               0.0559
             11.8277               0.0324               0.0559
             11.8297               0.0324               0.0559
             11.8317               0.0324               0.0559
             11.8337               0.0324               0.0559
             11.8357               0.0324               0.0559
             11.8377               0.0323               0.0559
             11.8397               0.0323               0.0559
             11.8417               0.0323               0.0559
             11.8437               0.0323               0.0559
             11.8457               0.0323               0.0559
             11.8477               0.0323               0.0559
             11.8497               0.0322               0.0559
             11.8517               0.0322               0.0559
             11.8537               0.0322               0.0559
             11.8557               0.0322               0.0559
             11.8577               0.0322               0.0559
             11.8597               0.0322               0.0559
             11.8617               0.0321               0.0559
             11.8636               0.0321               0.0559
             11.8656               0.0321               0.0559
             11.8676               0.0321               0.0559
             11.8696               0.0321               0.0559
             11.8716               0.0321               0.0559
             11.8736               0.0320               0.0559
             11.8756               0.0320               0.0559
             11.8776               0.0320               0.0559
             11.8796               0.0320               0.0559
             11.8816               0.0320               0.0559
             11.8836               0.0320               0.0559
             11.8856               0.0319               0.0559
             11.8876               0.0319               0.0559
             11.8896               0.0319               0.0559
             11.8916               0.0319               0.0559
             11.8936               0.0319               0.0559
             11.8956               0.0319               0.0559
             11.8976               0.0318               0.0559
             11.8996               0.0318               0.0559
             11.9015               0.0318               0.0559
             11.9035               0.0318               0.0559
             11.9055               0.0318               0.0559
             11.9075               0.0318               0.0559
             11.9095               0.0317               0.0559
             11.9115               0.0317               0.0559
             11.9135               0.0317               0.0559
             11.9155               0.0317               0.0559
             11.9175               0.0317               0.0559
             11.9195               0.0317               0.0559
             11.9215               0.0316               0.0559
             11.9235               0.0316               0.0559
             11.9255               0.0316               0.0559
             11.9275               0.0316               0.0559
             11.9295               0.0316               0.0559
             11.9315               0.0316               0.0559
             11.9335               0.0315               0.0559
             11.9355               0.0315               0.0559
             11.9375               0.0315               0.0559
             11.9394               0.0315               0.0559
             11.9414               0.0315               0.0559
             11.9434               0.0315               0.0559
             11.9454               0.0314               0.0559
             11.9474               0.0314               0.0559
             11.9494               0.0314               0.0559
             11.9514               0.0314               0.0559
             11.9534               0.0314               0.0559
             11.9554               0.0314               0.0559
             11.9574               0.0313               0.0559
             11.9594               0.0313               0.0559
             11.9614               0.0313               0.0559
             11.9634               0.0313               0.0559
             11.9654               0.0313               0.0559
             11.9674               0.0313               0.0559
             11.9694               0.0312               0.0559
             11.9714               0.0312               0.0559
             11.9734               0.0312               0.0559
             11.9754               0.0312               0.0559
             11.9773               0.0312               0.0559
             11.9793               0.0312               0.0559
             11.9813               0.0311               0.0559
             11.9833               0.0311               0.0559
             11.9853               0.0311               0.0559
             11.9873               0.0311               0.0559
             11.9893               0.0311               0.0559
             11.9913               0.0311               0.0559
             11.9933               0.0310               0.0559
             11.9953               0.0310               0.0559
             11.9973               0.0310               0.0559
             11.9993               0.0310               0.0559
             12.0013               0.0310               0.0559
             12.0033               0.0310               0.0559
             12.0053               0.0309               0.0559
             12.0073               0.0309               0.0559
             12.0093               0.0309               0.0559
             12.0113               0.0309               0.0559
             12.0132               0.0309               0.0559
             12.0152               0.0309               0.0559
             12.0172               0.0308               0.0559
             12.0192               0.0308               0.0559
             12.0212               0.0308               0.0559
             12.0232               0.0308               0.0559
             12.0252               0.0308               0.0559
             12.0272               0.0308               0.0559
             12.0292               0.0307               0.0559
             12.0312               0.0307               0.0559
             12.0332               0.0307               0.0559
             12.0352               0.0307               0.0559
             12.0372               0.0307               0.0559
             12.0392               0.0307               0.0559
             12.0412               0.0306               0.0559
             12.0432               0.0306               0.0559
             12.0452               0.0306               0.0559
             12.0472               0.0306               0.0559
             12.0492               0.0306               0.0559
             12.0511               0.0306               0.0559
             12.0531               0.0305               0.0559
             12.0551               0.0305               0.0559
             12.0571               0.0305               0.0559
             12.0591               0.0305               0.0559
             12.0611               0.0305               0.0559
             12.0631               0.0305               0.0559
             12.0651               0.0304               0.0559
             12.0671               0.0304               0.0559
             12.0691               0.0304               0.0559
             12.0711               0.0304               0.0559
             12.0731               0.0304               0.0559
             12.0751               0.0304               0.0559
             12.0771               0.0303               0.0559
             12.0791               0.0303               0.0559
             12.0811               0.0303               0.0559
             12.0831               0.0303               0.0559
             12.0851               0.0303               0.0559
             12.0871               0.0303               0.0559
             12.0890               0.0302               0.0559
             12.0910               0.0302               0.0559
             12.0930               0.0302               0.0559
             12.0950               0.0302               0.0559
             12.0970               0.0302               0.0559
             12.0990               0.0302               0.0559
             12.1010               0.0302               0.0559
             12.1030               0.0301               0.0559
             12.1050               0.0301               0.0559
             12.1070               0.0301               0.0559
             12.1090               0.0301               0.0559
             12.1110               0.0301               0.0559
             12.1130               0.0301               0.0559
             12.1150               0.0300               0.0559
             12.1170               0.0300               0.0559
             12.1190               0.0300               0.0559
             12.1210               0.0300               0.0559
             12.1230               0.0300               0.0559
             12.1250               0.0300               0.0559
             12.1269               0.0299               0.0559
             12.1289               0.0299               0.0559
             12.1309               0.0299               0.0559
             12.1329               0.0299               0.0559
             12.1349               0.0299               0.0559
             12.1369               0.0299               0.0559
             12.1389               0.0298               0.0559
             12.1409               0.0298               0.0559
             12.1429               0.0298               0.0559
             12.1449               0.0298               0.0559
             12.1469               0.0298               0.0559
             12.1489               0.0298               0.0559
             12.1509               0.0297               0.0559
             12.1529               0.0297               0.0559
             12.1549               0.0297               0.0559
             12.1569               0.0297               0.0559
             12.1589               0.0297               0.0559
             12.1609               0.0297               0.0559
             12.1629               0.0296               0.0559
             12.1648               0.0296               0.0559
             12.1668               0.0296               0.0559
             12.1688               0.0296               0.0559
             12.1708               0.0296               0.0559
             12.1728               0.0296               0.0559
             12.1748               0.0295               0.0559
             12.1768               0.0295               0.0559
             12.1788               0.0295               0.0559
             12.1808               0.0295               0.0559
             12.1828               0.0295               0.0559
             12.1848               0.0295               0.0559
             12.1868               0.0294               0.0559
             12.1888               0.0294               0.0559
             12.1908               0.0294               0.0559
             12.1928               0.0294               0.0559
             12.1948               0.0294               0.0559
             12.1968               0.0294               0.0559
             12.1988               0.0294               0.0559
             12.2008               0.0293               0.0559
             12.2027               0.0293               0.0559
             12.2047               0.0293               0.0559
             12.2067               0.0293               0.0559
             12.2087               0.0293               0.0559
             12.2107               0.0293               0.0559
             12.2127               0.0292               0.0559
             12.2147               0.0292               0.0559
             12.2167               0.0292               0.0559
             12.2187               0.0292               0.0559
             12.2207               0.0292               0.0559
             12.2227               0.0292               0.0559
             12.2247               0.0291               0.0559
             12.2267               0.0291               0.0559
             12.2287               0.0291               0.0559
             12.2307               0.0291               0.0559
             12.2327               0.0291               0.0559
             12.2347               0.0291               0.0559
             12.2367               0.0290               0.0559
             12.2386               0.0290               0.0559
             12.2406               0.0290               0.0559
             12.2426               0.0290               0.0559
             12.2446               0.0290               0.0559
             12.2466               0.0290               0.0559
             12.2486               0.0289               0.0559
             12.2506               0.0289               0.0559
             12.2526               0.0289               0.0559
             12.2546               0.0289               0.0559
             12.2566               0.0289               0.0559
             12.2586               0.0289               0.0559
             12.2606               0.0289               0.0559
             12.2626               0.0288               0.0559
             12.2646               0.0288               0.0559
             12.2666               0.0288               0.0559
             12.2686               0.0288               0.0559
             12.2706               0.0288               0.0559
             12.2726               0.0288               0.0559
             12.2746               0.0287               0.0559
             12.2765               0.0287               0.0559
             12.2785               0.0287               0.0559
             12.2805               0.0287               0.0559
             12.2825               0.0287               0.0559
             12.2845               0.0287               0.0559
             12.2865               0.0286               0.0559
             12.2885               0.0286               0.0559
             12.2905               0.0286               0.0559
             12.2925               0.0286               0.0559
             12.2945               0.0286               0.0559
             12.2965               0.0286               0.0559
             12.2985               0.0285               0.0559
             12.3005               0.0285               0.0559
             12.3025               0.0285               0.0559
             12.3045               0.0285               0.0559
             12.3065               0.0285               0.0559
             12.3085               0.0285               0.0559
             12.3105               0.0284               0.0559
             12.3125               0.0284               0.0559
             12.3144               0.0284               0.0559
             12.3164               0.0284               0.0559
             12.3184               0.0284               0.0559
             12.3204               0.0284               0.0559
             12.3224               0.0284               0.0559
             12.3244               0.0283               0.0559
             12.3264               0.0283               0.0559
             12.3284               0.0283               0.0559
             12.3304               0.0283               0.0559
             12.3324               0.0283               0.0559
             12.3344               0.0283               0.0559
             12.3364               0.0282               0.0559
             12.3384               0.0282               0.0559
             12.3404               0.0282               0.0559
             12.3424               0.0282               0.0559
             12.3444               0.0282               0.0559
             12.3464               0.0282               0.0559
             12.3484               0.0281               0.0559
             12.3504               0.0281               0.0559
             12.3523               0.0281               0.0559
             12.3543               0.0281               0.0559
             12.3563               0.0281               0.0559
             12.3583               0.0281               0.0559
             12.3603               0.0280               0.0559
             12.3623               0.0280               0.0559
             12.3643               0.0280               0.0559
             12.3663               0.0280               0.0559
             12.3683               0.0280               0.0559
             12.3703               0.0280               0.0559
             12.3723               0.0280               0.0559
             12.3743               0.0279               0.0559
             12.3763               0.0279               0.0559
             12.3783               0.0279               0.0559
             12.3803               0.0279               0.0559
             12.3823               0.0279               0.0559
             12.3843               0.0279               0.0559
             12.3863               0.0278               0.0559
             12.3883               0.0278               0.0559
             12.3902               0.0278               0.0559
             12.3922               0.0278               0.0559
             12.3942               0.0278               0.0559
             12.3962               0.0278               0.0559
             12.3982               0.0277               0.0559
             12.4002               0.0277               0.0559
             12.4022               0.0277               0.0559
             12.4042               0.0277               0.0559
             12.4062               0.0277               0.0559
             12.4082               0.0277               0.0559
             12.4102               0.0276               0.0559
             12.4122               0.0276               0.0559
             12.4142               0.0276               0.0559
             12.4162               0.0276               0.0559
             12.4182               0.0276               0.0559
             12.4202               0.0276               0.0559
             12.4222               0.0276               0.0559
             12.4242               0.0275               0.0559
             12.4262               0.0275               0.0559
             12.4281               0.0275               0.0559
             12.4301               0.0275               0.0559
             12.4321               0.0275               0.0559
             12.4341               0.0275               0.0559
             12.4361               0.0274               0.0559
             12.4381               0.0274               0.0559
             12.4401               0.0274               0.0559
             12.4421               0.0274               0.0559
             12.4441               0.0274               0.0559
             12.4461               0.0274               0.0559
             12.4481               0.0273               0.0559
             12.4501               0.0273               0.0559
             12.4521               0.0273               0.0559
             12.4541               0.0273               0.0559
             12.4561               0.0273               0.0559
             12.4581               0.0273               0.0559
             12.4601               0.0273               0.0559
             12.4621               0.0272               0.0559
             12.4641               0.0272               0.0559
             12.4660               0.0272               0.0559
             12.4680               0.0272               0.0559
             12.4700               0.0272               0.0559
             12.4720               0.0272               0.0559
             12.4740               0.0271               0.0559
             12.4760               0.0271               0.0559
             12.4780               0.0271               0.0559
             12.4800               0.0271               0.0559
             12.4820               0.0271               0.0559
             12.4840               0.0271               0.0559
             12.4860               0.0270               0.0559
             12.4880               0.0270               0.0559
             12.4900               0.0270               0.0559
             12.4920               0.0270               0.0559
             12.4940               0.0270               0.0559
             12.4960               0.0270               0.0559
             12.4980               0.0270               0.0559
             12.5000               0.0269               0.0559
             12.5019               0.0269               0.0559
             12.5039               0.0269               0.0559
             12.5059               0.0269               0.0559
             12.5079               0.0269               0.0559
             12.5099               0.0269               0.0559
             12.5119               0.0268               0.0559
             12.5139               0.0268               0.0559
             12.5159               0.0268               0.0559
             12.5179               0.0268               0.0559
             12.5199               0.0268               0.0559
             12.5219               0.0268               0.0559
             12.5239               0.0267               0.0559
             12.5259               0.0267               0.0559
             12.5279               0.0267               0.0559
             12.5299               0.0267               0.0559
             12.5319               0.0267               0.0559
             12.5339               0.0267               0.0559
             12.5359               0.0267               0.0559
             12.5379               0.0266               0.0559
             12.5398               0.0266               0.0559
             12.5418               0.0266               0.0559
             12.5438               0.0266               0.0559
             12.5458               0.0266               0.0559
             12.5478               0.0266               0.0559
             12.5498               0.0265               0.0559
             12.5518               0.0265               0.0559
             12.5538               0.0265               0.0559
             12.5558               0.0265               0.0559
             12.5578               0.0265               0.0559
             12.5598               0.0265               0.0559
             12.5618               0.0264               0.0559
             12.5638               0.0264               0.0559
             12.5658               0.0264               0.0559
             12.5678               0.0264               0.0559
             12.5698               0.0264               0.0559
             12.5718               0.0264               0.0559
             12.5738               0.0264               0.0559
             12.5758               0.0263               0.0559
             12.5777               0.0263               0.0559
             12.5797               0.0263               0.0559
             12.5817               0.0263               0.0559
             12.5837               0.0263               0.0559
             12.5857               0.0263               0.0559
             12.5877               0.0262               0.0559
             12.5897               0.0262               0.0559
             12.5917               0.0262               0.0559
             12.5937               0.0262               0.0559
             12.5957               0.0262               0.0559
             12.5977               0.0262               0.0559
             12.5997               0.0262               0.0559
             12.6017               0.0261               0.0559
             12.6037               0.0261               0.0559
             12.6057               0.0261               0.0559
             12.6077               0.0261               0.0559
             12.6097               0.0261               0.0559
             12.6117               0.0261               0.0559
             12.6137               0.0260               0.0559
             12.6156               0.0260               0.0559
             12.6176               0.0260               0.0559
             12.6196               0.0260               0.0559
             12.6216               0.0260               0.0559
             12.6236               0.0260               0.0559
             12.6256               0.0259               0.0559
             12.6276               0.0259               0.0559
             12.6296               0.0259               0.0559
             12.6316               0.0259               0.0559
             12.6336               0.0259               0.0559
             12.6356               0.0259               0.0559
             12.6376               0.0259               0.0559
             12.6396               0.0258               0.0559
             12.6416               0.0258               0.0559
             12.6436               0.0258               0.0559
             12.6456               0.0258               0.0559
             12.6476               0.0258               0.0559
             12.6496               0.0258               0.0559
             12.6516               0.0257               0.0559
             12.6535               0.0257               0.0559
             12.6555               0.0257               0.0559
             12.6575               0.0257               0.0559
             12.6595               0.0257               0.0559
             12.6615               0.0257               0.0559
             12.6635               0.0257               0.0559
             12.6655               0.0256               0.0559
             12.6675               0.0256               0.0559
             12.6695               0.0256               0.0559
             12.6715               0.0256               0.0559
             12.6735               0.0256               0.0559
             12.6755               0.0256               0.0559
             12.6775               0.0255               0.0559
             12.6795               0.0255               0.0559
             12.6815               0.0255               0.0559
             12.6835               0.0255               0.0559
             12.6855               0.0255               0.0559
             12.6875               0.0255               0.0559
             12.6895               0.0255               0.0559
             12.6914               0.0254               0.0559
             12.6934               0.0254               0.0559
             12.6954               0.0254               0.0559
             12.6974               0.0254               0.0559
             12.6994               0.0254               0.0559
             12.7014               0.0254               0.0559
             12.7034               0.0253               0.0559
             12.7054               0.0253               0.0559
             12.7074               0.0253               0.0559
             12.7094               0.0253               0.0559
             12.7114               0.0253               0.0559
             12.7134               0.0253               0.0559
             12.7154               0.0253               0.0559
             12.7174               0.0252               0.0559
             12.7194               0.0252               0.0559
             12.7214               0.0252               0.0559
             12.7234               0.0252               0.0559
             12.7254               0.0252               0.0559
             12.7273               0.0252               0.0559
             12.7293               0.0251               0.0559
             12.7313               0.0251               0.0559
             12.7333               0.0251               0.0559
             12.7353               0.0251               0.0559
             12.7373               0.0251               0.0559
             12.7393               0.0251               0.0559
             12.7413               0.0251               0.0559
             12.7433               0.0250               0.0559
             12.7453               0.0250               0.0559
             12.7473               0.0250               0.0559
             12.7493               0.0250               0.0559
             12.7513               0.0250               0.0559
             12.7533               0.0250               0.0559
             12.7553               0.0249               0.0559
             12.7573               0.0249               0.0559
             12.7593               0.0249               0.0559
             12.7613               0.0249               0.0559
             12.7633               0.0249               0.0559
             12.7652               0.0249               0.0559
             12.7672               0.0249               0.0559
             12.7692               0.0248               0.0559
             12.7712               0.0248               0.0559
             12.7732               0.0248               0.0559
             12.7752               0.0248               0.0559
             12.7772               0.0248               0.0559
             12.7792               0.0248               0.0559
             12.7812               0.0247               0.0559
             12.7832               0.0247               0.0559
             12.7852               0.0247               0.0559
             12.7872               0.0247               0.0559
             12.7892               0.0247               0.0559
             12.7912               0.0247               0.0559
             12.7932               0.0247               0.0559
             12.7952               0.0246               0.0559
             12.7972               0.0246               0.0559
             12.7992               0.0246               0.0559
             12.8012               0.0246               0.0559
             12.8031               0.0246               0.0559
             12.8051               0.0246               0.0559
             12.8071               0.0245               0.0559
             12.8091               0.0245               0.0559
             12.8111               0.0245               0.0559
             12.8131               0.0245               0.0559
             12.8151               0.0245               0.0559
             12.8171               0.0245               0.0559
             12.8191               0.0245               0.0559
             12.8211               0.0244               0.0559
             12.8231               0.0244               0.0559
             12.8251               0.0244               0.0559
             12.8271               0.0244               0.0559
             12.8291               0.0244               0.0559
             12.8311               0.0244               0.0559
             12.8331               0.0243               0.0559
             12.8351               0.0243               0.0559
             12.8371               0.0243               0.0559
             12.8391               0.0243               0.0559
             12.8410               0.0243               0.0559
             12.8430               0.0243               0.0559
             12.8450               0.0243               0.0559
             12.8470               0.0242               0.0559
             12.8490               0.0242               0.0559
             12.8510               0.0242               0.0559
             12.8530               0.0242               0.0559
             12.8550               0.0242               0.0559
             12.8570               0.0242               0.0559
             12.8590               0.0242               0.0559
             12.8610               0.0241               0.0559
             12.8630               0.0241               0.0559
             12.8650               0.0241               0.0559
             12.8670               0.0241               0.0559
             12.8690               0.0241               0.0559
             12.8710               0.0241               0.0559
             12.8730               0.0240               0.0559
             12.8750               0.0240               0.0559
             12.8770               0.0240               0.0559
             12.8789               0.0240               0.0559
             12.8809               0.0240               0.0559
             12.8829               0.0240               0.0559
             12.8849               0.0240               0.0559
             12.8869               0.0239               0.0559
             12.8889               0.0239               0.0559
             12.8909               0.0239               0.0559
             12.8929               0.0239               0.0559
             12.8949               0.0239               0.0559
             12.8969               0.0239               0.0559
             12.8989               0.0238               0.0559
             12.9009               0.0238               0.0559
             12.9029               0.0238               0.0559
             12.9049               0.0238               0.0559
             12.9069               0.0238               0.0559
             12.9089               0.0238               0.0559
             12.9109               0.0238               0.0559
             12.9129               0.0237               0.0559
             12.9149               0.0237               0.0559
             12.9168               0.0237               0.0559
             12.9188               0.0237               0.0559
             12.9208               0.0237               0.0559
             12.9228               0.0237               0.0559
             12.9248               0.0237               0.0559
             12.9268               0.0236               0.0559
             12.9288               0.0236               0.0559
             12.9308               0.0236               0.0559
             12.9328               0.0236               0.0559
             12.9348               0.0236               0.0559
             12.9368               0.0236               0.0559
             12.9388               0.0235               0.0559
             12.9408               0.0235               0.0559
             12.9428               0.0235               0.0559
             12.9448               0.0235               0.0559
             12.9468               0.0235               0.0559
             12.9488               0.0235               0.0559
             12.9508               0.0235               0.0559
             12.9527               0.0234               0.0559
             12.9547               0.0234               0.0559
             12.9567               0.0234               0.0559
             12.9587               0.0234               0.0559
             12.9607               0.0234               0.0559
             12.9627               0.0234               0.0559
             12.9647               0.0234               0.0559
             12.9667               0.0233               0.0559
             12.9687               0.0233               0.0559
             12.9707               0.0233               0.0559
             12.9727               0.0233               0.0559
             12.9747               0.0233               0.0559
             12.9767               0.0233               0.0559
             12.9787               0.0232               0.0559
             12.9807               0.0232               0.0559
             12.9827               0.0232               0.0559
             12.9847               0.0232               0.0559
             12.9867               0.0232               0.0559
             12.9887               0.0232               0.0559
             12.9906               0.0232               0.0559
             12.9926               0.0231               0.0559
             12.9946               0.0231               0.0559
             12.9966               0.0231               0.0559
             12.9986               0.0231               0.0559
             13.0006               0.0231               0.0559
             13.0026               0.0231               0.0559
             13.0046               0.0231               0.0559
             13.0066               0.0230               0.0559
             13.0086               0.0230               0.0559
             13.0106               0.0230               0.0559
             13.0126               0.0230               0.0559
             13.0146               0.0230               0.0559
             13.0166               0.0230               0.0559
             13.0186               0.0229               0.0559
             13.0206               0.0229               0.0559
             13.0226               0.0229               0.0559
             13.0246               0.0229               0.0559
             13.0266               0.0229               0.0559
             13.0285               0.0229               0.0559
             13.0305               0.0229               0.0559
             13.0325               0.0228               0.0559
             13.0345               0.0228               0.0559
             13.0365               0.0228               0.0559
             13.0385               0.0228               0.0559
             13.0405               0.0228               0.0559
             13.0425               0.0228               0.0559
             13.0445               0.0228               0.0559
             13.0465               0.0227               0.0559
             13.0485               0.0227               0.0559
             13.0505               0.0227               0.0559
             13.0525               0.0227               0.0559
             13.0545               0.0227               0.0559
             13.0565               0.0227               0.0559
             13.0585               0.0227               0.0559
             13.0605               0.0226               0.0559
             13.0625               0.0226               0.0559
             13.0645               0.0226               0.0559
             13.0664               0.0226               0.0559
             13.0684               0.0226               0.0559
             13.0704               0.0226               0.0559
             13.0724               0.0225               0.0559
             13.0744               0.0225               0.0559
             13.0764               0.0225               0.0559
             13.0784               0.0225               0.0559
             13.0804               0.0225               0.0559
             13.0824               0.0225               0.0559
             13.0844               0.0225               0.0559
             13.0864               0.0224               0.0559
             13.0884               0.0224               0.0559
             13.0904               0.0224               0.0559
             13.0924               0.0224               0.0559
             13.0944               0.0224               0.0559
             13.0964               0.0224               0.0559
             13.0984               0.0224               0.0559
             13.1004               0.0223               0.0559
             13.1024               0.0223               0.0559
             13.1043               0.0223               0.0559
             13.1063               0.0223               0.0559
             13.1083               0.0223               0.0559
             13.1103               0.0223               0.0559
             13.1123               0.0223               0.0559
             13.1143               0.0222               0.0559
             13.1163               0.0222               0.0559
             13.1183               0.0222               0.0559
             13.1203               0.0222               0.0559
             13.1223               0.0222               0.0559
             13.1243               0.0222               0.0559
             13.1263               0.0222               0.0559
             13.1283               0.0221               0.0559
             13.1303               0.0221               0.0559
             13.1323               0.0221               0.0559
             13.1343               0.0221               0.0559
             13.1363               0.0221               0.0559
             13.1383               0.0221               0.0559
             13.1403               0.0220               0.0559
             13.1422               0.0220               0.0559
             13.1442               0.0220               0.0559
             13.1462               0.0220               0.0559
             13.1482               0.0220               0.0559
             13.1502               0.0220               0.0559
             13.1522               0.0220               0.0559
             13.1542               0.0219               0.0559
             13.1562               0.0219               0.0559
             13.1582               0.0219               0.0559
             13.1602               0.0219               0.0559
             13.1622               0.0219               0.0559
             13.1642               0.0219               0.0559
             13.1662               0.0219               0.0559
             13.1682               0.0218               0.0559
             13.1702               0.0218               0.0559
             13.1722               0.0218               0.0559
             13.1742               0.0218               0.0559
             13.1762               0.0218               0.0559
             13.1782               0.0218               0.0559
             13.1801               0.0218               0.0559
             13.1821               0.0217               0.0559
             13.1841               0.0217               0.0559
             13.1861               0.0217               0.0559
             13.1881               0.0217               0.0559
             13.1901               0.0217               0.0559
             13.1921               0.0217               0.0559
             13.1941               0.0217               0.0559
             13.1961               0.0216               0.0559
             13.1981               0.0216               0.0559
             13.2001               0.0216               0.0559
             13.2021               0.0216               0.0559
             13.2041               0.0216               0.0559
             13.2061               0.0216               0.0559
             13.2081               0.0216               0.0559
             13.2101               0.0215               0.0559
             13.2121               0.0215               0.0559
             13.2141               0.0215               0.0559
             13.2160               0.0215               0.0559
             13.2180               0.0215               0.0559
             13.2200               0.0215               0.0559
             13.2220               0.0215               0.0559
             13.2240               0.0214               0.0559
             13.2260               0.0214               0.0559
             13.2280               0.0214               0.0559
             13.2300               0.0214               0.0559
             13.2320               0.0214               0.0559
             13.2340               0.0214               0.0559
             13.2360               0.0213               0.0559
             13.2380               0.0213               0.0559
             13.2400               0.0213               0.0559
             13.2420               0.0213               0.0559
             13.2440               0.0213               0.0559
             13.2460               0.0213               0.0559
             13.2480               0.0213               0.0559
             13.2500               0.0212               0.0559
             13.2520               0.0212               0.0559
             13.2539               0.0212               0.0559
             13.2559               0.0212               0.0559
             13.2579               0.0212               0.0559
             13.2599               0.0212               0.0559
             13.2619               0.0212               0.0559
             13.2639               0.0211               0.0559
             13.2659               0.0211               0.0559
             13.2679               0.0211               0.0559
             13.2699               0.0211               0.0559
             13.2719               0.0211               0.0559
             13.2739               0.0211               0.0559
             13.2759               0.0211               0.0559
             13.2779               0.0210               0.0559
             13.2799               0.0210               0.0559
             13.2819               0.0210               0.0559
             13.2839               0.0210               0.0559
             13.2859               0.0210               0.0559
             13.2879               0.0210               0.0559
             13.2899               0.0210               0.0559
             13.2918               0.0209               0.0559
             13.2938               0.0209               0.0559
             13.2958               0.0209               0.0559
             13.2978               0.0209               0.0559
             13.2998               0.0209               0.0559
             13.3018               0.0209               0.0559
             13.3038               0.0209               0.0559
             13.3058               0.0208               0.0559
             13.3078               0.0208               0.0559
             13.3098               0.0208               0.0559
             13.3118               0.0208               0.0559
             13.3138               0.0208               0.0559
             13.3158               0.0208               0.0559
             13.3178               0.0208               0.0559
             13.3198               0.0207               0.0559
             13.3218               0.0207               0.0559
             13.3238               0.0207               0.0559
             13.3258               0.0207               0.0559
             13.3278               0.0207               0.0559
             13.3297               0.0207               0.0559
             13.3317               0.0207               0.0559
             13.3337               0.0206               0.0559
             13.3357               0.0206               0.0559
             13.3377               0.0206               0.0559
             13.3397               0.0206               0.0559
             13.3417               0.0206               0.0559
             13.3437               0.0206               0.0559
             13.3457               0.0206               0.0559
             13.3477               0.0205               0.0559
             13.3497               0.0205               0.0559
             13.3517               0.0205               0.0559
             13.3537               0.0205               0.0559
             13.3557               0.0205               0.0559
             13.3577               0.0205               0.0559
             13.3597               0.0205               0.0559
             13.3617               0.0204               0.0559
             13.3637               0.0204               0.0559
             13.3657               0.0204               0.0559
             13.3676               0.0204               0.0559
             13.3696               0.0204               0.0559
             13.3716               0.0204               0.0559
             13.3736               0.0204               0.0559
             13.3756               0.0203               0.0559
             13.3776               0.0203               0.0559
             13.3796               0.0203               0.0559
             13.3816               0.0203               0.0559
             13.3836               0.0203               0.0559
             13.3856               0.0203               0.0559
             13.3876               0.0203               0.0559
             13.3896               0.0202               0.0559
             13.3916               0.0202               0.0559
             13.3936               0.0202               0.0559
             13.3956               0.0202               0.0559
             13.3976               0.0202               0.0559
             13.3996               0.0202               0.0559
             13.4016               0.0202               0.0559
             13.4036               0.0201               0.0559
             13.4055               0.0201               0.0559
             13.4075               0.0201               0.0559
             13.4095               0.0201               0.0559
             13.4115               0.0201               0.0559
             13.4135               0.0201               0.0559
             13.4155               0.0201               0.0559
             13.4175               0.0200               0.0559
             13.4195               0.0200               0.0559
             13.4215               0.0200               0.0559
             13.4235               0.0200               0.0559
             13.4255               0.0200               0.0559
             13.4275               0.0200               0.0559
             13.4295               0.0200               0.0559
             13.4315               0.0199               0.0559
             13.4335               0.0199               0.0559
             13.4355               0.0199               0.0559
             13.4375               0.0199               0.0559
             13.4395               0.0199               0.0559
             13.4414               0.0199               0.0559
             13.4434               0.0199               0.0559
             13.4454               0.0199               0.0559
             13.4474               0.0198               0.0559
             13.4494               0.0198               0.0559
             13.4514               0.0198               0.0559
             13.4534               0.0198               0.0559
             13.4554               0.0198               0.0559
             13.4574               0.0198               0.0559
             13.4594               0.0198               0.0559
             13.4614               0.0197               0.0559
             13.4634               0.0197               0.0559
             13.4654               0.0197               0.0559
             13.4674               0.0197               0.0559
             13.4694               0.0197               0.0559
             13.4714               0.0197               0.0559
             13.4734               0.0197               0.0559
             13.4754               0.0196               0.0559
             13.4774               0.0196               0.0559
             13.4793               0.0196               0.0559
             13.4813               0.0196               0.0559
             13.4833               0.0196               0.0559
             13.4853               0.0196               0.0559
             13.4873               0.0196               0.0559
             13.4893               0.0195               0.0559
             13.4913               0.0195               0.0559
             13.4933               0.0195               0.0559
             13.4953               0.0195               0.0559
             13.4973               0.0195               0.0559
             13.4993               0.0195               0.0559
             13.5013               0.0195               0.0559
             13.5033               0.0194               0.0559
             13.5053               0.0194               0.0559
             13.5073               0.0194               0.0559
             13.5093               0.0194               0.0559
             13.5113               0.0194               0.0559
             13.5133               0.0194               0.0559
             13.5153               0.0194               0.0559
             13.5172               0.0193               0.0559
             13.5192               0.0193               0.0559
             13.5212               0.0193               0.0559
             13.5232               0.0193               0.0559
             13.5252               0.0193               0.0559
             13.5272               0.0193               0.0559
             13.5292               0.0193               0.0559
             13.5312               0.0192               0.0559
             13.5332               0.0192               0.0559
             13.5352               0.0192               0.0559
             13.5372               0.0192               0.0559
             13.5392               0.0192               0.0559
             13.5412               0.0192               0.0559
             13.5432               0.0192               0.0559
             13.5452               0.0192               0.0559
             13.5472               0.0191               0.0559
             13.5492               0.0191               0.0559
             13.5512               0.0191               0.0559
             13.5532               0.0191               0.0559
             13.5551               0.0191               0.0559
             13.5571               0.0191               0.0559
             13.5591               0.0191               0.0559
             13.5611               0.0190               0.0559
             13.5631               0.0190               0.0559
             13.5651               0.0190               0.0559
             13.5671               0.0190               0.0559
             13.5691               0.0190               0.0559
             13.5711               0.0190               0.0559
             13.5731               0.0190               0.0559
             13.5751               0.0189               0.0559
             13.5771               0.0189               0.0559
             13.5791               0.0189               0.0559
             13.5811               0.0189               0.0559
             13.5831               0.0189               0.0559
             13.5851               0.0189               0.0559
             13.5871               0.0189               0.0559
             13.5891               0.0188               0.0559
             13.5911               0.0188               0.0559
             13.5930               0.0188               0.0559
             13.5950               0.0188               0.0559
             13.5970               0.0188               0.0559
             13.5990               0.0188               0.0559
             13.6010               0.0188               0.0559
             13.6030               0.0188               0.0559
             13.6050               0.0187               0.0559
             13.6070               0.0187               0.0559
             13.6090               0.0187               0.0559
             13.6110               0.0187               0.0559
             13.6130               0.0187               0.0559
             13.6150               0.0187               0.0559
             13.6170               0.0187               0.0559
             13.6190               0.0186               0.0559
             13.6210               0.0186               0.0559
             13.6230               0.0186               0.0559
             13.6250               0.0186               0.0559
             13.6270               0.0186               0.0559
             13.6290               0.0186               0.0559
             13.6309               0.0186               0.0559
             13.6329               0.0185               0.0559
             13.6349               0.0185               0.0559
             13.6369               0.0185               0.0559
             13.6389               0.0185               0.0559
             13.6409               0.0185               0.0559
             13.6429               0.0185               0.0559
             13.6449               0.0185               0.0559
             13.6469               0.0184               0.0559
             13.6489               0.0184               0.0559
             13.6509               0.0184               0.0559
             13.6529               0.0184               0.0559
             13.6549               0.0184               0.0559
             13.6569               0.0184               0.0559
             13.6589               0.0184               0.0559
             13.6609               0.0184               0.0559
             13.6629               0.0183               0.0559
             13.6649               0.0183               0.0559
             13.6668               0.0183               0.0559
             13.6688               0.0183               0.0559
             13.6708               0.0183               0.0559
             13.6728               0.0183               0.0559
             13.6748               0.0183               0.0559
             13.6768               0.0182               0.0559
             13.6788               0.0182               0.0559
             13.6808               0.0182               0.0559
             13.6828               0.0182               0.0559
             13.6848               0.0182               0.0559
             13.6868               0.0182               0.0559
             13.6888               0.0182               0.0559
             13.6908               0.0181               0.0559
             13.6928               0.0181               0.0559
             13.6948               0.0181               0.0559
             13.6968               0.0181               0.0559
             13.6988               0.0181               0.0559
             13.7008               0.0181               0.0559
             13.7028               0.0181               0.0559
             13.7047               0.0181               0.0559
             13.7067               0.0180               0.0559
             13.7087               0.0180               0.0559
             13.7107               0.0180               0.0559
             13.7127               0.0180               0.0559
             13.7147               0.0180               0.0559
             13.7167               0.0180               0.0559
             13.7187               0.0180               0.0559
             13.7207               0.0179               0.0559
             13.7227               0.0179               0.0559
             13.7247               0.0179               0.0559
             13.7267               0.0179               0.0559
             13.7287               0.0179               0.0559
             13.7307               0.0179               0.0559
             13.7327               0.0179               0.0559
             13.7347               0.0179               0.0559
             13.7367               0.0178               0.0559
             13.7387               0.0178               0.0559
             13.7407               0.0178               0.0559
             13.7426               0.0178               0.0559
             13.7446               0.0178               0.0559
             13.7466               0.0178               0.0559
             13.7486               0.0178               0.0559
             13.7506               0.0177               0.0559
             13.7526               0.0177               0.0559
             13.7546               0.0177               0.0559
             13.7566               0.0177               0.0559
             13.7586               0.0177               0.0559
             13.7606               0.0177               0.0559
             13.7626               0.0177               0.0559
             13.7646               0.0176               0.0559
             13.7666               0.0176               0.0559
             13.7686               0.0176               0.0559
             13.7706               0.0176               0.0559
             13.7726               0.0176               0.0559
             13.7746               0.0176               0.0559
             13.7766               0.0176               0.0559
             13.7786               0.0176               0.0559
             13.7805               0.0175               0.0559
             13.7825               0.0175               0.0559
             13.7845               0.0175               0.0559
             13.7865               0.0175               0.0559
             13.7885               0.0175               0.0559
             13.7905               0.0175               0.0559
             13.7925               0.0175               0.0559
             13.7945               0.0174               0.0559
             13.7965               0.0174               0.0559
             13.7985               0.0174               0.0559
             13.8005               0.0174               0.0559
             13.8025               0.0174               0.0559
             13.8045               0.0174               0.0559
             13.8065               0.0174               0.0559
             13.8085               0.0174               0.0559
             13.8105               0.0173               0.0559
             13.8125               0.0173               0.0559
             13.8145               0.0173               0.0559
             13.8165               0.0173               0.0559
             13.8184               0.0173               0.0559
             13.8204               0.0173               0.0559
             13.8224               0.0173               0.0559
             13.8244               0.0172               0.0559
             13.8264               0.0172               0.0559
             13.8284               0.0172               0.0559
             13.8304               0.0172               0.0559
             13.8324               0.0172               0.0559
             13.8344               0.0172               0.0559
             13.8364               0.0172               0.0559
             13.8384               0.0172               0.0559
             13.8404               0.0171               0.0559
             13.8424               0.0171               0.0559
             13.8444               0.0171               0.0559
             13.8464               0.0171               0.0559
             13.8484               0.0171               0.0559
             13.8504               0.0171               0.0559
             13.8524               0.0171               0.0559
             13.8544               0.0170               0.0559
             13.8563               0.0170               0.0559
             13.8583               0.0170               0.0559
             13.8603               0.0170               0.0559
             13.8623               0.0170               0.0559
             13.8643               0.0170               0.0559
             13.8663               0.0170               0.0559
             13.8683               0.0170               0.0559
             13.8703               0.0169               0.0559
             13.8723               0.0169               0.0559
             13.8743               0.0169               0.0559
             13.8763               0.0169               0.0559
             13.8783               0.0169               0.0559
             13.8803               0.0169               0.0559
             13.8823               0.0169               0.0559
             13.8843               0.0168               0.0559
             13.8863               0.0168               0.0559
             13.8883               0.0168               0.0559
             13.8903               0.0168               0.0559
             13.8923               0.0168               0.0559
             13.8942               0.0168               0.0559
             13.8962               0.0168               0.0559
             13.8982               0.0168               0.0559
             13.9002               0.0167               0.0559
             13.9022               0.0167               0.0559
             13.9042               0.0167               0.0559
             13.9062               0.0167               0.0559
             13.9082               0.0167               0.0559
             13.9102               0.0167               0.0559
             13.9122               0.0167               0.0559
             13.9142               0.0167               0.0559
             13.9162               0.0166               0.0559
             13.9182               0.0166               0.0559
             13.9202               0.0166               0.0559
             13.9222               0.0166               0.0559
             13.9242               0.0166               0.0559
             13.9262               0.0166               0.0559
             13.9282               0.0166               0.0559
             13.9301               0.0165               0.0559
             13.9321               0.0165               0.0559
             13.9341               0.0165               0.0559
             13.9361               0.0165               0.0559
             13.9381               0.0165               0.0559
             13.9401               0.0165               0.0559
             13.9421               0.0165               0.0559
             13.9441               0.0165               0.0559
             13.9461               0.0164               0.0559
             13.9481               0.0164               0.0559
             13.9501               0.0164               0.0559
             13.9521               0.0164               0.0559
             13.9541               0.0164               0.0559
             13.9561               0.0164               0.0559
             13.9581               0.0164               0.0559
             13.9601               0.0164               0.0559
             13.9621               0.0163               0.0559
             13.9641               0.0163               0.0559
             13.9661               0.0163               0.0559
             13.9680               0.0163               0.0559
             13.9700               0.0163               0.0559
             13.9720               0.0163               0.0559
             13.9740               0.0163               0.0559
             13.9760               0.0162               0.0559
             13.9780               0.0162               0.0559
             13.9800               0.0162               0.0559
             13.9820               0.0162               0.0559
             13.9840               0.0162               0.0559
             13.9860               0.0162               0.0559
             13.9880               0.0162               0.0559
             13.9900               0.0162               0.0559
             13.9920               0.0161               0.0559
             13.9940               0.0161               0.0559
             13.9960               0.0161               0.0559
             13.9980               0.0161               0.0559
             14.0000               0.0161               0.0559
             14.0020               0.0161               0.0559
             14.0040               0.0161               0.0559
             14.0059               0.0161               0.0559
             14.0079               0.0160               0.0559
             14.0099               0.0160               0.0559
             14.0119               0.0160               0.0559
             14.0139               0.0160               0.0559
             14.0159               0.0160               0.0559
             14.0179               0.0160               0.0559
             14.0199               0.0160               0.0559
             14.0219               0.0159               0.0559
             14.0239               0.0159               0.0559
             14.0259               0.0159               0.0559
             14.0279               0.0159               0.0559
             14.0299               0.0159               0.0559
             14.0319               0.0159               0.0559
             14.0339               0.0159               0.0559
             14.0359               0.0159               0.0559
             14.0379               0.0158               0.0559
             14.0399               0.0158               0.0559
             14.0419               0.0158               0.0559
             14.0438               0.0158               0.0559
             14.0458               0.0158               0.0559
             14.0478               0.0158               0.0559
             14.0498               0.0158               0.0559
             14.0518               0.0158               0.0559
             14.0538               0.0157               0.0559
             14.0558               0.0157               0.0559
             14.0578               0.0157               0.0559
             14.0598               0.0157               0.0559
             14.0618               0.0157               0.0559
             14.0638               0.0157               0.0559
             14.0658               0.0157               0.0559
             14.0678               0.0157               0.0559
             14.0698               0.0156               0.0559
             14.0718               0.0156               0.0559
             14.0738               0.0156               0.0559
             14.0758               0.0156               0.0559
             14.0778               0.0156               0.0559
             14.0798               0.0156               0.0559
             14.0817               0.0156               0.0559
             14.0837               0.0156               0.0559
             14.0857               0.0155               0.0559
             14.0877               0.0155               0.0559
             14.0897               0.0155               0.0559
             14.0917               0.0155               0.0559
             14.0937               0.0155               0.0559
             14.0957               0.0155               0.0559
             14.0977               0.0155               0.0559
             14.0997               0.0154               0.0559
             14.1017               0.0154               0.0559
             14.1037               0.0154               0.0559
             14.1057               0.0154               0.0559
             14.1077               0.0154               0.0559
             14.1097               0.0154               0.0559
             14.1117               0.0154               0.0559
             14.1137               0.0154               0.0559
             14.1157               0.0153               0.0559
             14.1177               0.0153               0.0559
             14.1196               0.0153               0.0559
             14.1216               0.0153               0.0559
             14.1236               0.0153               0.0559
             14.1256               0.0153               0.0559
             14.1276               0.0153               0.0559
             14.1296               0.0153               0.0559
             14.1316               0.0152               0.0559
             14.1336               0.0152               0.0559
             14.1356               0.0152               0.0559
             14.1376               0.0152               0.0559
             14.1396               0.0152               0.0559
             14.1416               0.0152               0.0559
             14.1436               0.0152               0.0559
             14.1456               0.0152               0.0559
             14.1476               0.0151               0.0559
             14.1496               0.0151               0.0559
             14.1516               0.0151               0.0559
             14.1536               0.0151               0.0559
             14.1555               0.0151               0.0559
             14.1575               0.0151               0.0559
             14.1595               0.0151               0.0559
             14.1615               0.0151               0.0559
             14.1635               0.0150               0.0559
             14.1655               0.0150               0.0559
             14.1675               0.0150               0.0559
             14.1695               0.0150               0.0559
             14.1715               0.0150               0.0559
             14.1735               0.0150               0.0559
             14.1755               0.0150               0.0559
             14.1775               0.0150               0.0559
             14.1795               0.0149               0.0559
             14.1815               0.0149               0.0559
             14.1835               0.0149               0.0559
             14.1855               0.0149               0.0559
             14.1875               0.0149               0.0559
             14.1895               0.0149               0.0559
             14.1915               0.0149               0.0559
             14.1934               0.0149               0.0559
             14.1954               0.0148               0.0559
             14.1974               0.0148               0.0559
             14.1994               0.0148               0.0559
             14.2014               0.0148               0.0559
             14.2034               0.0148               0.0559
             14.2054               0.0148               0.0559
             14.2074               0.0148               0.0559
             14.2094               0.0148               0.0559
             14.2114               0.0147               0.0559
             14.2134               0.0147               0.0559
             14.2154               0.0147               0.0559
             14.2174               0.0147               0.0559
             14.2194               0.0147               0.0559
             14.2214               0.0147               0.0559
             14.2234               0.0147               0.0559
             14.2254               0.0147               0.0559
             14.2274               0.0146               0.0559
             14.2294               0.0146               0.0559
             14.2313               0.0146               0.0559
             14.2333               0.0146               0.0559
             14.2353               0.0146               0.0559
             14.2373               0.0146               0.0559
             14.2393               0.0146               0.0559
             14.2413               0.0146               0.0559
             14.2433               0.0145               0.0559
             14.2453               0.0145               0.0559
             14.2473               0.0145               0.0559
             14.2493               0.0145               0.0559
             14.2513               0.0145               0.0559
             14.2533               0.0145               0.0559
             14.2553               0.0145               0.0559
             14.2573               0.0145               0.0559
             14.2593               0.0144               0.0559
             14.2613               0.0144               0.0559
             14.2633               0.0144               0.0559
             14.2653               0.0144               0.0559
             14.2673               0.0144               0.0559
             14.2692               0.0144               0.0559
             14.2712               0.0144               0.0559
             14.2732               0.0144               0.0559
             14.2752               0.0143               0.0559
             14.2772               0.0143               0.0559
             14.2792               0.0143               0.0559
             14.2812               0.0143               0.0559
             14.2832               0.0143               0.0559
             14.2852               0.0143               0.0559
             14.2872               0.0143               0.0559
             14.2892               0.0143               0.0559
             14.2912               0.0142               0.0559
             14.2932               0.0142               0.0559
             14.2952               0.0142               0.0559
             14.2972               0.0142               0.0559
             14.2992               0.0142               0.0559
             14.3012               0.0142               0.0559
             14.3032               0.0142               0.0559
             14.3052               0.0142               0.0559
             14.3071               0.0141               0.0559
             14.3091               0.0141               0.0559
             14.3111               0.0141               0.0559
             14.3131               0.0141               0.0559
             14.3151               0.0141               0.0559
             14.3171               0.0141               0.0559
             14.3191               0.0141               0.0559
             14.3211               0.0141               0.0559
             14.3231               0.0141               0.0559
             14.3251               0.0140               0.0559
             14.3271               0.0140               0.0559
             14.3291               0.0140               0.0559
             14.3311               0.0140               0.0559
             14.3331               0.0140               0.0559
             14.3351               0.0140               0.0559
             14.3371               0.0140               0.0559
             14.3391               0.0140               0.0559
             14.3411               0.0139               0.0559
             14.3431               0.0139               0.0559
             14.3450               0.0139               0.0559
             14.3470               0.0139               0.0559
             14.3490               0.0139               0.0559
             14.3510               0.0139               0.0559
             14.3530               0.0139               0.0559
             14.3550               0.0139               0.0559
             14.3570               0.0138               0.0559
             14.3590               0.0138               0.0559
             14.3610               0.0138               0.0559
             14.3630               0.0138               0.0559
             14.3650               0.0138               0.0559
             14.3670               0.0138               0.0559
             14.3690               0.0138               0.0559
             14.3710               0.0138               0.0559
             14.3730               0.0137               0.0559
             14.3750               0.0137               0.0559
             14.3770               0.0137               0.0559
             14.3790               0.0137               0.0559
             14.3809               0.0137               0.0559
             14.3829               0.0137               0.0559
             14.3849               0.0137               0.0559
             14.3869               0.0137               0.0559
             14.3889               0.0136               0.0559
             14.3909               0.0136               0.0559
             14.3929               0.0136               0.0559
             14.3949               0.0136               0.0559
             14.3969               0.0136               0.0559
             14.3989               0.0136               0.0559
             14.4009               0.0136               0.0559
             14.4029               0.0136               0.0559
             14.4049               0.0136               0.0559
             14.4069               0.0135               0.0559
             14.4089               0.0135               0.0559
             14.4109               0.0135               0.0559
             14.4129               0.0135               0.0559
             14.4149               0.0135               0.0559
             14.4169               0.0135               0.0559
             14.4188               0.0135               0.0559
             14.4208               0.0135               0.0559
             14.4228               0.0134               0.0559
             14.4248               0.0134               0.0559
             14.4268               0.0134               0.0559
             14.4288               0.0134               0.0559
             14.4308               0.0134               0.0559
             14.4328               0.0134               0.0559
             14.4348               0.0134               0.0559
             14.4368               0.0134               0.0559
             14.4388               0.0133               0.0559
             14.4408               0.0133               0.0559
             14.4428               0.0133               0.0559
             14.4448               0.0133               0.0559
             14.4468               0.0133               0.0559
             14.4488               0.0133               0.0559
             14.4508               0.0133               0.0559
             14.4528               0.0133               0.0559
             14.4548               0.0133               0.0559
             14.4567               0.0132               0.0559
             14.4587               0.0132               0.0559
             14.4607               0.0132               0.0559
             14.4627               0.0132               0.0559
             14.4647               0.0132               0.0559
             14.4667               0.0132               0.0559
             14.4687               0.0132               0.0559
             14.4707               0.0132               0.0559
             14.4727               0.0131               0.0559
             14.4747               0.0131               0.0559
             14.4767               0.0131               0.0559
             14.4787               0.0131               0.0559
             14.4807               0.0131               0.0559
             14.4827               0.0131               0.0559
             14.4847               0.0131               0.0559
             14.4867               0.0131               0.0559
             14.4887               0.0131               0.0559
             14.4907               0.0130               0.0559
             14.4927               0.0130               0.0559
             14.4946               0.0130               0.0559
             14.4966               0.0130               0.0559
             14.4986               0.0130               0.0559
             14.5006               0.0130               0.0559
             14.5026               0.0130               0.0559
             14.5046               0.0130               0.0559
             14.5066               0.0129               0.0559
             14.5086               0.0129               0.0559
             14.5106               0.0129               0.0559
             14.5126               0.0129               0.0559
             14.5146               0.0129               0.0559
             14.5166               0.0129               0.0559
             14.5186               0.0129               0.0559
             14.5206               0.0129               0.0559
             14.5226               0.0128               0.0559
             14.5246               0.0128               0.0559
             14.5266               0.0128               0.0559
             14.5286               0.0128               0.0559
             14.5306               0.0128               0.0559
             14.5325               0.0128               0.0559
             14.5345               0.0128               0.0559
             14.5365               0.0128               0.0559
             14.5385               0.0128               0.0559
             14.5405               0.0127               0.0559
             14.5425               0.0127               0.0559
             14.5445               0.0127               0.0559
             14.5465               0.0127               0.0559
             14.5485               0.0127               0.0559
             14.5505               0.0127               0.0559
             14.5525               0.0127               0.0559
             14.5545               0.0127               0.0559
             14.5565               0.0126               0.0559
             14.5585               0.0126               0.0559
             14.5605               0.0126               0.0559
             14.5625               0.0126               0.0559
             14.5645               0.0126               0.0559
             14.5665               0.0126               0.0559
             14.5685               0.0126               0.0559
             14.5704               0.0126               0.0559
             14.5724               0.0126               0.0559
             14.5744               0.0125               0.0559
             14.5764               0.0125               0.0559
             14.5784               0.0125               0.0559
             14.5804               0.0125               0.0559
             14.5824               0.0125               0.0559
             14.5844               0.0125               0.0559
             14.5864               0.0125               0.0559
             14.5884               0.0125               0.0559
             14.5904               0.0125               0.0559
             14.5924               0.0124               0.0559
             14.5944               0.0124               0.0559
             14.5964               0.0124               0.0559
             14.5984               0.0124               0.0559
             14.6004               0.0124               0.0559
             14.6024               0.0124               0.0559
             14.6044               0.0124               0.0559
             14.6064               0.0124               0.0559
             14.6083               0.0123               0.0559
             14.6103               0.0123               0.0559
             14.6123               0.0123               0.0559
             14.6143               0.0123               0.0559
             14.6163               0.0123               0.0559
             14.6183               0.0123               0.0559
             14.6203               0.0123               0.0559
             14.6223               0.0123               0.0559
             14.6243               0.0123               0.0559
             14.6263               0.0122               0.0559
             14.6283               0.0122               0.0559
             14.6303               0.0122               0.0559
             14.6323               0.0122               0.0559
             14.6343               0.0122               0.0559
             14.6363               0.0122               0.0559
             14.6383               0.0122               0.0559
             14.6403               0.0122               0.0559
             14.6423               0.0122               0.0559
             14.6442               0.0121               0.0559
             14.6462               0.0121               0.0559
             14.6482               0.0121               0.0559
             14.6502               0.0121               0.0559
             14.6522               0.0121               0.0559
             14.6542               0.0121               0.0559
             14.6562               0.0121               0.0559
             14.6582               0.0121               0.0559
             14.6602               0.0120               0.0559
             14.6622               0.0120               0.0559
             14.6642               0.0120               0.0559
             14.6662               0.0120               0.0559
             14.6682               0.0120               0.0559
             14.6702               0.0120               0.0559
             14.6722               0.0120               0.0559
             14.6742               0.0120               0.0559
             14.6762               0.0120               0.0559
             14.6782               0.0119               0.0559
             14.6802               0.0119               0.0559
             14.6821               0.0119               0.0559
             14.6841               0.0119               0.0559
             14.6861               0.0119               0.0559
             14.6881               0.0119               0.0559
             14.6901               0.0119               0.0559
             14.6921               0.0119               0.0559
             14.6941               0.0119               0.0559
             14.6961               0.0118               0.0559
             14.6981               0.0118               0.0559
             14.7001               0.0118               0.0559
             14.7021               0.0118               0.0559
             14.7041               0.0118               0.0559
             14.7061               0.0118               0.0559
             14.7081               0.0118               0.0559
             14.7101               0.0118               0.0559
             14.7121               0.0118               0.0559
             14.7141               0.0117               0.0559
             14.7161               0.0117               0.0559
             14.7181               0.0117               0.0559
             14.7200               0.0117               0.0559
             14.7220               0.0117               0.0559
             14.7240               0.0117               0.0559
             14.7260               0.0117               0.0559
             14.7280               0.0117               0.0559
             14.7300               0.0116               0.0559
             14.7320               0.0116               0.0559
             14.7340               0.0116               0.0559
             14.7360               0.0116               0.0559
             14.7380               0.0116               0.0559
             14.7400               0.0116               0.0559
             14.7420               0.0116               0.0559
             14.7440               0.0116               0.0559
             14.7460               0.0116               0.0559
             14.7480               0.0115               0.0559
             14.7500               0.0115               0.0559
             14.7520               0.0115               0.0559
             14.7540               0.0115               0.0559
             14.7560               0.0115               0.0559
             14.7579               0.0115               0.0559
             14.7599               0.0115               0.0559
             14.7619               0.0115               0.0559
             14.7639               0.0115               0.0559
             14.7659               0.0114               0.0559
             14.7679               0.0114               0.0559
             14.7699               0.0114               0.0559
             14.7719               0.0114               0.0559
             14.7739               0.0114               0.0559
             14.7759               0.0114               0.0559
             14.7779               0.0114               0.0559
             14.7799               0.0114               0.0559
             14.7819               0.0114               0.0559
             14.7839               0.0113               0.0559
             14.7859               0.0113               0.0559
             14.7879               0.0113               0.0559
             14.7899               0.0113               0.0559
             14.7919               0.0113               0.0559
             14.7939               0.0113               0.0559
             14.7958               0.0113               0.0559
             14.7978               0.0113               0.0559
             14.7998               0.0113               0.0559
             14.8018               0.0112               0.0559
             14.8038               0.0112               0.0559
             14.8058               0.0112               0.0559
             14.8078               0.0112               0.0559
             14.8098               0.0112               0.0559
             14.8118               0.0112               0.0559
             14.8138               0.0112               0.0559
             14.8158               0.0112               0.0559
             14.8178               0.0112               0.0559
             14.8198               0.0111               0.0559
             14.8218               0.0111               0.0559
             14.8238               0.0111               0.0559
             14.8258               0.0111               0.0559
             14.8278               0.0111               0.0559
             14.8298               0.0111               0.0559
             14.8318               0.0111               0.0559
             14.8337               0.0111               0.0559
             14.8357               0.0111               0.0559
             14.8377               0.0110               0.0559
             14.8397               0.0110               0.0559
             14.8417               0.0110               0.0559
             14.8437               0.0110               0.0559
             14.8457               0.0110               0.0559
             14.8477               0.0110               0.0559
             14.8497               0.0110               0.0559
             14.8517               0.0110               0.0559
             14.8537               0.0110               0.0559
             14.8557               0.0109               0.0559
             14.8577               0.0109               0.0559
             14.8597               0.0109               0.0559
             14.8617               0.0109               0.0559
             14.8637               0.0109               0.0559
             14.8657               0.0109               0.0559
             14.8677               0.0109               0.0559
             14.8696               0.0109               0.0559
             14.8716               0.0109               0.0559
             14.8736               0.0108               0.0559
             14.8756               0.0108               0.0559
             14.8776               0.0108               0.0559
             14.8796               0.0108               0.0559
             14.8816               0.0108               0.0559
             14.8836               0.0108               0.0559
             14.8856               0.0108               0.0559
             14.8876               0.0108               0.0559
             14.8896               0.0108               0.0559
             14.8916               0.0107               0.0559
             14.8936               0.0107               0.0559
             14.8956               0.0107               0.0559
             14.8976               0.0107               0.0559
             14.8996               0.0107               0.0559
             14.9016               0.0107               0.0559
             14.9036               0.0107               0.0559
             14.9056               0.0107               0.0559
             14.9075               0.0107               0.0559
             14.9095               0.0107               0.0559
             14.9115               0.0106               0.0559
             14.9135               0.0106               0.0559
             14.9155               0.0106               0.0559
             14.9175               0.0106               0.0559
             14.9195               0.0106               0.0559
             14.9215               0.0106               0.0559
             14.9235               0.0106               0.0559
             14.9255               0.0106               0.0559
             14.9275               0.0106               0.0559
             14.9295               0.0105               0.0559
             14.9315               0.0105               0.0559
             14.9335               0.0105               0.0559
             14.9355               0.0105               0.0559
             14.9375               0.0105               0.0559
             14.9395               0.0105               0.0559
             14.9415               0.0105               0.0559
             14.9435               0.0105               0.0559
             14.9454               0.0105               0.0559
             14.9474               0.0104               0.0559
             14.9494               0.0104               0.0559
             14.9514               0.0104               0.0559
             14.9534               0.0104               0.0559
             14.9554               0.0104               0.0559
             14.9574               0.0104               0.0559
             14.9594               0.0104               0.0559
             14.9614               0.0104               0.0559
             14.9634               0.0104               0.0559
             14.9654               0.0103               0.0559
             14.9674               0.0103               0.0559
             14.9694               0.0103               0.0559
             14.9714               0.0103               0.0559
             14.9734               0.0103               0.0559
             14.9754               0.0103               0.0559
             14.9774               0.0103               0.0559
             14.9794               0.0103               0.0559
             14.9814               0.0103               0.0559
             14.9833               0.0103               0.0559
             14.9853               0.0102               0.0559
             14.9873               0.0102               0.0559
             14.9893               0.0102               0.0559
             14.9913               0.0102               0.0559
             14.9933               0.0102               0.0559
             14.9953               0.0102               0.0559
             14.9973               0.0102               0.0559
             14.9993               0.0102               0.0559
             15.0013               0.0102               0.0559
             15.0033               0.0101               0.0559
             15.0053               0.0101               0.0559
             15.0073               0.0101               0.0559
             15.0093               0.0101               0.0559
             15.0113               0.0101               0.0559
             15.0133               0.0101               0.0559
             15.0153               0.0101               0.0559
             15.0173               0.0101               0.0559
             15.0193               0.0101               0.0559
             15.0212               0.0100               0.0559
             15.0232               0.0100               0.0559
             15.0252               0.0100               0.0559
             15.0272               0.0100               0.0559
             15.0292               0.0100               0.0559
             15.0312               0.0100               0.0559
             15.0332               0.0100               0.0559
             15.0352               0.0100               0.0559
             15.0372               0.0100               0.0559
             15.0392               0.0100               0.0559
             15.0412               0.0099               0.0559
             15.0432               0.0099               0.0559
             15.0452               0.0099               0.0559
             15.0472               0.0099               0.0559
             15.0492               0.0099               0.0559
             15.0512               0.0099               0.0559
             15.0532               0.0099               0.0559
             15.0552               0.0099               0.0559
             15.0572               0.0099               0.0559
             15.0591               0.0098               0.0559
             15.0611               0.0098               0.0559
             15.0631               0.0098               0.0559
             15.0651               0.0098               0.0559
             15.0671               0.0098               0.0559
             15.0691               0.0098               0.0559
             15.0711               0.0098               0.0559
             15.0731               0.0098               0.0559
             15.0751               0.0098               0.0559
             15.0771               0.0098               0.0559
             15.0791               0.0097               0.0559
             15.0811               0.0097               0.0559
             15.0831               0.0097               0.0559
             15.0851               0.0097               0.0559
             15.0871               0.0097               0.0559
             15.0891               0.0097               0.0559
             15.0911               0.0097               0.0559
             15.0931               0.0097               0.0559
             15.0951               0.0097               0.0559
             15.0970               0.0096               0.0559
             15.0990               0.0096               0.0559
             15.1010               0.0096               0.0559
             15.1030               0.0096               0.0559
             15.1050               0.0096               0.0559
             15.1070               0.0096               0.0559
             15.1090               0.0096               0.0559
             15.1110               0.0096               0.0559
             15.1130               0.0096               0.0559
             15.1150               0.0096               0.0559
             15.1170               0.0095               0.0559
             15.1190               0.0095               0.0559
             15.1210               0.0095               0.0559
             15.1230               0.0095               0.0559
             15.1250               0.0095               0.0559
             15.1270               0.0095               0.0559
             15.1290               0.0095               0.0559
             15.1310               0.0095               0.0559
             15.1329               0.0095               0.0559
             15.1349               0.0095               0.0559
             15.1369               0.0094               0.0559
             15.1389               0.0094               0.0559
             15.1409               0.0094               0.0559
             15.1429               0.0094               0.0559
             15.1449               0.0094               0.0559
             15.1469               0.0094               0.0559
             15.1489               0.0094               0.0559
             15.1509               0.0094               0.0559
             15.1529               0.0094               0.0559
             15.1549               0.0093               0.0559
             15.1569               0.0093               0.0559
             15.1589               0.0093               0.0559
             15.1609               0.0093               0.0559
             15.1629               0.0093               0.0559
             15.1649               0.0093               0.0559
             15.1669               0.0093               0.0559
             15.1689               0.0093               0.0559
             15.1708               0.0093               0.0559
             15.1728               0.0093               0.0559
             15.1748               0.0092               0.0559
             15.1768               0.0092               0.0559
             15.1788               0.0092               0.0559
             15.1808               0.0092               0.0559
             15.1828               0.0092               0.0559
             15.1848               0.0092               0.0559
             15.1868               0.0092               0.0559
             15.1888               0.0092               0.0559
             15.1908               0.0092               0.0559
             15.1928               0.0092               0.0559
             15.1948               0.0091               0.0559
             15.1968               0.0091               0.0559
             15.1988               0.0091               0.0559
             15.2008               0.0091               0.0559
             15.2028               0.0091               0.0559
             15.2048               0.0091               0.0559
             15.2068               0.0091               0.0559
             15.2087               0.0091               0.0559
             15.2107               0.0091               0.0559
             15.2127               0.0091               0.0559
             15.2147               0.0090               0.0559
             15.2167               0.0090               0.0559
             15.2187               0.0090               0.0559
             15.2207               0.0090               0.0559
             15.2227               0.0090               0.0559
             15.2247               0.0090               0.0559
             15.2267               0.0090               0.0559
             15.2287               0.0090               0.0559
             15.2307               0.0090               0.0559
             15.2327               0.0090               0.0559
             15.2347               0.0089               0.0559
             15.2367               0.0089               0.0559
             15.2387               0.0089               0.0559
             15.2407               0.0089               0.0559
             15.2427               0.0089               0.0559
             15.2447               0.0089               0.0559
             15.2466               0.0089               0.0559
             15.2486               0.0089               0.0559
             15.2506               0.0089               0.0559
             15.2526               0.0089               0.0559
             15.2546               0.0088               0.0559
             15.2566               0.0088               0.0559
             15.2586               0.0088               0.0559
             15.2606               0.0088               0.0559
             15.2626               0.0088               0.0559
             15.2646               0.0088               0.0559
             15.2666               0.0088               0.0559
             15.2686               0.0088               0.0559
             15.2706               0.0088               0.0559
             15.2726               0.0088               0.0559
             15.2746               0.0087               0.0559
             15.2766               0.0087               0.0559
             15.2786               0.0087               0.0559
             15.2806               0.0087               0.0559
             15.2826               0.0087               0.0559
             15.2845               0.0087               0.0559
             15.2865               0.0087               0.0559
             15.2885               0.0087               0.0559
             15.2905               0.0087               0.0559
             15.2925               0.0087               0.0559
             15.2945               0.0086               0.0559
             15.2965               0.0086               0.0559
             15.2985               0.0086               0.0559
             15.3005               0.0086               0.0559
             15.3025               0.0086               0.0559
             15.3045               0.0086               0.0559
             15.3065               0.0086               0.0559
             15.3085               0.0086               0.0559
             15.3105               0.0086               0.0559
             15.3125               0.0086               0.0559
             15.3145               0.0085               0.0559
             15.3165               0.0085               0.0559
             15.3185               0.0085               0.0559
             15.3205               0.0085               0.0559
             15.3224               0.0085               0.0559
             15.3244               0.0085               0.0559
             15.3264               0.0085               0.0559
             15.3284               0.0085               0.0559
             15.3304               0.0085               0.0559
             15.3324               0.0085               0.0559
             15.3344               0.0084               0.0559
             15.3364               0.0084               0.0559
             15.3384               0.0084               0.0559
             15.3404               0.0084               0.0559
             15.3424               0.0084               0.0559
             15.3444               0.0084               0.0559
             15.3464               0.0084               0.0559
             15.3484               0.0084               0.0559
             15.3504               0.0084               0.0559
             15.3524               0.0084               0.0559
             15.3544               0.0083               0.0559
             15.3564               0.0083               0.0559
             15.3583               0.0083               0.0559
             15.3603               0.0083               0.0559
             15.3623               0.0083               0.0559
             15.3643               0.0083               0.0559
             15.3663               0.0083               0.0559
             15.3683               0.0083               0.0559
             15.3703               0.0083               0.0559
             15.3723               0.0083               0.0559
             15.3743               0.0083               0.0559
             15.3763               0.0082               0.0559
             15.3783               0.0082               0.0559
             15.3803               0.0082               0.0559
             15.3823               0.0082               0.0559
             15.3843               0.0082               0.0559
             15.3863               0.0082               0.0559
             15.3883               0.0082               0.0559
             15.3903               0.0082               0.0559
             15.3923               0.0082               0.0559
             15.3943               0.0082               0.0559
             15.3962               0.0081               0.0559
             15.3982               0.0081               0.0559
             15.4002               0.0081               0.0559
             15.4022               0.0081               0.0559
             15.4042               0.0081               0.0559
             15.4062               0.0081               0.0559
             15.4082               0.0081               0.0559
             15.4102               0.0081               0.0559
             15.4122               0.0081               0.0559
             15.4142               0.0081               0.0559
             15.4162               0.0080               0.0559
             15.4182               0.0080               0.0559
             15.4202               0.0080               0.0559
             15.4222               0.0080               0.0559
             15.4242               0.0080               0.0559
             15.4262               0.0080               0.0559
             15.4282               0.0080               0.0559
             15.4302               0.0080               0.0559
             15.4322               0.0080               0.0559
             15.4341               0.0080               0.0559
             15.4361               0.0080               0.0559
             15.4381               0.0079               0.0559
             15.4401               0.0079               0.0559
             15.4421               0.0079               0.0559
             15.4441               0.0079               0.0559
             15.4461               0.0079               0.0559
             15.4481               0.0079               0.0559
             15.4501               0.0079               0.0559
             15.4521               0.0079               0.0559
             15.4541               0.0079               0.0559
             15.4561               0.0079               0.0559
             15.4581               0.0078               0.0559
             15.4601               0.0078               0.0559
             15.4621               0.0078               0.0559
             15.4641               0.0078               0.0559
             15.4661               0.0078               0.0559
             15.4681               0.0078               0.0559
             15.4701               0.0078               0.0559
             15.4720               0.0078               0.0559
             15.4740               0.0078               0.0559
             15.4760               0.0078               0.0559
             15.4780               0.0078               0.0559
             15.4800               0.0077               0.0559
             15.4820               0.0077               0.0559
             15.4840               0.0077               0.0559
             15.4860               0.0077               0.0559
             15.4880               0.0077               0.0559
             15.4900               0.0077               0.0559
             15.4920               0.0077               0.0559
             15.4940               0.0077               0.0559
             15.4960               0.0077               0.0559
             15.4980               0.0077               0.0559
             15.5000               0.0076               0.0559
             15.5020               0.0076               0.0559
             15.5040               0.0076               0.0559
             15.5060               0.0076               0.0559
             15.5080               0.0076               0.0559
             15.5099               0.0076               0.0559
             15.5119               0.0076               0.0559
             15.5139               0.0076               0.0559
             15.5159               0.0076               0.0559
             15.5179               0.0076               0.0559
             15.5199               0.0076               0.0559
             15.5219               0.0075               0.0559
             15.5239               0.0075               0.0559
             15.5259               0.0075               0.0559
             15.5279               0.0075               0.0559
             15.5299               0.0075               0.0559
             15.5319               0.0075               0.0559
             15.5339               0.0075               0.0559
             15.5359               0.0075               0.0559
             15.5379               0.0075               0.0559
             15.5399               0.0075               0.0559
             15.5419               0.0075               0.0559
             15.5439               0.0074               0.0559
             15.5459               0.0074               0.0559
             15.5478               0.0074               0.0559
             15.5498               0.0074               0.0559
             15.5518               0.0074               0.0559
             15.5538               0.0074               0.0559
             15.5558               0.0074               0.0559
             15.5578               0.0074               0.0559
             15.5598               0.0074               0.0559
             15.5618               0.0074               0.0559
             15.5638               0.0074               0.0559
             15.5658               0.0073               0.0559
             15.5678               0.0073               0.0559
             15.5698               0.0073               0.0559
             15.5718               0.0073               0.0559
             15.5738               0.0073               0.0559
             15.5758               0.0073               0.0559
             15.5778               0.0073               0.0559
             15.5798               0.0073               0.0559
             15.5818               0.0073               0.0559
             15.5837               0.0073               0.0559
             15.5857               0.0072               0.0559
             15.5877               0.0072               0.0559
             15.5897               0.0072               0.0559
             15.5917               0.0072               0.0559
             15.5937               0.0072               0.0559
             15.5957               0.0072               0.0559
             15.5977               0.0072               0.0559
             15.5997               0.0072               0.0559
             15.6017               0.0072               0.0559
             15.6037               0.0072               0.0559
             15.6057               0.0072               0.0559
             15.6077               0.0071               0.0559
             15.6097               0.0071               0.0559
             15.6117               0.0071               0.0559
             15.6137               0.0071               0.0559
             15.6157               0.0071               0.0559
             15.6177               0.0071               0.0559
             15.6197               0.0071               0.0559
             15.6216               0.0071               0.0559
             15.6236               0.0071               0.0559
             15.6256               0.0071               0.0559
             15.6276               0.0071               0.0559
             15.6296               0.0070               0.0559
             15.6316               0.0070               0.0559
             15.6336               0.0070               0.0559
             15.6356               0.0070               0.0559
             15.6376               0.0070               0.0559
             15.6396               0.0070               0.0559
             15.6416               0.0070               0.0559
             15.6436               0.0070               0.0559
             15.6456               0.0070               0.0559
             15.6476               0.0070               0.0559
             15.6496               0.0070               0.0559
             15.6516               0.0069               0.0559
             15.6536               0.0069               0.0559
             15.6556               0.0069               0.0559
             15.6576               0.0069               0.0559
             15.6595               0.0069               0.0559
             15.6615               0.0069               0.0559
             15.6635               0.0069               0.0559
             15.6655               0.0069               0.0559
             15.6675               0.0069               0.0559
             15.6695               0.0069               0.0559
             15.6715               0.0069               0.0559
             15.6735               0.0069               0.0559
             15.6755               0.0068               0.0559
             15.6775               0.0068               0.0559
             15.6795               0.0068               0.0559
             15.6815               0.0068               0.0559
             15.6835               0.0068               0.0559
             15.6855               0.0068               0.0559
             15.6875               0.0068               0.0559
             15.6895               0.0068               0.0559
             15.6915               0.0068               0.0559
             15.6935               0.0068               0.0559
             15.6955               0.0068               0.0559
             15.6974               0.0067               0.0559
             15.6994               0.0067               0.0559
             15.7014               0.0067               0.0559
             15.7034               0.0067               0.0559
             15.7054               0.0067               0.0559
             15.7074               0.0067               0.0559
             15.7094               0.0067               0.0559
             15.7114               0.0067               0.0559
             15.7134               0.0067               0.0559
             15.7154               0.0067               0.0559
             15.7174               0.0067               0.0559
             15.7194               0.0066               0.0559
             15.7214               0.0066               0.0559
             15.7234               0.0066               0.0559
             15.7254               0.0066               0.0559
             15.7274               0.0066               0.0559
             15.7294               0.0066               0.0559
             15.7314               0.0066               0.0559
             15.7334               0.0066               0.0559
             15.7353               0.0066               0.0559
             15.7373               0.0066               0.0559
             15.7393               0.0066               0.0559
             15.7413               0.0066               0.0559
             15.7433               0.0065               0.0559
             15.7453               0.0065               0.0559
             15.7473               0.0065               0.0559
             15.7493               0.0065               0.0559
             15.7513               0.0065               0.0559
             15.7533               0.0065               0.0559
             15.7553               0.0065               0.0559
             15.7573               0.0065               0.0559
             15.7593               0.0065               0.0559
             15.7613               0.0065               0.0559
             15.7633               0.0065               0.0559
             15.7653               0.0064               0.0559
             15.7673               0.0064               0.0559
             15.7693               0.0064               0.0559
             15.7713               0.0064               0.0559
             15.7732               0.0064               0.0559
             15.7752               0.0064               0.0559
             15.7772               0.0064               0.0559
             15.7792               0.0064               0.0559
             15.7812               0.0064               0.0559
             15.7832               0.0064               0.0559
             15.7852               0.0064               0.0559
             15.7872               0.0064               0.0559
             15.7892               0.0063               0.0559
             15.7912               0.0063               0.0559
             15.7932               0.0063               0.0559
             15.7952               0.0063               0.0559
             15.7972               0.0063               0.0559
             15.7992               0.0063               0.0559
             15.8012               0.0063               0.0559
             15.8032               0.0063               0.0559
             15.8052               0.0063               0.0559
             15.8072               0.0063               0.0559
             15.8092               0.0063               0.0559
             15.8111               0.0062               0.0559
             15.8131               0.0062               0.0559
             15.8151               0.0062               0.0559
             15.8171               0.0062               0.0559
             15.8191               0.0062               0.0559
             15.8211               0.0062               0.0559
             15.8231               0.0062               0.0559
             15.8251               0.0062               0.0559
             15.8271               0.0062               0.0559
             15.8291               0.0062               0.0559
             15.8311               0.0062               0.0559
             15.8331               0.0062               0.0559
             15.8351               0.0061               0.0559
             15.8371               0.0061               0.0559
             15.8391               0.0061               0.0559
             15.8411               0.0061               0.0559
             15.8431               0.0061               0.0559
             15.8451               0.0061               0.0559
             15.8470               0.0061               0.0559
             15.8490               0.0061               0.0559
             15.8510               0.0061               0.0559
             15.8530               0.0061               0.0559
             15.8550               0.0061               0.0559
             15.8570               0.0061               0.0559
             15.8590               0.0060               0.0559
             15.8610               0.0060               0.0559
             15.8630               0.0060               0.0559
             15.8650               0.0060               0.0559
             15.8670               0.0060               0.0559
             15.8690               0.0060               0.0559
             15.8710               0.0060               0.0559
             15.8730               0.0060               0.0559
             15.8750               0.0060               0.0559
             15.8770               0.0060               0.0559
             15.8790               0.0060               0.0559
             15.8810               0.0060               0.0559
             15.8830               0.0059               0.0559
             15.8849               0.0059               0.0559
             15.8869               0.0059               0.0559
             15.8889               0.0059               0.0559
             15.8909               0.0059               0.0559
             15.8929               0.0059               0.0559
             15.8949               0.0059               0.0559
             15.8969               0.0059               0.0559
             15.8989               0.0059               0.0559
             15.9009               0.0059               0.0559
             15.9029               0.0059               0.0559
             15.9049               0.0059               0.0559
             15.9069               0.0058               0.0559
             15.9089               0.0058               0.0559
             15.9109               0.0058               0.0559
             15.9129               0.0058               0.0559
             15.9149               0.0058               0.0559
             15.9169               0.0058               0.0559
             15.9189               0.0058               0.0559
             15.9209               0.0058               0.0559
             15.9228               0.0058               0.0559
             15.9248               0.0058               0.0559
             15.9268               0.0058               0.0559
             15.9288               0.0058               0.0559
             15.9308               0.0057               0.0559
             15.9328               0.0057               0.0559
             15.9348               0.0057               0.0559
             15.9368               0.0057               0.0559
             15.9388               0.0057               0.0559
             15.9408               0.0057               0.0559
             15.9428               0.0057               0.0559
             15.9448               0.0057               0.0559
             15.9468               0.0057               0.0559
             15.9488               0.0057               0.0559
             15.9508               0.0057               0.0559
             15.9528               0.0057               0.0559
             15.9548               0.0056               0.0559
             15.9568               0.0056               0.0559
             15.9588               0.0056               0.0559
             15.9607               0.0056               0.0559
             15.9627               0.0056               0.0559
             15.9647               0.0056               0.0559
             15.9667               0.0056               0.0559
             15.9687               0.0056               0.0559
             15.9707               0.0056               0.0559
             15.9727               0.0056               0.0559
             15.9747               0.0056               0.0559
             15.9767               0.0056               0.0559
             15.9787               0.0055               0.0559
             15.9807               0.0055               0.0559
             15.9827               0.0055               0.0559
             15.9847               0.0055               0.0559
             15.9867               0.0055               0.0559
             15.9887               0.0055               0.0559
             15.9907               0.0055               0.0559
             15.9927               0.0055               0.0559
             15.9947               0.0055               0.0559
             15.9967               0.0055               0.0559
             15.9986               0.0055               0.0559
             16.0006               0.0055               0.0559
             16.0026               0.0054               0.0559
             16.0046               0.0054               0.0559
             16.0066               0.0054               0.0559
             16.0086               0.0054               0.0559
             16.0106               0.0054               0.0559
             16.0126               0.0054               0.0559
             16.0146               0.0054               0.0559
             16.0166               0.0054               0.0559
             16.0186               0.0054               0.0559
             16.0206               0.0054               0.0559
             16.0226               0.0054               0.0559
             16.0246               0.0054               0.0559
             16.0266               0.0054               0.0559
             16.0286               0.0053               0.0559
             16.0306               0.0053               0.0559
             16.0326               0.0053               0.0559
             16.0346               0.0053               0.0559
             16.0365               0.0053               0.0559
             16.0385               0.0053               0.0559
             16.0405               0.0053               0.0559
             16.0425               0.0053               0.0559
             16.0445               0.0053               0.0559
             16.0465               0.0053               0.0559
             16.0485               0.0053               0.0559
             16.0505               0.0053               0.0559
             16.0525               0.0052               0.0559
             16.0545               0.0052               0.0559
             16.0565               0.0052               0.0559
             16.0585               0.0052               0.0559
             16.0605               0.0052               0.0559
             16.0625               0.0052               0.0559
             16.0645               0.0052               0.0559
             16.0665               0.0052               0.0559
             16.0685               0.0052               0.0559
             16.0705               0.0052               0.0559
             16.0724               0.0052               0.0559
             16.0744               0.0052               0.0559
             16.0764               0.0052               0.0559
             16.0784               0.0051               0.0559
             16.0804               0.0051               0.0559
             16.0824               0.0051               0.0559
             16.0844               0.0051               0.0559
             16.0864               0.0051               0.0559
             16.0884               0.0051               0.0559
             16.0904               0.0051               0.0559
             16.0924               0.0051               0.0559
             16.0944               0.0051               0.0559
             16.0964               0.0051               0.0559
             16.0984               0.0051               0.0559
             16.1004               0.0051               0.0559
             16.1024               0.0051               0.0559
             16.1044               0.0050               0.0559
             16.1064               0.0050               0.0559
             16.1084               0.0050               0.0559
             16.1103               0.0050               0.0559
             16.1123               0.0050               0.0559
             16.1143               0.0050               0.0559
             16.1163               0.0050               0.0559
             16.1183               0.0050               0.0559
             16.1203               0.0050               0.0559
             16.1223               0.0050               0.0559
             16.1243               0.0050               0.0559
             16.1263               0.0050               0.0559
             16.1283               0.0050               0.0559
             16.1303               0.0049               0.0559
             16.1323               0.0049               0.0559
             16.1343               0.0049               0.0559
             16.1363               0.0049               0.0559
             16.1383               0.0049               0.0559
             16.1403               0.0049               0.0559
             16.1423               0.0049               0.0559
             16.1443               0.0049               0.0559
             16.1463               0.0049               0.0559
             16.1482               0.0049               0.0559
             16.1502               0.0049               0.0559
             16.1522               0.0049               0.0559
             16.1542               0.0049               0.0559
             16.1562               0.0048               0.0559
             16.1582               0.0048               0.0559
             16.1602               0.0048               0.0559
             16.1622               0.0048               0.0559
             16.1642               0.0048               0.0559
             16.1662               0.0048               0.0559
             16.1682               0.0048               0.0559
             16.1702               0.0048               0.0559
             16.1722               0.0048               0.0559
             16.1742               0.0048               0.0559
             16.1762               0.0048               0.0559
             16.1782               0.0048               0.0559
             16.1802               0.0048               0.0559
             16.1822               0.0047               0.0559
             16.1842               0.0047               0.0559
             16.1861               0.0047               0.0559
             16.1881               0.0047               0.0559
             16.1901               0.0047               0.0559
             16.1921               0.0047               0.0559
             16.1941               0.0047               0.0559
             16.1961               0.0047               0.0559
             16.1981               0.0047               0.0559
             16.2001               0.0047               0.0559
             16.2021               0.0047               0.0559
             16.2041               0.0047               0.0559
             16.2061               0.0047               0.0559
             16.2081               0.0046               0.0559
             16.2101               0.0046               0.0559
             16.2121               0.0046               0.0559
             16.2141               0.0046               0.0559
             16.2161               0.0046               0.0559
             16.2181               0.0046               0.0559
             16.2201               0.0046               0.0559
             16.2221               0.0046               0.0559
             16.2240               0.0046               0.0559
             16.2260               0.0046               0.0559
             16.2280               0.0046               0.0559
             16.2300               0.0046               0.0559
             16.2320               0.0046               0.0559
             16.2340               0.0046               0.0559
             16.2360               0.0045               0.0559
             16.2380               0.0045               0.0559
             16.2400               0.0045               0.0559
             16.2420               0.0045               0.0559
             16.2440               0.0045               0.0559
             16.2460               0.0045               0.0559
             16.2480               0.0045               0.0559
             16.2500               0.0045               0.0559
             16.2520               0.0045               0.0559
             16.2540               0.0045               0.0559
             16.2560               0.0045               0.0559
             16.2580               0.0045               0.0559
             16.2600               0.0045               0.0559
             16.2619               0.0044               0.0559
             16.2639               0.0044               0.0559
             16.2659               0.0044               0.0559
             16.2679               0.0044               0.0559
             16.2699               0.0044               0.0559
             16.2719               0.0044               0.0559
             16.2739               0.0044               0.0559
             16.2759               0.0044               0.0559
             16.2779               0.0044               0.0559
             16.2799               0.0044               0.0559
             16.2819               0.0044               0.0559
             16.2839               0.0044               0.0559
             16.2859               0.0044               0.0559
             16.2879               0.0044               0.0559
             16.2899               0.0043               0.0559
             16.2919               0.0043               0.0559
             16.2939               0.0043               0.0559
             16.2959               0.0043               0.0559
             16.2978               0.0043               0.0559
             16.2998               0.0043               0.0559
             16.3018               0.0043               0.0559
             16.3038               0.0043               0.0559
             16.3058               0.0043               0.0559
             16.3078               0.0043               0.0559
             16.3098               0.0043               0.0559
             16.3118               0.0043               0.0559
             16.3138               0.0043               0.0559
             16.3158               0.0043               0.0559
             16.3178               0.0042               0.0559
             16.3198               0.0042               0.0559
             16.3218               0.0042               0.0559
             16.3238               0.0042               0.0559
             16.3258               0.0042               0.0559
             16.3278               0.0042               0.0559
             16.3298               0.0042               0.0559
             16.3318               0.0042               0.0559
             16.3338               0.0042               0.0559
             16.3357               0.0042               0.0559
             16.3377               0.0042               0.0559
             16.3397               0.0042               0.0559
             16.3417               0.0042               0.0559
             16.3437               0.0042               0.0559
             16.3457               0.0041               0.0559
             16.3477               0.0041               0.0559
             16.3497               0.0041               0.0559
             16.3517               0.0041               0.0559
             16.3537               0.0041               0.0559
             16.3557               0.0041               0.0559
             16.3577               0.0041               0.0559
             16.3597               0.0041               0.0559
             16.3617               0.0041               0.0559
             16.3637               0.0041               0.0559
             16.3657               0.0041               0.0559
             16.3677               0.0041               0.0559
             16.3697               0.0041               0.0559
             16.3717               0.0041               0.0559
             16.3736               0.0040               0.0559
             16.3756               0.0040               0.0559
             16.3776               0.0040               0.0559
             16.3796               0.0040               0.0559
             16.3816               0.0040               0.0559
             16.3836               0.0040               0.0559
             16.3856               0.0040               0.0559
             16.3876               0.0040               0.0559
             16.3896               0.0040               0.0559
             16.3916               0.0040               0.0559
             16.3936               0.0040               0.0559
             16.3956               0.0040               0.0559
             16.3976               0.0040               0.0559
             16.3996               0.0040               0.0559
             16.4016               0.0040               0.0559
             16.4036               0.0039               0.0559
             16.4056               0.0039               0.0559
             16.4076               0.0039               0.0559
             16.4096               0.0039               0.0559
             16.4115               0.0039               0.0559
             16.4135               0.0039               0.0559
             16.4155               0.0039               0.0559
             16.4175               0.0039               0.0559
             16.4195               0.0039               0.0559
             16.4215               0.0039               0.0559
             16.4235               0.0039               0.0559
             16.4255               0.0039               0.0559
             16.4275               0.0039               0.0559
             16.4295               0.0039               0.0559
             16.4315               0.0038               0.0559
             16.4335               0.0038               0.0559
             16.4355               0.0038               0.0559
             16.4375               0.0038               0.0559
             16.4395               0.0038               0.0559
             16.4415               0.0038               0.0559
             16.4435               0.0038               0.0559
             16.4455               0.0038               0.0559
             16.4475               0.0038               0.0559
             16.4494               0.0038               0.0559
             16.4514               0.0038               0.0559
             16.4534               0.0038               0.0559
             16.4554               0.0038               0.0559
             16.4574               0.0038               0.0559
             16.4594               0.0038               0.0559
             16.4614               0.0037               0.0559
             16.4634               0.0037               0.0559
             16.4654               0.0037               0.0559
             16.4674               0.0037               0.0559
             16.4694               0.0037               0.0559
             16.4714               0.0037               0.0559
             16.4734               0.0037               0.0559
             16.4754               0.0037               0.0559
             16.4774               0.0037               0.0559
             16.4794               0.0037               0.0559
             16.4814               0.0037               0.0559
             16.4834               0.0037               0.0559
             16.4854               0.0037               0.0559
             16.4873               0.0037               0.0559
             16.4893               0.0037               0.0559
             16.4913               0.0036               0.0559
             16.4933               0.0036               0.0559
             16.4953               0.0036               0.0559
             16.4973               0.0036               0.0559
             16.4993               0.0036               0.0559
             16.5013               0.0036               0.0559
             16.5033               0.0036               0.0559
             16.5053               0.0036               0.0559
             16.5073               0.0036               0.0559
             16.5093               0.0036               0.0559
             16.5113               0.0036               0.0559
             16.5133               0.0036               0.0559
             16.5153               0.0036               0.0559
             16.5173               0.0036               0.0559
             16.5193               0.0036               0.0559
             16.5213               0.0035               0.0559
             16.5233               0.0035               0.0559
             16.5252               0.0035               0.0559
             16.5272               0.0035               0.0559
             16.5292               0.0035               0.0559
             16.5312               0.0035               0.0559
             16.5332               0.0035               0.0559
             16.5352               0.0035               0.0559
             16.5372               0.0035               0.0559
             16.5392               0.0035               0.0559
             16.5412               0.0035               0.0559
             16.5432               0.0035               0.0559
             16.5452               0.0035               0.0559
             16.5472               0.0035               0.0559
             16.5492               0.0035               0.0559
             16.5512               0.0034               0.0559
             16.5532               0.0034               0.0559
             16.5552               0.0034               0.0559
             16.5572               0.0034               0.0559
             16.5592               0.0034               0.0559
             16.5611               0.0034               0.0559
             16.5631               0.0034               0.0559
             16.5651               0.0034               0.0559
             16.5671               0.0034               0.0559
             16.5691               0.0034               0.0559
             16.5711               0.0034               0.0559
             16.5731               0.0034               0.0559
             16.5751               0.0034               0.0559
             16.5771               0.0034               0.0559
             16.5791               0.0034               0.0559
             16.5811               0.0034               0.0559
             16.5831               0.0033               0.0559
             16.5851               0.0033               0.0559
             16.5871               0.0033               0.0559
             16.5891               0.0033               0.0559
             16.5911               0.0033               0.0559
             16.5931               0.0033               0.0559
             16.5951               0.0033               0.0559
             16.5971               0.0033               0.0559
             16.5990               0.0033               0.0559
             16.6010               0.0033               0.0559
             16.6030               0.0033               0.0559
             16.6050               0.0033               0.0559
             16.6070               0.0033               0.0559
             16.6090               0.0033               0.0559
             16.6110               0.0033               0.0559
             16.6130               0.0032               0.0559
             16.6150               0.0032               0.0559
             16.6170               0.0032               0.0559
             16.6190               0.0032               0.0559
             16.6210               0.0032               0.0559
             16.6230               0.0032               0.0559
             16.6250               0.0032               0.0559
             16.6270               0.0032               0.0559
             16.6290               0.0032               0.0559
             16.6310               0.0032               0.0559
             16.6330               0.0032               0.0559
             16.6350               0.0032               0.0559
             16.6369               0.0032               0.0559
             16.6389               0.0032               0.0559
             16.6409               0.0032               0.0559
             16.6429               0.0032               0.0559
             16.6449               0.0031               0.0559
             16.6469               0.0031               0.0559
             16.6489               0.0031               0.0559
             16.6509               0.0031               0.0559
             16.6529               0.0031               0.0559
             16.6549               0.0031               0.0559
             16.6569               0.0031               0.0559
             16.6589               0.0031               0.0559
             16.6609               0.0031               0.0559
             16.6629               0.0031               0.0559
             16.6649               0.0031               0.0559
             16.6669               0.0031               0.0559
             16.6689               0.0031               0.0559
             16.6709               0.0031               0.0559
             16.6729               0.0031               0.0559
             16.6748               0.0031               0.0559
             16.6768               0.0030               0.0559
             16.6788               0.0030               0.0559
             16.6808               0.0030               0.0559
             16.6828               0.0030               0.0559
             16.6848               0.0030               0.0559
             16.6868               0.0030               0.0559
             16.6888               0.0030               0.0559
             16.6908               0.0030               0.0559
             16.6928               0.0030               0.0559
             16.6948               0.0030               0.0559
             16.6968               0.0030               0.0559
             16.6988               0.0030               0.0559
             16.7008               0.0030               0.0559
             16.7028               0.0030               0.0559
             16.7048               0.0030               0.0559
             16.7068               0.0030               0.0559
             16.7088               0.0030               0.0559
             16.7108               0.0029               0.0559
             16.7127               0.0029               0.0559
             16.7147               0.0029               0.0559
             16.7167               0.0029               0.0559
             16.7187               0.0029               0.0559
             16.7207               0.0029               0.0559
             16.7227               0.0029               0.0559
             16.7247               0.0029               0.0559
             16.7267               0.0029               0.0559
             16.7287               0.0029               0.0559
             16.7307               0.0029               0.0559
             16.7327               0.0029               0.0559
             16.7347               0.0029               0.0559
             16.7367               0.0029               0.0559
             16.7387               0.0029               0.0559
             16.7407               0.0029               0.0559
             16.7427               0.0029               0.0559
             16.7447               0.0028               0.0559
             16.7467               0.0028               0.0559
             16.7487               0.0028               0.0559
             16.7506               0.0028               0.0559
             16.7526               0.0028               0.0559
             16.7546               0.0028               0.0559
             16.7566               0.0028               0.0559
             16.7586               0.0028               0.0559
             16.7606               0.0028               0.0559
             16.7626               0.0028               0.0559
             16.7646               0.0028               0.0559
             16.7666               0.0028               0.0559
             16.7686               0.0028               0.0559
             16.7706               0.0028               0.0559
             16.7726               0.0028               0.0559
             16.7746               0.0028               0.0559
             16.7766               0.0027               0.0559
             16.7786               0.0027               0.0559
             16.7806               0.0027               0.0559
             16.7826               0.0027               0.0559
             16.7846               0.0027               0.0559
             16.7865               0.0027               0.0559
             16.7885               0.0027               0.0559
             16.7905               0.0027               0.0559
             16.7925               0.0027               0.0559
             16.7945               0.0027               0.0559
             16.7965               0.0027               0.0559
             16.7985               0.0027               0.0559
             16.8005               0.0027               0.0559
             16.8025               0.0027               0.0559
             16.8045               0.0027               0.0559
             16.8065               0.0027               0.0559
             16.8085               0.0027               0.0559
             16.8105               0.0027               0.0559
             16.8125               0.0026               0.0559
             16.8145               0.0026               0.0559
             16.8165               0.0026               0.0559
             16.8185               0.0026               0.0559
             16.8205               0.0026               0.0559
             16.8225               0.0026               0.0559
             16.8244               0.0026               0.0559
             16.8264               0.0026               0.0559
             16.8284               0.0026               0.0559
             16.8304               0.0026               0.0559
             16.8324               0.0026               0.0559
             16.8344               0.0026               0.0559
             16.8364               0.0026               0.0559
             16.8384               0.0026               0.0559
             16.8404               0.0026               0.0559
             16.8424               0.0026               0.0559
             16.8444               0.0026               0.0559
             16.8464               0.0025               0.0559
             16.8484               0.0025               0.0559
             16.8504               0.0025               0.0559
             16.8524               0.0025               0.0559
             16.8544               0.0025               0.0559
             16.8564               0.0025               0.0559
             16.8584               0.0025               0.0559
             16.8604               0.0025               0.0559
             16.8623               0.0025               0.0559
             16.8643               0.0025               0.0559
             16.8663               0.0025               0.0559
             16.8683               0.0025               0.0559
             16.8703               0.0025               0.0559
             16.8723               0.0025               0.0559
             16.8743               0.0025               0.0559
             16.8763               0.0025               0.0559
             16.8783               0.0025               0.0559
             16.8803               0.0025               0.0559
             16.8823               0.0024               0.0559
             16.8843               0.0024               0.0559
             16.8863               0.0024               0.0559
             16.8883               0.0024               0.0559
             16.8903               0.0024               0.0559
             16.8923               0.0024               0.0559
             16.8943               0.0024               0.0559
             16.8963               0.0024               0.0559
             16.8983               0.0024               0.0559
             16.9002               0.0024               0.0559
             16.9022               0.0024               0.0559
             16.9042               0.0024               0.0559
             16.9062               0.0024               0.0559
             16.9082               0.0024               0.0559
             16.9102               0.0024               0.0559
             16.9122               0.0024               0.0559
             16.9142               0.0024               0.0559
             16.9162               0.0024               0.0559
             16.9182               0.0024               0.0559
             16.9202               0.0023               0.0559
             16.9222               0.0023               0.0559
             16.9242               0.0023               0.0559
             16.9262               0.0023               0.0559
             16.9282               0.0023               0.0559
             16.9302               0.0023               0.0559
             16.9322               0.0023               0.0559
             16.9342               0.0023               0.0559
             16.9362               0.0023               0.0559
             16.9381               0.0023               0.0559
             16.9401               0.0023               0.0559
             16.9421               0.0023               0.0559
             16.9441               0.0023               0.0559
             16.9461               0.0023               0.0559
             16.9481               0.0023               0.0559
             16.9501               0.0023               0.0559
             16.9521               0.0023               0.0559
             16.9541               0.0023               0.0559
             16.9561               0.0022               0.0559
             16.9581               0.0022               0.0559
             16.9601               0.0022               0.0559
             16.9621               0.0022               0.0559
             16.9641               0.0022               0.0559
             16.9661               0.0022               0.0559
             16.9681               0.0022               0.0559
             16.9701               0.0022               0.0559
             16.9721               0.0022               0.0559
             16.9741               0.0022               0.0559
             16.9760               0.0022               0.0559
             16.9780               0.0022               0.0559
             16.9800               0.0022               0.0559
             16.9820               0.0022               0.0559
             16.9840               0.0022               0.0559
             16.9860               0.0022               0.0559
             16.9880               0.0022               0.0559
             16.9900               0.0022               0.0559
             16.9920               0.0022               0.0559
             16.9940               0.0021               0.0559
             16.9960               0.0021               0.0559
             16.9980               0.0021               0.0559
             17.0000               0.0021               0.0559
             17.0020               0.0021               0.0559
             17.0040               0.0021               0.0559
             17.0060               0.0021               0.0559
             17.0080               0.0021               0.0559
             17.0100               0.0021               0.0559
             17.0119               0.0021               0.0559
             17.0139               0.0021               0.0559
             17.0159               0.0021               0.0559
             17.0179               0.0021               0.0559
             17.0199               0.0021               0.0559
             17.0219               0.0021               0.0559
             17.0239               0.0021               0.0559
             17.0259               0.0021               0.0559
             17.0279               0.0021               0.0559
             17.0299               0.0021               0.0559
             17.0319               0.0021               0.0559
             17.0339               0.0020               0.0559
             17.0359               0.0020               0.0559
             17.0379               0.0020               0.0559
             17.0399               0.0020               0.0559
             17.0419               0.0020               0.0559
             17.0439               0.0020               0.0559
             17.0459               0.0020               0.0559
             17.0479               0.0020               0.0559
             17.0498               0.0020               0.0559
             17.0518               0.0020               0.0559
             17.0538               0.0020               0.0559
             17.0558               0.0020               0.0559
             17.0578               0.0020               0.0559
             17.0598               0.0020               0.0559
             17.0618               0.0020               0.0559
             17.0638               0.0020               0.0559
             17.0658               0.0020               0.0559
             17.0678               0.0020               0.0559
             17.0698               0.0020               0.0559
             17.0718               0.0020               0.0559
             17.0738               0.0019               0.0559
             17.0758               0.0019               0.0559
             17.0778               0.0019               0.0559
             17.0798               0.0019               0.0559
             17.0818               0.0019               0.0559
             17.0838               0.0019               0.0559
             17.0858               0.0019               0.0559
             17.0877               0.0019               0.0559
             17.0897               0.0019               0.0559
             17.0917               0.0019               0.0559
             17.0937               0.0019               0.0559
             17.0957               0.0019               0.0559
             17.0977               0.0019               0.0559
             17.0997               0.0019               0.0559
             17.1017               0.0019               0.0559
             17.1037               0.0019               0.0559
             17.1057               0.0019               0.0559
             17.1077               0.0019               0.0559
             17.1097               0.0019               0.0559
             17.1117               0.0019               0.0559
             17.1137               0.0018               0.0559
             17.1157               0.0018               0.0559
             17.1177               0.0018               0.0559
             17.1197               0.0018               0.0559
             17.1217               0.0018               0.0559
             17.1237               0.0018               0.0559
             17.1256               0.0018               0.0559
             17.1276               0.0018               0.0559
             17.1296               0.0018               0.0559
             17.1316               0.0018               0.0559
             17.1336               0.0018               0.0559
             17.1356               0.0018               0.0559
             17.1376               0.0018               0.0559
             17.1396               0.0018               0.0559
             17.1416               0.0018               0.0559
             17.1436               0.0018               0.0559
             17.1456               0.0018               0.0559
             17.1476               0.0018               0.0559
             17.1496               0.0018               0.0559
             17.1516               0.0018               0.0559
             17.1536               0.0018               0.0559
             17.1556               0.0017               0.0559
             17.1576               0.0017               0.0559
             17.1596               0.0017               0.0559
             17.1616               0.0017               0.0559
             17.1635               0.0017               0.0559
             17.1655               0.0017               0.0559
             17.1675               0.0017               0.0559
             17.1695               0.0017               0.0559
             17.1715               0.0017               0.0559
             17.1735               0.0017               0.0559
             17.1755               0.0017               0.0559
             17.1775               0.0017               0.0559
             17.1795               0.0017               0.0559
             17.1815               0.0017               0.0559
             17.1835               0.0017               0.0559
             17.1855               0.0017               0.0559
             17.1875               0.0017               0.0559
             17.1895               0.0017               0.0559
             17.1915               0.0017               0.0559
             17.1935               0.0017               0.0559
             17.1955               0.0017               0.0559
             17.1975               0.0017               0.0559
             17.1995               0.0016               0.0559
             17.2014               0.0016               0.0559
             17.2034               0.0016               0.0559
             17.2054               0.0016               0.0559
             17.2074               0.0016               0.0559
             17.2094               0.0016               0.0559
             17.2114               0.0016               0.0559
             17.2134               0.0016               0.0559
             17.2154               0.0016               0.0559
             17.2174               0.0016               0.0559
             17.2194               0.0016               0.0559
             17.2214               0.0016               0.0559
             17.2234               0.0016               0.0559
             17.2254               0.0016               0.0559
             17.2274               0.0016               0.0559
             17.2294               0.0016               0.0559
             17.2314               0.0016               0.0559
             17.2334               0.0016               0.0559
             17.2354               0.0016               0.0559
             17.2374               0.0016               0.0559
             17.2393               0.0016               0.0559
             17.2413               0.0016               0.0559
             17.2433               0.0015               0.0559
             17.2453               0.0015               0.0559
             17.2473               0.0015               0.0559
             17.2493               0.0015               0.0559
             17.2513               0.0015               0.0559
             17.2533               0.0015               0.0559
             17.2553               0.0015               0.0559
             17.2573               0.0015               0.0559
             17.2593               0.0015               0.0559
             17.2613               0.0015               0.0559
             17.2633               0.0015               0.0559
             17.2653               0.0015               0.0559
             17.2673               0.0015               0.0559
             17.2693               0.0015               0.0559
             17.2713               0.0015               0.0559
             17.2733               0.0015               0.0559
             17.2752               0.0015               0.0559
             17.2772               0.0015               0.0559
             17.2792               0.0015               0.0559
             17.2812               0.0015               0.0559
             17.2832               0.0015               0.0559
             17.2852               0.0015               0.0559
             17.2872               0.0015               0.0559
             17.2892               0.0014               0.0559
             17.2912               0.0014               0.0559
             17.2932               0.0014               0.0559
             17.2952               0.0014               0.0559
             17.2972               0.0014               0.0559
             17.2992               0.0014               0.0559
             17.3012               0.0014               0.0559
             17.3032               0.0014               0.0559
             17.3052               0.0014               0.0559
             17.3072               0.0014               0.0559
             17.3092               0.0014               0.0559
             17.3112               0.0014               0.0559
             17.3131               0.0014               0.0559
             17.3151               0.0014               0.0559
             17.3171               0.0014               0.0559
             17.3191               0.0014               0.0559
             17.3211               0.0014               0.0559
             17.3231               0.0014               0.0559
             17.3251               0.0014               0.0559
             17.3271               0.0014               0.0559
             17.3291               0.0014               0.0559
             17.3311               0.0014               0.0559
             17.3331               0.0014               0.0559
             17.3351               0.0014               0.0559
             17.3371               0.0013               0.0559
             17.3391               0.0013               0.0559
             17.3411               0.0013               0.0559
             17.3431               0.0013               0.0559
             17.3451               0.0013               0.0559
             17.3471               0.0013               0.0559
             17.3491               0.0013               0.0559
             17.3510               0.0013               0.0559
             17.3530               0.0013               0.0559
             17.3550               0.0013               0.0559
             17.3570               0.0013               0.0559
             17.3590               0.0013               0.0559
             17.3610               0.0013               0.0559
             17.3630               0.0013               0.0559
             17.3650               0.0013               0.0559
             17.3670               0.0013               0.0559
             17.3690               0.0013               0.0559
             17.3710               0.0013               0.0559
             17.3730               0.0013               0.0559
             17.3750               0.0013               0.0559
             17.3770               0.0013               0.0559
             17.3790               0.0013               0.0559
             17.3810               0.0013               0.0559
             17.3830               0.0013               0.0559
             17.3850               0.0012               0.0559
             17.3870               0.0012               0.0559
             17.3889               0.0012               0.0559
             17.3909               0.0012               0.0559
             17.3929               0.0012               0.0559
             17.3949               0.0012               0.0559
             17.3969               0.0012               0.0559
             17.3989               0.0012               0.0559
             17.4009               0.0012               0.0559
             17.4029               0.0012               0.0559
             17.4049               0.0012               0.0559
             17.4069               0.0012               0.0559
             17.4089               0.0012               0.0559
             17.4109               0.0012               0.0559
             17.4129               0.0012               0.0559
             17.4149               0.0012               0.0559
             17.4169               0.0012               0.0559
             17.4189               0.0012               0.0559
             17.4209               0.0012               0.0559
             17.4229               0.0012               0.0559
             17.4249               0.0012               0.0559
             17.4268               0.0012               0.0559
             17.4288               0.0012               0.0559
             17.4308               0.0012               0.0559
             17.4328               0.0012               0.0559
             17.4348               0.0012               0.0559
             17.4368               0.0011               0.0559
             17.4388               0.0011               0.0559
             17.4408               0.0011               0.0559
             17.4428               0.0011               0.0559
             17.4448               0.0011               0.0559
             17.4468               0.0011               0.0559
             17.4488               0.0011               0.0559
             17.4508               0.0011               0.0559
             17.4528               0.0011               0.0559
             17.4548               0.0011               0.0559
             17.4568               0.0011               0.0559
             17.4588               0.0011               0.0559
             17.4608               0.0011               0.0559
             17.4628               0.0011               0.0559
             17.4647               0.0011               0.0559
             17.4667               0.0011               0.0559
             17.4687               0.0011               0.0559
             17.4707               0.0011               0.0559
             17.4727               0.0011               0.0559
             17.4747               0.0011               0.0559
             17.4767               0.0011               0.0559
             17.4787               0.0011               0.0559
             17.4807               0.0011               0.0559
             17.4827               0.0011               0.0559
             17.4847               0.0011               0.0559
             17.4867               0.0011               0.0559
             17.4887               0.0011               0.0559
             17.4907               0.0010               0.0559
             17.4927               0.0010               0.0559
             17.4947               0.0010               0.0559
             17.4967               0.0010               0.0559
             17.4987               0.0010               0.0559
             17.5006               0.0010               0.0559
             17.5026               0.0010               0.0559
             17.5046               0.0010               0.0559
             17.5066               0.0010               0.0559
             17.5086               0.0010               0.0559
             17.5106               0.0010               0.0559
             17.5126               0.0010               0.0559
             17.5146               0.0010               0.0559
             17.5166               0.0010               0.0559
             17.5186               0.0010               0.0559
             17.5206               0.0010               0.0559
             17.5226               0.0010               0.0559
             17.5246               0.0010               0.0559
             17.5266               0.0010               0.0559
             17.5286               0.0010               0.0559
             17.5306               0.0010               0.0559
             17.5326               0.0010               0.0559
             17.5346               0.0010               0.0559
             17.5366               0.0010               0.0559
             17.5385               0.0010               0.0559
             17.5405               0.0010               0.0559
             17.5425               0.0010               0.0559
             17.5445               0.0010               0.0559
             17.5465               0.0009               0.0559
             17.5485               0.0009               0.0559
             17.5505               0.0009               0.0559
             17.5525               0.0009               0.0559
             17.5545               0.0009               0.0559
             17.5565               0.0009               0.0559
             17.5585               0.0009               0.0559
             17.5605               0.0009               0.0559
             17.5625               0.0009               0.0559
             17.5645               0.0009               0.0559
             17.5665               0.0009               0.0559
             17.5685               0.0009               0.0559
             17.5705               0.0009               0.0559
             17.5725               0.0009               0.0559
             17.5745               0.0009               0.0559
             17.5764               0.0009               0.0559
             17.5784               0.0009               0.0559
             17.5804               0.0009               0.0559
             17.5824               0.0009               0.0559
             17.5844               0.0009               0.0559
             17.5864               0.0009               0.0559
             17.5884               0.0009               0.0559
             17.5904               0.0009               0.0559
             17.5924               0.0009               0.0559
             17.5944               0.0009               0.0559
             17.5964               0.0009               0.0559
             17.5984               0.0009               0.0559
             17.6004               0.0009               0.0559
             17.6024               0.0009               0.0559
             17.6044               0.0008               0.0559
             17.6064               0.0008               0.0559
             17.6084               0.0008               0.0559
             17.6104               0.0008               0.0559
             17.6124               0.0008               0.0559
             17.6143               0.0008               0.0559
             17.6163               0.0008               0.0559
             17.6183               0.0008               0.0559
             17.6203               0.0008               0.0559
             17.6223               0.0008               0.0559
             17.6243               0.0008               0.0559
             17.6263               0.0008               0.0559
             17.6283               0.0008               0.0559
             17.6303               0.0008               0.0559
             17.6323               0.0008               0.0559
             17.6343               0.0008               0.0559
             17.6363               0.0008               0.0559
             17.6383               0.0008               0.0559
             17.6403               0.0008               0.0559
             17.6423               0.0008               0.0559
             17.6443               0.0008               0.0559
             17.6463               0.0008               0.0559
             17.6483               0.0008               0.0559
             17.6503               0.0008               0.0559
             17.6522               0.0008               0.0559
             17.6542               0.0008               0.0559
             17.6562               0.0008               0.0559
             17.6582               0.0008               0.0559
             17.6602               0.0008               0.0559
             17.6622               0.0008               0.0559
             17.6642               0.0008               0.0559
             17.6662               0.0008               0.0559
             17.6682               0.0007               0.0559
             17.6702               0.0007               0.0559
             17.6722               0.0007               0.0559
             17.6742               0.0007               0.0559
             17.6762               0.0007               0.0559
             17.6782               0.0007               0.0559
             17.6802               0.0007               0.0559
             17.6822               0.0007               0.0559
             17.6842               0.0007               0.0559
             17.6862               0.0007               0.0559
             17.6882               0.0007               0.0559
             17.6901               0.0007               0.0559
             17.6921               0.0007               0.0559
             17.6941               0.0007               0.0559
             17.6961               0.0007               0.0559
             17.6981               0.0007               0.0559
             17.7001               0.0007               0.0559
             17.7021               0.0007               0.0559
             17.7041               0.0007               0.0559
             17.7061               0.0007               0.0559
             17.7081               0.0007               0.0559
             17.7101               0.0007               0.0559
             17.7121               0.0007               0.0559
             17.7141               0.0007               0.0559
             17.7161               0.0007               0.0559
             17.7181               0.0007               0.0559
             17.7201               0.0007               0.0559
             17.7221               0.0007               0.0559
             17.7241               0.0007               0.0559
             17.7261               0.0007               0.0559
             17.7280               0.0007               0.0559
             17.7300               0.0007               0.0559
             17.7320               0.0007               0.0559
             17.7340               0.0006               0.0559
             17.7360               0.0006               0.0559
             17.7380               0.0006               0.0559
             17.7400               0.0006               0.0559
             17.7420               0.0006               0.0559
             17.7440               0.0006               0.0559
             17.7460               0.0006               0.0559
             17.7480               0.0006               0.0559
             17.7500               0.0006               0.0559
             17.7520               0.0006               0.0559
             17.7540               0.0006               0.0559
             17.7560               0.0006               0.0559
             17.7580               0.0006               0.0559
             17.7600               0.0006               0.0559
             17.7620               0.0006               0.0559
             17.7639               0.0006               0.0559
             17.7659               0.0006               0.0559
             17.7679               0.0006               0.0559
             17.7699               0.0006               0.0559
             17.7719               0.0006               0.0559
             17.7739               0.0006               0.0559
             17.7759               0.0006               0.0559
             17.7779               0.0006               0.0559
             17.7799               0.0006               0.0559
             17.7819               0.0006               0.0559
             17.7839               0.0006               0.0559
             17.7859               0.0006               0.0559
             17.7879               0.0006               0.0559
             17.7899               0.0006               0.0559
             17.7919               0.0006               0.0559
             17.7939               0.0006               0.0559
             17.7959               0.0006               0.0559
             17.7979               0.0006               0.0559
             17.7999               0.0006               0.0559
             17.8018               0.0006               0.0559
             17.8038               0.0006               0.0559
             17.8058               0.0005               0.0559
             17.8078               0.0005               0.0559
             17.8098               0.0005               0.0559
             17.8118               0.0005               0.0559
             17.8138               0.0005               0.0559
             17.8158               0.0005               0.0559
             17.8178               0.0005               0.0559
             17.8198               0.0005               0.0559
             17.8218               0.0005               0.0559
             17.8238               0.0005               0.0559
             17.8258               0.0005               0.0559
             17.8278               0.0005               0.0559
             17.8298               0.0005               0.0559
             17.8318               0.0005               0.0559
             17.8338               0.0005               0.0559
             17.8358               0.0005               0.0559
             17.8378               0.0005               0.0559
             17.8397               0.0005               0.0559
             17.8417               0.0005               0.0559
             17.8437               0.0005               0.0559
             17.8457               0.0005               0.0559
             17.8477               0.0005               0.0559
             17.8497               0.0005               0.0559
             17.8517               0.0005               0.0559
             17.8537               0.0005               0.0559
             17.8557               0.0005               0.0559
             17.8577               0.0005               0.0559
             17.8597               0.0005               0.0559
             17.8617               0.0005               0.0559
             17.8637               0.0005               0.0559
             17.8657               0.0005               0.0559
             17.8677               0.0005               0.0559
             17.8697               0.0005               0.0559
             17.8717               0.0005               0.0559
             17.8737               0.0005               0.0559
             17.8757               0.0005               0.0559
             17.8776               0.0005               0.0559
             17.8796               0.0005               0.0559
             17.8816               0.0005               0.0559
             17.8836               0.0005               0.0559
             17.8856               0.0004               0.0559
             17.8876               0.0004               0.0559
             17.8896               0.0004               0.0559
             17.8916               0.0004               0.0559
             17.8936               0.0004               0.0559
             17.8956               0.0004               0.0559
             17.8976               0.0004               0.0559
             17.8996               0.0004               0.0559
             17.9016               0.0004               0.0559
             17.9036               0.0004               0.0559
             17.9056               0.0004               0.0559
             17.9076               0.0004               0.0559
             17.9096               0.0004               0.0559
             17.9116               0.0004               0.0559
             17.9136               0.0004               0.0559
             17.9155               0.0004               0.0559
             17.9175               0.0004               0.0559
             17.9195               0.0004               0.0559
             17.9215               0.0004               0.0559
             17.9235               0.0004               0.0559
             17.9255               0.0004               0.0559
             17.9275               0.0004               0.0559
             17.9295               0.0004               0.0559
             17.9315               0.0004               0.0559
             17.9335               0.0004               0.0559
             17.9355               0.0004               0.0559
             17.9375               0.0004               0.0559
             17.9395               0.0004               0.0559
             17.9415               0.0004               0.0559
             17.9435               0.0004               0.0559
             17.9455               0.0004               0.0559
             17.9475               0.0004               0.0559
             17.9495               0.0004               0.0559
             17.9515               0.0004               0.0559
             17.9534               0.0004               0.0559
             17.9554               0.0004               0.0559
             17.9574               0.0004               0.0559
             17.9594               0.0004               0.0559
             17.9614               0.0004               0.0559
             17.9634               0.0004               0.0559
             17.9654               0.0004               0.0559
             17.9674               0.0004               0.0559
             17.9694               0.0004               0.0559
             17.9714               0.0004               0.0559
             17.9734               0.0004               0.0559
             17.9754               0.0003               0.0559
             17.9774               0.0003               0.0559
             17.9794               0.0003               0.0559
             17.9814               0.0003               0.0559
             17.9834               0.0003               0.0559
             17.9854               0.0003               0.0559
             17.9874               0.0003               0.0559
             17.9893               0.0003               0.0559
             17.9913               0.0003               0.0559
             17.9933               0.0003               0.0559
             17.9953               0.0003               0.0559
             17.9973               0.0003               0.0559
             17.9993               0.0003               0.0559
             18.0013               0.0003               0.0559
             18.0033               0.0003               0.0559
             18.0053               0.0003               0.0559
             18.0073               0.0003               0.0559
             18.0093               0.0003               0.0559
             18.0113               0.0003               0.0559
             18.0133               0.0003               0.0559
             18.0153               0.0003               0.0559
             18.0173               0.0003               0.0559
             18.0193               0.0003               0.0559
             18.0213               0.0003               0.0559
             18.0233               0.0003               0.0559
             18.0253               0.0003               0.0559
             18.0272               0.0003               0.0559
             18.0292               0.0003               0.0559
             18.0312               0.0003               0.0559
             18.0332               0.0003               0.0559
             18.0352               0.0003               0.0559
             18.0372               0.0003               0.0559
             18.0392               0.0003               0.0559
             18.0412               0.0003               0.0559
             18.0432               0.0003               0.0559
             18.0452               0.0003               0.0559
             18.0472               0.0003               0.0559
             18.0492               0.0003               0.0559
             18.0512               0.0003               0.0559
             18.0532               0.0003               0.0559
             18.0552               0.0003               0.0559
             18.0572               0.0003               0.0559
             18.0592               0.0003               0.0559
             18.0612               0.0003               0.0559
             18.0632               0.0003               0.0559
             18.0651               0.0003               0.0559
             18.0671               0.0003               0.0559
             18.0691               0.0003               0.0559
             18.0711               0.0003               0.0559
             18.0731               0.0003               0.0559
             18.0751               0.0003               0.0559
             18.0771               0.0002               0.0559
             18.0791               0.0002               0.0559
             18.0811               0.0002               0.0559
             18.0831               0.0002               0.0559
             18.0851               0.0002               0.0559
             18.0871               0.0002               0.0559
             18.0891               0.0002               0.0559
             18.0911               0.0002               0.0559
             18.0931               0.0002               0.0559
             18.0951               0.0002               0.0559
             18.0971               0.0002               0.0559
             18.0991               0.0002               0.0559
             18.1011               0.0002               0.0559
             18.1030               0.0002               0.0559
             18.1050               0.0002               0.0559
             18.1070               0.0002               0.0559
             18.1090               0.0002               0.0559
             18.1110               0.0002               0.0559
             18.1130               0.0002               0.0559
             18.1150               0.0002               0.0559
             18.1170               0.0002               0.0559
             18.1190               0.0002               0.0559
             18.1210               0.0002               0.0559
             18.1230               0.0002               0.0559
             18.1250               0.0002               0.0559
             18.1270               0.0002               0.0559
             18.1290               0.0002               0.0559
             18.1310               0.0002               0.0559
             18.1330               0.0002               0.0559
             18.1350               0.0002               0.0559
             18.1370               0.0002               0.0559
             18.1390               0.0002               0.0559
             18.1409               0.0002               0.0559
             18.1429               0.0002               0.0559
             18.1449               0.0002               0.0559
             18.1469               0.0002               0.0559
             18.1489               0.0002               0.0559
             18.1509               0.0002               0.0559
             18.1529               0.0002               0.0559
             18.1549               0.0002               0.0559
             18.1569               0.0002               0.0559
             18.1589               0.0002               0.0559
             18.1609               0.0002               0.0559
             18.1629               0.0002               0.0559
             18.1649               0.0002               0.0559
             18.1669               0.0002               0.0559
             18.1689               0.0002               0.0559
             18.1709               0.0002               0.0559
             18.1729               0.0002               0.0559
             18.1749               0.0002               0.0559
             18.1769               0.0002               0.0559
             18.1788               0.0002               0.0559
             18.1808               0.0002               0.0559
             18.1828               0.0002               0.0559
             18.1848               0.0002               0.0559
             18.1868               0.0002               0.0559
             18.1888               0.0002               0.0559
             18.1908               0.0002               0.0559
             18.1928               0.0002               0.0559
             18.1948               0.0002               0.0559
             18.1968               0.0002               0.0559
             18.1988               0.0002               0.0559
             18.2008               0.0002               0.0559
             18.2028               0.0002               0.0559
             18.2048               0.0002               0.0559
             18.2068               0.0001               0.0559
             18.2088               0.0001               0.0559
             18.2108               0.0001               0.0559
             18.2128               0.0001               0.0559
             18.2147               0.0001               0.0559
             18.2167               0.0001               0.0559
             18.2187               0.0001               0.0559
             18.2207               0.0001               0.0559
             18.2227               0.0001               0.0559
             18.2247               0.0001               0.0559
             18.2267               0.0001               0.0559
             18.2287               0.0001               0.0559
             18.2307               0.0001               0.0559
             18.2327               0.0001               0.0559
             18.2347               0.0001               0.0559
             18.2367               0.0001               0.0559
             18.2387               0.0001               0.0559
             18.2407               0.0001               0.0559
             18.2427               0.0001               0.0559
             18.2447               0.0001               0.0559
             18.2467               0.0001               0.0559
             18.2487               0.0001               0.0559
             18.2507               0.0001               0.0559
             18.2526               0.0001               0.0559
             18.2546               0.0001               0.0559
             18.2566               0.0001               0.0559
             18.2586               0.0001               0.0559
             18.2606               0.0001               0.0559
             18.2626               0.0001               0.0559
             18.2646               0.0001               0.0559
             18.2666               0.0001               0.0559
             18.2686               0.0001               0.0559
             18.2706               0.0001               0.0559
             18.2726               0.0001               0.0559
             18.2746               0.0001               0.0559
             18.2766               0.0001               0.0559
             18.2786               0.0001               0.0559
             18.2806               0.0001               0.0559
             18.2826               0.0001               0.0559
             18.2846               0.0001               0.0559
             18.2866               0.0001               0.0559
             18.2886               0.0001               0.0559
             18.2905               0.0001               0.0559
             18.2925               0.0001               0.0559
             18.2945               0.0001               0.0559
             18.2965               0.0001               0.0559
             18.2985               0.0001               0.0559
             18.3005               0.0001               0.0559
             18.3025               0.0001               0.0559
             18.3045               0.0001               0.0559
             18.3065               0.0001               0.0559
             18.3085               0.0001               0.0559
             18.3105               0.0001               0.0559
             18.3125               0.0001               0.0559
             18.3145               0.0001               0.0559
             18.3165               0.0001               0.0559
             18.3185               0.0001               0.0559
             18.3205               0.0001               0.0559
             18.3225               0.0001               0.0559
             18.3245               0.0001               0.0559
             18.3265               0.0001               0.0559
             18.3284               0.0001               0.0559
             18.3304               0.0001               0.0559
             18.3324               0.0001               0.0559
             18.3344               0.0001               0.0559
             18.3364               0.0001               0.0559
             18.3384               0.0001               0.0559
             18.3404               0.0001               0.0559
             18.3424               0.0001               0.0559
             18.3444               0.0001               0.0559
             18.3464               0.0001               0.0559
             18.3484               0.0001               0.0559
             18.3504               0.0001               0.0559
             18.3524               0.0001               0.0559
             18.3544               0.0001               0.0559
             18.3564               0.0001               0.0559
             18.3584               0.0001               0.0559
             18.3604               0.0001               0.0559
             18.3624               0.0001               0.0559
             18.3644               0.0001               0.0559
             18.3663               0.0001               0.0559
             18.3683               0.0001               0.0559
             18.3703               0.0001               0.0559
             18.3723               0.0001               0.0559
             18.3743               0.0001               0.0559
             18.3763               0.0001               0.0559
             18.3783               0.0001               0.0559
             18.3803               0.0001               0.0559
             18.3823               0.0001               0.0559
             18.3843               0.0001               0.0559
             18.3863               0.0001               0.0559
             18.3883               0.0001               0.0559
             18.3903               0.0001               0.0559
             18.3923               0.0001               0.0559
             18.3943               0.0001               0.0559
             18.3963               0.0001               0.0559
             18.3983               0.0001               0.0559
             18.4003               0.0001               0.0559
             18.4023               0.0001               0.0559
             18.4042               0.0001               0.0559
             18.4062               0.0001               0.0559
             18.4082               0.0000               0.0559
             18.4102               0.0000               0.0559
             18.4122               0.0000               0.0559
             18.4142               0.0000               0.0559
             18.4162               0.0000               0.0559
             18.4182               0.0000               0.0559
             18.4202               0.0000               0.0559
             18.4222               0.0000               0.0559
             18.4242               0.0000               0.0559
             18.4262               0.0000               0.0559
             18.4282               0.0000               0.0559
             18.4302               0.0000               0.0559
             18.4322               0.0000               0.0559
             18.4342               0.0000               0.0559
             18.4362               0.0000               0.0559
             18.4382               0.0000               0.0559
             18.4402               0.0000               0.0559
             18.4421               0.0000               0.0559
             18.4441               0.0000               0.0559
             18.4461               0.0000               0.0559
             18.4481               0.0000               0.0559
             18.4501               0.0000               0.0559
             18.4521               0.0000               0.0559
             18.4541               0.0000               0.0559
             18.4561               0.0000               0.0559
             18.4581               0.0000               0.0559
             18.4601               0.0000               0.0559
             18.4621               0.0000               0.0559
             18.4641               0.0000               0.0559
             18.4661               0.0000               0.0559
             18.4681               0.0000               0.0559
             18.4701               0.0000               0.0559
             18.4721               0.0000               0.0559
             18.4741               0.0000               0.0559
             18.4761               0.0000               0.0559
             18.4780               0.0000               0.0559
             18.4800               0.0000               0.0559
             18.4820               0.0000               0.0559
             18.4840               0.0000               0.0559
             18.4860               0.0000               0.0559
             18.4880               0.0000               0.0559
             18.4900               0.0000               0.0559
             18.4920               0.0000               0.0559
             18.4940               0.0000               0.0559
             18.4960               0.0000               0.0559
             18.4980               0.0000               0.0559
             18.5000               0.0000               0.0559
             18.5020               0.0000               0.0559
             18.5040               0.0000               0.0559
             18.5060               0.0000               0.0559
             18.5080               0.0000               0.0559
             18.5100               0.0000               0.0559
             18.5120               0.0000               0.0559
             18.5140               0.0000               0.0559
             18.5159               0.0000               0.0559
             18.5179               0.0000               0.0559
             18.5199               0.0000               0.0559
             18.5219               0.0000               0.0559
             18.5239               0.0000               0.0559
             18.5259               0.0000               0.0559
             18.5279               0.0000               0.0559
             18.5299               0.0000               0.0559
             18.5319               0.0000               0.0559
             18.5339               0.0000               0.0559
             18.5359               0.0000               0.0559
             18.5379               0.0000               0.0559
             18.5399               0.0000               0.0559
             18.5419               0.0000               0.0559
             18.5439               0.0000               0.0559
             18.5459               0.0000               0.0559
             18.5479               0.0000               0.0559
             18.5499               0.0000               0.0559
             18.5519               0.0000               0.0559
             18.5538               0.0000               0.0559
             18.5558               0.0000               0.0559
             18.5578               0.0000               0.0559
             18.5598               0.0000               0.0559
             18.5618               0.0000               0.0559
             18.5638               0.0000               0.0559
             18.5658               0.0000               0.0559
             18.5678               0.0000               0.0559
             18.5698               0.0000               0.0559
             18.5718               0.0000               0.0559
             18.5738               0.0000               0.0559
             18.5758               0.0000               0.0559
             18.5778               0.0000               0.0559
             18.5798               0.0000               0.0559
             18.5818               0.0000               0.0559
             18.5838               0.0000               0.0559
             18.5858               0.0000               0.0559
             18.5878               0.0000               0.0559
             18.5898               0.0000               0.0559
             18.5917               0.0000               0.0559
             18.5937               0.0000               0.0559
             18.5957               0.0000               0.0559
             18.5977               0.0000               0.0559
             18.5997               0.0000               0.0559
             18.6017               0.0000               0.0559
             18.6037               0.0000               0.0559
             18.6057               0.0000               0.0559
             18.6077               0.0000               0.0559
             18.6097               0.0000               0.0559
             18.6117               0.0000               0.0559
             18.6137               0.0000               0.0559
             18.6157               0.0000               0.0559
             18.6177               0.0000               0.0559
             18.6197               0.0000               0.0559
             18.6217               0.0000               0.0559
             18.6237               0.0000               0.0559
             18.6257               0.0000               0.0559
             18.6277               0.0000               0.0559
             18.6296               0.0000               0.0559
             18.6316               0.0000               0.0559
             18.6336               0.0000               0.0559
             18.6356               0.0000               0.0559
             18.6376               0.0000               0.0559
             18.6396               0.0000               0.0559
             18.6416               0.0000               0.0559
             18.6436               0.0000               0.0559
             18.6456               0.0000               0.0559
             18.6476               0.0000               0.0559
             18.6496               0.0000               0.0559
             18.6516               0.0000               0.0559
             18.6536               0.0000               0.0559
             18.6556               0.0000               0.0559
             18.6576               0.0000               0.0559
             18.6596               0.0000               0.0559
             18.6616               0.0000               0.0559
             18.6636               0.0000               0.0559
             18.6656               0.0000               0.0559
             18.6675               0.0000               0.0559
             18.6695               0.0000               0.0559
             18.6715               0.0000               0.0559
             18.6735               0.0000               0.0559
             18.6755               0.0000               0.0559
             18.6775               0.0000               0.0559
             18.6795               0.0000               0.0559
             18.6815               0.0000               0.0559
             18.6835               0.0000               0.0559
             18.6855               0.0000               0.0559
             18.6875               0.0000               0.0559
             18.6895               0.0000               0.0559
             18.6915               0.0000               0.0559
             18.6935               0.0000               0.0559
             18.6955               0.0000               0.0559
             18.6975               0.0000               0.0559
             18.6995               0.0000               0.0559
             18.7015               0.0000               0.0559
             18.7034               0.0000               0.0559
             18.7054               0.0000               0.0559
             18.7074               0.0000               0.0559
             18.7094               0.0000               0.0559
             18.7114               0.0000               0.0559
             18.7134               0.0000               0.0559
             18.7154               0.0000               0.0559
             18.7174               0.0000               0.0559
             18.7194               0.0000               0.0559
             18.7214               0.0000               0.0559
             18.7234               0.0000               0.0559
             18.7254               0.0000               0.0559
             18.7274               0.0000               0.0559
             18.7294               0.0000               0.0559
             18.7314               0.0000               0.0559
             18.7334               0.0000               0.0559
             18.7354               0.0000               0.0559
             18.7374               0.0000               0.0559
             18.7394               0.0000               0.0559
             18.7413               0.0000               0.0559
             18.7433               0.0000               0.0559
             18.7453               0.0000               0.0559
             18.7473               0.0000               0.0559
             18.7493               0.0000               0.0559
             18.7513               0.0000               0.0559
             18.7533               0.0000               0.0559
             18.7553               0.0000               0.0559
             18.7573               0.0000               0.0559
             18.7593               0.0000               0.0559
             18.7613               0.0000               0.0559
             18.7633               0.0000               0.0559
             18.7653               0.0000               0.0559
             18.7673               0.0000               0.0559
             18.7693               0.0000               0.0559
             18.7713               0.0000               0.0559
             18.7733               0.0000               0.0559
             18.7753               0.0000               0.0559
             18.7773               0.0000               0.0559
             18.7792               0.0000               0.0559
             18.7812               0.0000               0.0559
             18.7832               0.0000               0.0559
             18.7852               0.0000               0.0559
             18.7872               0.0000               0.0559
             18.7892               0.0000               0.0559
             18.7912               0.0000               0.0559
             18.7932               0.0000               0.0559
             18.7952               0.0000               0.0559
             18.7972               0.0000               0.0559
             18.7992               0.0000               0.0559
             18.8012               0.0000               0.0559
             18.8032               0.0000               0.0559
             18.8052               0.0000               0.0559
             18.8072               0.0000               0.0559
             18.8092               0.0000               0.0559
             18.8112               0.0000               0.0559
             18.8132               0.0000               0.0559
             18.8152               0.0000               0.0559
             18.8171               0.0000               0.0559
             18.8191               0.0000               0.0559
             18.8211               0.0000               0.0559
             18.8231               0.0000               0.0559
             18.8251               0.0000               0.0559
             18.8271               0.0000               0.0559
             18.8291               0.0000               0.0559
             18.8311               0.0000               0.0559
             18.8331               0.0000               0.0559
             18.8351               0.0000               0.0559
             18.8371               0.0000               0.0559
             18.8391               0.0000               0.0559
             18.8411               0.0000               0.0559
             18.8431               0.0000               0.0559
             18.8451               0.0000               0.0559
             18.8471               0.0000               0.0559
             18.8491               0.0000               0.0559
             18.8511               0.0000               0.0559
             18.8531               0.0000               0.0559
             18.8550               0.0000               0.0559
             18.8570               0.0000               0.0559
             18.8590               0.0000               0.0559
             18.8610               0.0000               0.0559
             18.8630               0.0000               0.0559
             18.8650               0.0000               0.0559
             18.8670               0.0000               0.0559
             18.8690               0.0000               0.0559
             18.8710               0.0000               0.0559
             18.8730               0.0000               0.0559
             18.8750               0.0000               0.0559
             18.8770               0.0000               0.0559
             18.8790               0.0000               0.0559
             18.8810               0.0000               0.0559
             18.8830               0.0000               0.0559
             18.8850               0.0000               0.0559
             18.8870               0.0000               0.0559
             18.8890               0.0000               0.0559
             18.8910               0.0000               0.0559
             18.8929               0.0000               0.0559
             18.8949               0.0000               0.0559
             18.8969               0.0000               0.0559
             18.8989               0.0000               0.0559
             18.9009               0.0000               0.0559
             18.9029               0.0000               0.0559
             18.9049               0.0000               0.0559
             18.9069               0.0000               0.0559
             18.9089               0.0000               0.0559
             18.9109               0.0000               0.0559
             18.9129               0.0000               0.0559
             18.9149               0.0000               0.0559
             18.9169               0.0000               0.0559
             18.9189               0.0000               0.0559
             18.9209               0.0000               0.0559
             18.9229               0.0000               0.0559
             18.9249               0.0000               0.0559
             18.9269               0.0000               0.0559
             18.9288               0.0000               0.0559
             18.9308               0.0000               0.0559
             18.9328               0.0000               0.0559
             18.9348               0.0000               0.0559
             18.9368               0.0000               0.0559
             18.9388               0.0000               0.0559
             18.9408               0.0000               0.0559
             18.9428               0.0000               0.0559
             18.9448               0.0000               0.0559
             18.9468               0.0000               0.0559
             18.9488               0.0000               0.0559
             18.9508               0.0000               0.0559
             18.9528               0.0000               0.0559
             18.9548               0.0000               0.0559
             18.9568               0.0000               0.0559
             18.9588               0.0000               0.0559
             18.9608               0.0000               0.0559
             18.9628               0.0000               0.0559
             18.9648               0.0000               0.0559
             18.9667               0.0000               0.0559
             18.9687               0.0000               0.0559
             18.9707               0.0000               0.0559
             18.9727               0.0000               0.0559
             18.9747               0.0000               0.0559
             18.9767               0.0000               0.0559
             18.9787               0.0000               0.0559
             18.9807               0.0000               0.0559
             18.9827               0.0000               0.0559
             18.9847               0.0000               0.0559
             18.9867               0.0000               0.0559
             18.9887               0.0000               0.0559
             18.9907               0.0000               0.0559
             18.9927               0.0000               0.0559
             18.9947               0.0000               0.0559
             18.9967               0.0000               0.0559
             18.9987               0.0000               0.0559
             19.0007               0.0000               0.0559
             19.0027               0.0000               0.0559
             19.0046               0.0000               0.0559
             19.0066               0.0000               0.0559
             19.0086               0.0000               0.0559
             19.0106               0.0000               0.0559
             19.0126               0.0000               0.0559
             19.0146               0.0000               0.0559
             19.0166               0.0000               0.0559
             19.0186               0.0000               0.0559
             19.0206               0.0000               0.0559
             19.0226               0.0000               0.0559
             19.0246               0.0000               0.0559
             19.0266               0.0000               0.0559
             19.0286               0.0000               0.0559
             19.0306               0.0000               0.0559
             19.0326               0.0000               0.0559
             19.0346               0.0000               0.0559
             19.0366               0.0000               0.0559
             19.0386               0.0000               0.0559
             19.0406               0.0000               0.0559
             19.0425               0.0000               0.0559
             19.0445               0.0000               0.0559
             19.0465               0.0000               0.0559
             19.0485               0.0000               0.0559
             19.0505               0.0000               0.0559
             19.0525               0.0000               0.0559
             19.0545               0.0000               0.0559
             19.0565               0.0000               0.0559
             19.0585               0.0000               0.0559
             19.0605               0.0000               0.0559
             19.0625               0.0000               0.0559
             19.0645               0.0000               0.0559
             19.0665               0.0000               0.0559
             19.0685               0.0000               0.0559
             19.0705               0.0000               0.0559
             19.0725               0.0000               0.0559
             19.0745               0.0000               0.0559
             19.0765               0.0000               0.0559
             19.0785               0.0000               0.0559
             19.0804               0.0000               0.0559
             19.0824               0.0000               0.0559
             19.0844               0.0000               0.0559
             19.0864               0.0000               0.0559
             19.0884               0.0000               0.0559
             19.0904               0.0000               0.0559
             19.0924               0.0000               0.0559
             19.0944               0.0000               0.0559
             19.0964               0.0000               0.0559
             19.0984               0.0000               0.0559
             19.1004               0.0000               0.0559
             19.1024               0.0000               0.0559
             19.1044               0.0000               0.0559
             19.1064               0.0000               0.0559
             19.1084               0.0000               0.0559
             19.1104               0.0000               0.0559
             19.1124               0.0000               0.0559
             19.1144               0.0000               0.0559
             19.1164               0.0000               0.0559
             19.1183               0.0000               0.0559
             19.1203               0.0000               0.0559
             19.1223               0.0000               0.0559
             19.1243               0.0000               0.0559
             19.1263               0.0000               0.0559
             19.1283               0.0000               0.0559
             19.1303               0.0000               0.0559
             19.1323               0.0000               0.0559
             19.1343               0.0000               0.0559
             19.1363               0.0000               0.0559
             19.1383               0.0000               0.0559
             19.1403               0.0000               0.0559
             19.1423               0.0000               0.0559
             19.1443               0.0000               0.0559
             19.1463               0.0000               0.0559
             19.1483               0.0000               0.0559
             19.1503               0.0000               0.0559
             19.1523               0.0000               0.0559
             19.1543               0.0000               0.0559
             19.1562               0.0000               0.0559
             19.1582               0.0000               0.0559
             19.1602               0.0000               0.0559
             19.1622               0.0000               0.0559
             19.1642               0.0000               0.0559
             19.1662               0.0000               0.0559
             19.1682               0.0000               0.0559
             19.1702               0.0000               0.0559
             19.1722               0.0000               0.0559
             19.1742               0.0000               0.0559
             19.1762               0.0000               0.0559
             19.1782               0.0000               0.0559
             19.1802               0.0000               0.0559
             19.1822               0.0000               0.0559
             19.1842               0.0000               0.0559
             19.1862               0.0000               0.0559
             19.1882               0.0000               0.0559
             19.1902               0.0000               0.0559
             19.1921               0.0000               0.0559
             19.1941               0.0000               0.0559
             19.1961               0.0000               0.0559
             19.1981               0.0000               0.0559
             19.2001               0.0000               0.0559
             19.2021               0.0000               0.0559
             19.2041               0.0000               0.0559
             19.2061               0.0000               0.0559
             19.2081               0.0000               0.0559
             19.2101               0.0000               0.0559
             19.2121               0.0000               0.0559
             19.2141               0.0000               0.0559
             19.2161               0.0000               0.0559
             19.2181               0.0000               0.0559
             19.2201               0.0000               0.0559
             19.2221               0.0000               0.0559
             19.2241               0.0000               0.0559
             19.2261               0.0000               0.0559
             19.2281               0.0000               0.0559
             19.2300               0.0000               0.0559
             19.2320               0.0000               0.0559
             19.2340               0.0000               0.0559
             19.2360               0.0000               0.0559
             19.2380               0.0000               0.0559
             19.2400               0.0000               0.0559
             19.2420               0.0000               0.0559
             19.2440               0.0000               0.0559
             19.2460               0.0000               0.0559
             19.2480               0.0000               0.0559
             19.2500               0.0000               0.0559
             19.2520               0.0000               0.0559
             19.2540               0.0000               0.0559
             19.2560               0.0000               0.0559
             19.2580               0.0000               0.0559
             19.2600               0.0000               0.0559
             19.2620               0.0000               0.0559
             19.2640               0.0000               0.0559
             19.2660               0.0000               0.0559
             19.2679               0.0000               0.0559
             19.2699               0.0000               0.0559
             19.2719               0.0000               0.0559
             19.2739               0.0000               0.0559
             19.2759               0.0000               0.0559
             19.2779               0.0000               0.0559
             19.2799               0.0000               0.0559
             19.2819               0.0000               0.0559
             19.2839               0.0000               0.0559
             19.2859               0.0000               0.0559
             19.2879               0.0000               0.0559
             19.2899               0.0000               0.0559
             19.2919               0.0000               0.0559
             19.2939               0.0000               0.0559
             19.2959               0.0000               0.0559
             19.2979               0.0000               0.0559
             19.2999               0.0000               0.0559
             19.3019               0.0000               0.0559
             19.3039               0.0000               0.0559
             19.3058               0.0000               0.0559
             19.3078               0.0000               0.0559
             19.3098               0.0000               0.0559
             19.3118               0.0000               0.0559
             19.3138               0.0000               0.0559
             19.3158               0.0000               0.0559
             19.3178               0.0000               0.0559
             19.3198               0.0000               0.0559
             19.3218               0.0000               0.0559
             19.3238               0.0000               0.0559
             19.3258               0.0000               0.0559
             19.3278               0.0000               0.0559
             19.3298               0.0000               0.0559
             19.3318               0.0000               0.0559
             19.3338               0.0000               0.0559
             19.3358               0.0000               0.0559
             19.3378               0.0000               0.0559
             19.3398               0.0000               0.0559
             19.3418               0.0000               0.0559
             19.3437               0.0000               0.0559
             19.3457               0.0000               0.0559
             19.3477               0.0000               0.0559
             19.3497               0.0000               0.0559
             19.3517               0.0000               0.0559
             19.3537               0.0000               0.0559
             19.3557               0.0000               0.0559
             19.3577               0.0000               0.0559
             19.3597               0.0000               0.0559
             19.3617               0.0000               0.0559
             19.3637               0.0000               0.0559
             19.3657               0.0000               0.0559
             19.3677               0.0000               0.0559
             19.3697               0.0000               0.0559
             19.3717               0.0000               0.0559
             19.3737               0.0000               0.0559
             19.3757               0.0000               0.0559
             19.3777               0.0000               0.0559
             19.3797               0.0000               0.0559
             19.3816               0.0000               0.0559
             19.3836               0.0000               0.0559
             19.3856               0.0000               0.0559
             19.3876               0.0000               0.0559
             19.3896               0.0000               0.0559
             19.3916               0.0000               0.0559
             19.3936               0.0000               0.0559
             19.3956               0.0000               0.0559
             19.3976               0.0000               0.0559
             19.3996               0.0000               0.0559
             19.4016               0.0000               0.0559
             19.4036               0.0000               0.0559
             19.4056               0.0000               0.0559
             19.4076               0.0000               0.0559
             19.4096               0.0000               0.0559
             19.4116               0.0000               0.0559
             19.4136               0.0000               0.0559
             19.4156               0.0000               0.0559
             19.4175               0.0000               0.0559
             19.4195               0.0000               0.0559
             19.4215               0.0000               0.0559
             19.4235               0.0000               0.0559
             19.4255               0.0000               0.0559
             19.4275               0.0000               0.0559
             19.4295               0.0000               0.0559
             19.4315               0.0000               0.0559
             19.4335               0.0000               0.0559
             19.4355               0.0000               0.0559
             19.4375               0.0000               0.0559
             19.4395               0.0000               0.0559
             19.4415               0.0000               0.0559
             19.4435               0.0000               0.0559
             19.4455               0.0000               0.0559
             19.4475               0.0000               0.0559
             19.4495               0.0000               0.0559
             19.4515               0.0000               0.0559
             19.4535               0.0000               0.0559
             19.4554               0.0000               0.0559
             19.4574               0.0000               0.0559
             19.4594               0.0000               0.0559
             19.4614               0.0000               0.0559
             19.4634               0.0000               0.0559
             19.4654               0.0000               0.0559
             19.4674               0.0000               0.0559
             19.4694               0.0000               0.0559
             19.4714               0.0000               0.0559
             19.4734               0.0000               0.0559
             19.4754               0.0000               0.0559
             19.4774               0.0000               0.0559
             19.4794               0.0000               0.0559
             19.4814               0.0000               0.0559
             19.4834               0.0000               0.0559
             19.4854               0.0000               0.0559
             19.4874               0.0000               0.0559
             19.4894               0.0000               0.0559
             19.4914               0.0000               0.0559
             19.4933               0.0000               0.0559
             19.4953               0.0000               0.0559
             19.4973               0.0000               0.0559
             19.4993               0.0000               0.0559
             19.5013               0.0000               0.0559
             19.5033               0.0000               0.0559
             19.5053               0.0000               0.0559
             19.5073               0.0000               0.0559
             19.5093               0.0000               0.0559
             19.5113               0.0000               0.0559
             19.5133               0.0000               0.0559
             19.5153               0.0000               0.0559
             19.5173               0.0000               0.0559
             19.5193               0.0000               0.0559
             19.5213               0.0000               0.0559
             19.5233               0.0000               0.0559
             19.5253               0.0000               0.0559
             19.5273               0.0000               0.0559
             19.5293               0.0000               0.0559
             19.5312               0.0000               0.0559
             19.5332               0.0000               0.0559
             19.5352               0.0000               0.0559
             19.5372               0.0000               0.0559
             19.5392               0.0000               0.0559
             19.5412               0.0000               0.0559
             19.5432               0.0000               0.0559
             19.5452               0.0000               0.0559
             19.5472               0.0000               0.0559
             19.5492               0.0000               0.0559
             19.5512               0.0000               0.0559
             19.5532               0.0000               0.0559
             19.5552               0.0000               0.0559
             19.5572               0.0000               0.0559
             19.5592               0.0000               0.0559
             19.5612               0.0000               0.0559
             19.5632               0.0000               0.0559
             19.5652               0.0000               0.0559
             19.5672               0.0000               0.0559
             19.5691               0.0000               0.0559
             19.5711               0.0000               0.0559
             19.5731               0.0000               0.0559
             19.5751               0.0000               0.0559
             19.5771               0.0000               0.0559
             19.5791               0.0000               0.0559
             19.5811               0.0000               0.0559
             19.5831               0.0000               0.0559
             19.5851               0.0000               0.0559
             19.5871               0.0000               0.0559
             19.5891               0.0000               0.0559
             19.5911               0.0000               0.0559
             19.5931               0.0000               0.0559
             19.5951               0.0000               0.0559
             19.5971               0.0000               0.0559
             19.5991               0.0000               0.0559
             19.6011               0.0000               0.0559
             19.6031               0.0000               0.0559
             19.6051               0.0000               0.0559
             19.6070               0.0000               0.0559
             19.6090               0.0000               0.0559
             19.6110               0.0000               0.0559
             19.6130               0.0000               0.0559
             19.6150               0.0000               0.0559
             19.6170               0.0000               0.0559
             19.6190               0.0000               0.0559
             19.6210               0.0000               0.0559
             19.6230               0.0000               0.0559
             19.6250               0.0000               0.0559
             19.6270               0.0000               0.0559
             19.6290               0.0000               0.0559
             19.6310               0.0000               0.0559
             19.6330               0.0000               0.0559
             19.6350               0.0000               0.0559
             19.6370               0.0000               0.0559
             19.6390               0.0000               0.0559
             19.6410               0.0000               0.0559
             19.6429               0.0000               0.0559
             19.6449               0.0000               0.0559
             19.6469               0.0000               0.0559
             19.6489               0.0000               0.0559
             19.6509               0.0000               0.0559
             19.6529               0.0000               0.0559
             19.6549               0.0000               0.0559
             19.6569               0.0000               0.0559
             19.6589               0.0000               0.0559
             19.6609               0.0000               0.0559
             19.6629               0.0000               0.0559
             19.6649               0.0000               0.0559
             19.6669               0.0000               0.0559
             19.6689               0.0000               0.0559
             19.6709               0.0000               0.0559
             19.6729               0.0000               0.0559
             19.6749               0.0000               0.0559
             19.6769               0.0000               0.0559
             19.6789               0.0000               0.0559
             19.6808               0.0000               0.0559
             19.6828               0.0000               0.0559
             19.6848               0.0000               0.0559
             19.6868               0.0000               0.0559
             19.6888               0.0000               0.0559
             19.6908               0.0000               0.0559
             19.6928               0.0000               0.0559
             19.6948               0.0000               0.0559
             19.6968               0.0000               0.0559
             19.6988               0.0000               0.0559
             19.7008               0.0000               0.0559
             19.7028               0.0000               0.0559
             19.7048               0.0000               0.0559
             19.7068               0.0000               0.0559
             19.7088               0.0000               0.0559
             19.7108               0.0000               0.0559
             19.7128               0.0000               0.0559
             19.7148               0.0000               0.0559
             19.7168               0.0000               0.0559
             19.7187               0.0000               0.0559
             19.7207               0.0000               0.0559
             19.7227               0.0000               0.0559
             19.7247               0.0000               0.0559
             19.7267               0.0000               0.0559
             19.7287               0.0000               0.0559
             19.7307               0.0000               0.0559
             19.7327               0.0000               0.0559
             19.7347               0.0000               0.0559
             19.7367               0.0000               0.0559
             19.7387               0.0000               0.0559
             19.7407               0.0000               0.0559
             19.7427               0.0000               0.0559
             19.7447               0.0000               0.0559
             19.7467               0.0000               0.0559
             19.7487               0.0000               0.0559
             19.7507               0.0000               0.0559
             19.7527               0.0000               0.0559
             19.7547               0.0000               0.0559
             19.7566               0.0000               0.0559
             19.7586               0.0000               0.0559
             19.7606               0.0000               0.0559
             19.7626               0.0000               0.0559
             19.7646               0.0000               0.0559
             19.7666               0.0000               0.0559
             19.7686               0.0000               0.0559
             19.7706               0.0000               0.0559
             19.7726               0.0000               0.0559
             19.7746               0.0000               0.0559
             19.7766               0.0000               0.0559
             19.7786               0.0000               0.0559
             19.7806               0.0000               0.0559
             19.7826               0.0000               0.0559
             19.7846               0.0000               0.0559
             19.7866               0.0000               0.0559
             19.7886               0.0000               0.0559
             19.7906               0.0000               0.0559
             19.7926               0.0000               0.0559
             19.7945               0.0000               0.0559
             19.7965               0.0000               0.0559
             19.7985               0.0000               0.0559
             19.8005               0.0000               0.0559
             19.8025               0.0000               0.0559
             19.8045               0.0000               0.0559
             19.8065               0.0000               0.0559
             19.8085               0.0000               0.0559
             19.8105               0.0000               0.0559
             19.8125               0.0000               0.0559
             19.8145               0.0000               0.0559
             19.8165               0.0000               0.0559
             19.8185               0.0000               0.0559
             19.8205               0.0000               0.0559
             19.8225               0.0000               0.0559
             19.8245               0.0000               0.0559
             19.8265               0.0000               0.0559
             19.8285               0.0000               0.0559
             19.8305               0.0000               0.0559
             19.8324               0.0000               0.0559
             19.8344               0.0000               0.0559
             19.8364               0.0000               0.0559
             19.8384               0.0000               0.0559
             19.8404               0.0000               0.0559
             19.8424               0.0000               0.0559
             19.8444               0.0000               0.0559
             19.8464               0.0000               0.0559
             19.8484               0.0000               0.0559
             19.8504               0.0000               0.0559
             19.8524               0.0000               0.0559
             19.8544               0.0000               0.0559
             19.8564               0.0000               0.0559
             19.8584               0.0000               0.0559
             19.8604               0.0000               0.0559
             19.8624               0.0000               0.0559
             19.8644               0.0000               0.0559
             19.8664               0.0000               0.0559
             19.8684               0.0000               0.0559
             19.8703               0.0000               0.0559
             19.8723               0.0000               0.0559
             19.8743               0.0000               0.0559
             19.8763               0.0000               0.0559
             19.8783               0.0000               0.0559
             19.8803               0.0000               0.0559
             19.8823               0.0000               0.0559
             19.8843               0.0000               0.0559
             19.8863               0.0000               0.0559
             19.8883               0.0000               0.0559
             19.8903               0.0000               0.0559
             19.8923               0.0000               0.0559
             19.8943               0.0000               0.0559
             19.8963               0.0000               0.0559
             19.8983               0.0000               0.0559
             19.9003               0.0000               0.0559
             19.9023               0.0000               0.0559
             19.9043               0.0000               0.0559
             19.9062               0.0000               0.0559
             19.9082               0.0000               0.0559
             19.9102               0.0000               0.0559
             19.9122               0.0000               0.0559
             19.9142               0.0000               0.0559
             19.9162               0.0000               0.0559
             19.9182               0.0000               0.0559
             19.9202               0.0000               0.0559
             19.9222               0.0000               0.0559
             19.9242               0.0000               0.0559
             19.9262               0.0000               0.0559
             19.9282               0.0000               0.0559
             19.9302               0.0000               0.0559
             19.9322               0.0000               0.0559
             19.9342               0.0000               0.0559
             19.9362               0.0000               0.0559
             19.9382               0.0000               0.0559
             19.9402               0.0000               0.0559
             19.9422               0.0000               0.0559
             19.9441               0.0000               0.0559
             19.9461               0.0000               0.0559
             19.9481               0.0000               0.0559
             19.9501               0.0000               0.0559
             19.9521               0.0000               0.0559
             19.9541               0.0000               0.0559
             19.9561               0.0000               0.0559
             19.9581               0.0000               0.0559
             19.9601               0.0000               0.0559
             19.9621               0.0000               0.0559
             19.9641               0.0000               0.0559
             19.9661               0.0000               0.0559
             19.9681               0.0000               0.0559
             19.9701               0.0000               0.0559
             19.9721               0.0000               0.0559
             19.9741               0.0000               0.0559
             19.9761               0.0000               0.0559
             19.9781               0.0000               0.0559
             19.9801               0.0000               0.0559
             19.9820               0.0000               0.0559
             19.9840               0.0000               0.0559
             19.9860               0.0000               0.0559
             19.9880               0.0000               0.0559
             19.9900               0.0000               0.0559
             19.9920               0.0000               0.0559
             19.9940               0.0000               0.0559
             19.9960               0.0000               0.0559
             19.9980               0.0000               0.0559
             20.0000               0.0000               0.0559


==> anc/CDMSlite_R2_extendeddata/efficiency.txt <==
              0.0551               0.0083                   -0.0033                    0.0029
              0.0571               0.0140                   -0.0050                    0.0039
              0.0591               0.0217                   -0.0074                    0.0052
              0.0610               0.0294                   -0.0097                    0.0064
              0.0630               0.0365                   -0.0115                    0.0072
              0.0650               0.0423                   -0.0123                    0.0069
              0.0670               0.0481                   -0.0131                    0.0066
              0.0690               0.0537                   -0.0139                    0.0064
              0.0710               0.0554                   -0.0130                    0.0060
              0.0730               0.0571                   -0.0120                    0.0056
              0.0750               0.2256                   -0.1359                    0.0513
              0.0770               0.2663                   -0.1337                    0.0461
              0.0790               0.3013                   -0.1149                    0.0406
              0.0810               0.3363                   -0.0960                    0.0350
              0.0830               0.3617                   -0.0798                    0.0326
              0.0850               0.3752                   -0.0668                    0.0339
              0.0870               0.3887                   -0.0539                    0.0353
              0.0890               0.4004                   -0.0426                    0.0365
              0.0910               0.4020                   -0.0409                    0.0366
              0.0930               0.4036                   -0.0392                    0.0367
              0.0950               0.4052                   -0.0376                    0.0368
              0.0970               0.4058                   -0.0374                    0.0369
              0.0989               0.4062                   -0.0376                    0.0369
              0.1009               0.4067                   -0.0377                    0.0370
              0.1029               0.4066                   -0.0378                    0.0370
              0.1049               0.4061                   -0.0378                    0.0369
              0.1069               0.4057                   -0.0378                    0.0369
              0.1089               0.4056                   -0.0379                    0.0369
              0.1109               0.4064                   -0.0379                    0.0371
              0.1129               0.4073                   -0.0380                    0.0374
              0.1149               0.4082                   -0.0380                    0.0376
              0.1169               0.4093                   -0.0379                    0.0375
              0.1189               0.4104                   -0.0378                    0.0373
              0.1209               0.4115                   -0.0377                    0.0372
              0.1229               0.4132                   -0.0379                    0.0373
              0.1249               0.4152                   -0.0383                    0.0376
              0.1269               0.4171                   -0.0386                    0.0378
              0.1289               0.4190                   -0.0390                    0.0380
              0.1309               0.4207                   -0.0393                    0.0380
              0.1329               0.4225                   -0.0396                    0.0381
              0.1349               0.4244                   -0.0399                    0.0382
              0.1368               0.4276                   -0.0397                    0.0384
              0.1388               0.4309                   -0.0396                    0.0386
              0.1408               0.4342                   -0.0394                    0.0389
              0.1428               0.4362                   -0.0398                    0.0391
              0.1448               0.4379                   -0.0403                    0.0393
              0.1468               0.4396                   -0.0408                    0.0395
              0.1488               0.4413                   -0.0412                    0.0396
              0.1508               0.4431                   -0.0415                    0.0397
              0.1528               0.4448                   -0.0419                    0.0398
              0.1548               0.4463                   -0.0421                    0.0399
              0.1568               0.4467                   -0.0419                    0.0400
              0.1588               0.4471                   -0.0416                    0.0402
              0.1608               0.4475                   -0.0414                    0.0403
              0.1628               0.4502                   -0.0423                    0.0405
              0.1648               0.4531                   -0.0434                    0.0407
              0.1668               0.4560                   -0.0444                    0.0408
              0.1688               0.4568                   -0.0442                    0.0408
              0.1708               0.4564                   -0.0432                    0.0407
              0.1728               0.4560                   -0.0423                    0.0406
              0.1747               0.4566                   -0.0420                    0.0406
              0.1767               0.4592                   -0.0432                    0.0407
              0.1787               0.4618                   -0.0443                    0.0409
              0.1807               0.4642                   -0.0453                    0.0410
              0.1827               0.4635                   -0.0444                    0.0411
              0.1847               0.4628                   -0.0434                    0.0412
              0.1867               0.4621                   -0.0424                    0.0413
              0.1887               0.4629                   -0.0422                    0.0413
              0.1907               0.4642                   -0.0422                    0.0413
              0.1927               0.4656                   -0.0422                    0.0412
              0.1947               0.4669                   -0.0423                    0.0413
              0.1967               0.4683                   -0.0425                    0.0414
              0.1987               0.4697                   -0.0427                    0.0416
              0.2007               0.4708                   -0.0429                    0.0417
              0.2027               0.4705                   -0.0430                    0.0416
              0.2047               0.4702                   -0.0431                    0.0415
              0.2067               0.4700                   -0.0432                    0.0414
              0.2087               0.4713                   -0.0436                    0.0416
              0.2107               0.4729                   -0.0441                    0.0419
              0.2126               0.4745                   -0.0445                    0.0422
              0.2146               0.4755                   -0.0449                    0.0423
              0.2166               0.4761                   -0.0451                    0.0422
              0.2186               0.4767                   -0.0454                    0.0421
              0.2206               0.4776                   -0.0456                    0.0421
              0.2226               0.4792                   -0.0455                    0.0421
              0.2246               0.4808                   -0.0453                    0.0421
              0.2266               0.4824                   -0.0452                    0.0422
              0.2286               0.4827                   -0.0456                    0.0423
              0.2306               0.4829                   -0.0459                    0.0424
              0.2326               0.4832                   -0.0463                    0.0425
              0.2346               0.4826                   -0.0456                    0.0425
              0.2366               0.4816                   -0.0445                    0.0424
              0.2386               0.4806                   -0.0434                    0.0424
              0.2406               0.4805                   -0.0430                    0.0424
              0.2426               0.4819                   -0.0435                    0.0426
              0.2446               0.4833                   -0.0441                    0.0428
              0.2466               0.4846                   -0.0446                    0.0430
              0.2486               0.4862                   -0.0450                    0.0428
              0.2505               0.4878                   -0.0453                    0.0426
              0.2525               0.4894                   -0.0457                    0.0425
              0.2545               0.4893                   -0.0456                    0.0426
              0.2565               0.4888                   -0.0454                    0.0427
              0.2585               0.4883                   -0.0451                    0.0428
              0.2605               0.4880                   -0.0450                    0.0428
              0.2625               0.4876                   -0.0450                    0.0427
              0.2645               0.4873                   -0.0449                    0.0426
              0.2665               0.4872                   -0.0449                    0.0425
              0.2685               0.4880                   -0.0449                    0.0427
              0.2705               0.4887                   -0.0449                    0.0428
              0.2725               0.4894                   -0.0449                    0.0430
              0.2745               0.4897                   -0.0450                    0.0428
              0.2765               0.4899                   -0.0452                    0.0426
              0.2785               0.4902                   -0.0454                    0.0425
              0.2805               0.4903                   -0.0452                    0.0424
              0.2825               0.4904                   -0.0449                    0.0425
              0.2845               0.4906                   -0.0445                    0.0425
              0.2864               0.4905                   -0.0445                    0.0425
              0.2884               0.4901                   -0.0450                    0.0425
              0.2904               0.4897                   -0.0455                    0.0424
              0.2924               0.4893                   -0.0459                    0.0424
              0.2944               0.4887                   -0.0456                    0.0424
              0.2964               0.4881                   -0.0452                    0.0424
              0.2984               0.4875                   -0.0449                    0.0424
              0.3004               0.4878                   -0.0448                    0.0425
              0.3024               0.4883                   -0.0447                    0.0425
              0.3044               0.4888                   -0.0446                    0.0425
              0.3064               0.4890                   -0.0444                    0.0426
              0.3084               0.4887                   -0.0441                    0.0428
              0.3104               0.4884                   -0.0437                    0.0429
              0.3124               0.4885                   -0.0435                    0.0431
              0.3144               0.4900                   -0.0439                    0.0429
              0.3164               0.4915                   -0.0443                    0.0428
              0.3184               0.4930                   -0.0447                    0.0426
              0.3204               0.4927                   -0.0448                    0.0426
              0.3224               0.4922                   -0.0448                    0.0426
              0.3243               0.4917                   -0.0449                    0.0426
              0.3263               0.4915                   -0.0448                    0.0426
              0.3283               0.4914                   -0.0447                    0.0426
              0.3303               0.4913                   -0.0446                    0.0426
              0.3323               0.4912                   -0.0444                    0.0426
              0.3343               0.4907                   -0.0442                    0.0427
              0.3363               0.4903                   -0.0440                    0.0428
              0.3383               0.4899                   -0.0438                    0.0429
              0.3403               0.4910                   -0.0443                    0.0428
              0.3423               0.4920                   -0.0448                    0.0427
              0.3443               0.4930                   -0.0452                    0.0426
              0.3463               0.4933                   -0.0452                    0.0426
              0.3483               0.4934                   -0.0449                    0.0426
              0.3503               0.4934                   -0.0446                    0.0426
              0.3523               0.4933                   -0.0444                    0.0427
              0.3543               0.4931                   -0.0445                    0.0427
              0.3563               0.4929                   -0.0445                    0.0428
              0.3583               0.4928                   -0.0445                    0.0428
              0.3603               0.4931                   -0.0445                    0.0428
              0.3622               0.4934                   -0.0444                    0.0428
              0.3642               0.4938                   -0.0444                    0.0428
              0.3662               0.4941                   -0.0444                    0.0427
              0.3682               0.4944                   -0.0444                    0.0427
              0.3702               0.4947                   -0.0444                    0.0427
              0.3722               0.4945                   -0.0444                    0.0427
              0.3742               0.4938                   -0.0443                    0.0427
              0.3762               0.4931                   -0.0443                    0.0427
              0.3782               0.4928                   -0.0442                    0.0428
              0.3802               0.4934                   -0.0441                    0.0428
              0.3822               0.4940                   -0.0440                    0.0428
              0.3842               0.4945                   -0.0439                    0.0428
              0.3862               0.4955                   -0.0442                    0.0429
              0.3882               0.4964                   -0.0445                    0.0429
              0.3902               0.4973                   -0.0447                    0.0429
              0.3922               0.4971                   -0.0447                    0.0429
              0.3942               0.4963                   -0.0446                    0.0429
              0.3962               0.4955                   -0.0444                    0.0428
              0.3982               0.4951                   -0.0443                    0.0428
              0.4001               0.4953                   -0.0443                    0.0429
              0.4021               0.4955                   -0.0443                    0.0429
              0.4041               0.4958                   -0.0444                    0.0429
              0.4061               0.4960                   -0.0444                    0.0429
              0.4081               0.4962                   -0.0445                    0.0430
              0.4101               0.4965                   -0.0446                    0.0430
              0.4121               0.4965                   -0.0446                    0.0430
              0.4141               0.4964                   -0.0447                    0.0429
              0.4161               0.4964                   -0.0447                    0.0429
              0.4181               0.4964                   -0.0446                    0.0429
              0.4201               0.4965                   -0.0444                    0.0429
              0.4221               0.4966                   -0.0442                    0.0430
              0.4241               0.4965                   -0.0440                    0.0430
              0.4261               0.4959                   -0.0440                    0.0430
              0.4281               0.4952                   -0.0440                    0.0429
              0.4301               0.4945                   -0.0440                    0.0429
              0.4321               0.4954                   -0.0439                    0.0429
              0.4341               0.4964                   -0.0439                    0.0430
              0.4361               0.4975                   -0.0438                    0.0430
              0.4380               0.4977                   -0.0438                    0.0430
              0.4400               0.4975                   -0.0438                    0.0430
              0.4420               0.4973                   -0.0438                    0.0430
              0.4440               0.4971                   -0.0438                    0.0430
              0.4460               0.4971                   -0.0439                    0.0430
              0.4480               0.4971                   -0.0440                    0.0430
              0.4500               0.4971                   -0.0441                    0.0431
              0.4520               0.4972                   -0.0440                    0.0431
              0.4540               0.4973                   -0.0440                    0.0431
              0.4560               0.4975                   -0.0440                    0.0431
              0.4580               0.4977                   -0.0440                    0.0431
              0.4600               0.4979                   -0.0440                    0.0431
              0.4620               0.4982                   -0.0441                    0.0432
              0.4640               0.4983                   -0.0441                    0.0432
              0.4660               0.4984                   -0.0440                    0.0432
              0.4680               0.4985                   -0.0440                    0.0431
              0.4700               0.4985                   -0.0440                    0.0431
              0.4720               0.4986                   -0.0441                    0.0432
              0.4740               0.4986                   -0.0442                    0.0432
              0.4759               0.4986                   -0.0443                    0.0433
              0.4779               0.4988                   -0.0443                    0.0432
              0.4799               0.4990                   -0.0442                    0.0432
              0.4819               0.4992                   -0.0441                    0.0432
              0.4839               0.4991                   -0.0440                    0.0432
              0.4859               0.4988                   -0.0439                    0.0432
              0.4879               0.4985                   -0.0437                    0.0432
              0.4899               0.4982                   -0.0436                    0.0432
              0.4919               0.4981                   -0.0437                    0.0432
              0.4939               0.4979                   -0.0438                    0.0432
              0.4959               0.4977                   -0.0439                    0.0431
              0.4979               0.4982                   -0.0440                    0.0432
              0.4999               0.4986                   -0.0440                    0.0432
              0.5019               0.4990                   -0.0441                    0.0432
              0.5039               0.4990                   -0.0441                    0.0432
              0.5059               0.4987                   -0.0442                    0.0432
              0.5079               0.4984                   -0.0442                    0.0432
              0.5099               0.4982                   -0.0442                    0.0432
              0.5118               0.4983                   -0.0440                    0.0432
              0.5138               0.4984                   -0.0439                    0.0432
              0.5158               0.4984                   -0.0438                    0.0432
              0.5178               0.4985                   -0.0440                    0.0432
              0.5198               0.4986                   -0.0443                    0.0432
              0.5218               0.4987                   -0.0445                    0.0432
              0.5238               0.4986                   -0.0444                    0.0432
              0.5258               0.4984                   -0.0442                    0.0432
              0.5278               0.4983                   -0.0439                    0.0432
              0.5298               0.4983                   -0.0439                    0.0432
              0.5318               0.4984                   -0.0439                    0.0432
              0.5338               0.4986                   -0.0439                    0.0432
              0.5358               0.4986                   -0.0439                    0.0432
              0.5378               0.4981                   -0.0438                    0.0432
              0.5398               0.4977                   -0.0437                    0.0432
              0.5418               0.4972                   -0.0436                    0.0432
              0.5438               0.4971                   -0.0436                    0.0432
              0.5458               0.4970                   -0.0436                    0.0432
              0.5478               0.4970                   -0.0436                    0.0432
              0.5497               0.4973                   -0.0437                    0.0432
              0.5517               0.4977                   -0.0437                    0.0433
              0.5537               0.4982                   -0.0437                    0.0433
              0.5557               0.4986                   -0.0438                    0.0433
              0.5577               0.4990                   -0.0439                    0.0434
              0.5597               0.4994                   -0.0441                    0.0434
              0.5617               0.4998                   -0.0442                    0.0434
              0.5637               0.4995                   -0.0441                    0.0434
              0.5657               0.4991                   -0.0440                    0.0434
              0.5677               0.4987                   -0.0439                    0.0434
              0.5697               0.4987                   -0.0438                    0.0433
              0.5717               0.4987                   -0.0438                    0.0433
              0.5737               0.4987                   -0.0438                    0.0433
              0.5757               0.4987                   -0.0438                    0.0433
              0.5777               0.4987                   -0.0439                    0.0433
              0.5797               0.4987                   -0.0439                    0.0433
              0.5817               0.4986                   -0.0440                    0.0433
              0.5837               0.4980                   -0.0437                    0.0433
              0.5857               0.4975                   -0.0435                    0.0433
              0.5876               0.4969                   -0.0433                    0.0432
              0.5896               0.4974                   -0.0433                    0.0433
              0.5916               0.4980                   -0.0434                    0.0433
              0.5936               0.4987                   -0.0436                    0.0434
              0.5956               0.4989                   -0.0436                    0.0434
              0.5976               0.4987                   -0.0436                    0.0434
              0.5996               0.4986                   -0.0436                    0.0434
              0.6016               0.4985                   -0.0436                    0.0434
              0.6036               0.4982                   -0.0436                    0.0434
              0.6056               0.4980                   -0.0436                    0.0433
              0.6076               0.4978                   -0.0436                    0.0433
              0.6096               0.4981                   -0.0437                    0.0433
              0.6116               0.4984                   -0.0437                    0.0434
              0.6136               0.4988                   -0.0437                    0.0434
              0.6156               0.4987                   -0.0437                    0.0434
              0.6176               0.4984                   -0.0436                    0.0434
              0.6196               0.4981                   -0.0435                    0.0434
              0.6216               0.4980                   -0.0435                    0.0434
              0.6236               0.4982                   -0.0437                    0.0434
              0.6255               0.4983                   -0.0438                    0.0434
              0.6275               0.4984                   -0.0439                    0.0434
              0.6295               0.4986                   -0.0439                    0.0434
              0.6315               0.4988                   -0.0438                    0.0434
              0.6335               0.4990                   -0.0438                    0.0435
              0.6355               0.4989                   -0.0438                    0.0435
              0.6375               0.4987                   -0.0438                    0.0434
              0.6395               0.4985                   -0.0438                    0.0434
              0.6415               0.4985                   -0.0438                    0.0434
              0.6435               0.4986                   -0.0438                    0.0434
              0.6455               0.4987                   -0.0439                    0.0434
              0.6475               0.4987                   -0.0439                    0.0435
              0.6495               0.4988                   -0.0438                    0.0435
              0.6515               0.4989                   -0.0438                    0.0435
              0.6535               0.4990                   -0.0438                    0.0435
              0.6555               0.4993                   -0.0438                    0.0435
              0.6575               0.4996                   -0.0438                    0.0435
              0.6595               0.4999                   -0.0437                    0.0436
              0.6615               0.4998                   -0.0437                    0.0436
              0.6634               0.4995                   -0.0437                    0.0435
              0.6654               0.4992                   -0.0437                    0.0435
              0.6674               0.4992                   -0.0437                    0.0435
              0.6694               0.4995                   -0.0438                    0.0435
              0.6714               0.4998                   -0.0439                    0.0435
              0.6734               0.5000                   -0.0440                    0.0436
              0.6754               0.4997                   -0.0439                    0.0435
              0.6774               0.4994                   -0.0438                    0.0435
              0.6794               0.4991                   -0.0437                    0.0435
              0.6814               0.4989                   -0.0437                    0.0435
              0.6834               0.4988                   -0.0437                    0.0435
              0.6854               0.4987                   -0.0437                    0.0435
              0.6874               0.4988                   -0.0437                    0.0435
              0.6894               0.4990                   -0.0437                    0.0435
              0.6914               0.4993                   -0.0437                    0.0435
              0.6934               0.4996                   -0.0437                    0.0435
              0.6954               0.4999                   -0.0438                    0.0435
              0.6974               0.5002                   -0.0438                    0.0435
              0.6994               0.5005                   -0.0439                    0.0436
              0.7013               0.5004                   -0.0439                    0.0436
              0.7033               0.5001                   -0.0439                    0.0435
              0.7053               0.4999                   -0.0439                    0.0435
              0.7073               0.4997                   -0.0438                    0.0435
              0.7093               0.4996                   -0.0437                    0.0435
              0.7113               0.4995                   -0.0437                    0.0435
              0.7133               0.4994                   -0.0436                    0.0435
              0.7153               0.4992                   -0.0436                    0.0434
              0.7173               0.4990                   -0.0435                    0.0434
              0.7193               0.4989                   -0.0434                    0.0434
              0.7213               0.4991                   -0.0435                    0.0434
              0.7233               0.4993                   -0.0436                    0.0434
              0.7253               0.4995                   -0.0437                    0.0435
              0.7273               0.4993                   -0.0437                    0.0435
              0.7293               0.4989                   -0.0436                    0.0434
              0.7313               0.4985                   -0.0435                    0.0434
              0.7333               0.4986                   -0.0435                    0.0434
              0.7353               0.4992                   -0.0436                    0.0435
              0.7373               0.4998                   -0.0437                    0.0435
              0.7392               0.5003                   -0.0438                    0.0435
              0.7412               0.5002                   -0.0437                    0.0435
              0.7432               0.5002                   -0.0437                    0.0435
              0.7452               0.5001                   -0.0437                    0.0435
              0.7472               0.5001                   -0.0436                    0.0435
              0.7492               0.5001                   -0.0436                    0.0435
              0.7512               0.5001                   -0.0436                    0.0435
              0.7532               0.5001                   -0.0436                    0.0435
              0.7552               0.5001                   -0.0436                    0.0435
              0.7572               0.5001                   -0.0436                    0.0435
              0.7592               0.5002                   -0.0436                    0.0435
              0.7612               0.5004                   -0.0436                    0.0435
              0.7632               0.5006                   -0.0437                    0.0435
              0.7652               0.5008                   -0.0438                    0.0435
              0.7672               0.5004                   -0.0437                    0.0435
              0.7692               0.5000                   -0.0436                    0.0435
              0.7712               0.4996                   -0.0435                    0.0435
              0.7732               0.4999                   -0.0435                    0.0435
              0.7751               0.5006                   -0.0436                    0.0435
              0.7771               0.5013                   -0.0437                    0.0436
              0.7791               0.5016                   -0.0437                    0.0436
              0.7811               0.5015                   -0.0437                    0.0436
              0.7831               0.5013                   -0.0437                    0.0436
              0.7851               0.5011                   -0.0437                    0.0435
              0.7871               0.5011                   -0.0437                    0.0435
              0.7891               0.5011                   -0.0437                    0.0435
              0.7911               0.5010                   -0.0436                    0.0435
              0.7931               0.5007                   -0.0436                    0.0435
              0.7951               0.5002                   -0.0435                    0.0434
              0.7971               0.4998                   -0.0435                    0.0434
              0.7991               0.4995                   -0.0435                    0.0434
              0.8011               0.4996                   -0.0435                    0.0434
              0.8031               0.4996                   -0.0436                    0.0434
              0.8051               0.4997                   -0.0436                    0.0434
              0.8071               0.5000                   -0.0436                    0.0434
              0.8091               0.5004                   -0.0436                    0.0435
              0.8111               0.5007                   -0.0435                    0.0435
              0.8130               0.5006                   -0.0435                    0.0435
              0.8150               0.5005                   -0.0435                    0.0435
              0.8170               0.5004                   -0.0435                    0.0434
              0.8190               0.5006                   -0.0436                    0.0434
              0.8210               0.5009                   -0.0436                    0.0435
              0.8230               0.5012                   -0.0436                    0.0435
              0.8250               0.5014                   -0.0436                    0.0435
              0.8270               0.5014                   -0.0436                    0.0435
              0.8290               0.5013                   -0.0436                    0.0435
              0.8310               0.5012                   -0.0436                    0.0435
              0.8330               0.5013                   -0.0436                    0.0435
              0.8350               0.5013                   -0.0436                    0.0435
              0.8370               0.5013                   -0.0436                    0.0435
              0.8390               0.5012                   -0.0436                    0.0435
              0.8410               0.5010                   -0.0436                    0.0435
              0.8430               0.5008                   -0.0435                    0.0435
              0.8450               0.5007                   -0.0435                    0.0434
              0.8470               0.5007                   -0.0436                    0.0434
              0.8490               0.5008                   -0.0436                    0.0434
              0.8509               0.5009                   -0.0436                    0.0434
              0.8529               0.5010                   -0.0436                    0.0434
              0.8549               0.5011                   -0.0436                    0.0435
              0.8569               0.5012                   -0.0435                    0.0435
              0.8589               0.5011                   -0.0435                    0.0435
              0.8609               0.5009                   -0.0435                    0.0434
              0.8629               0.5007                   -0.0434                    0.0434
              0.8649               0.5007                   -0.0434                    0.0434
              0.8669               0.5009                   -0.0435                    0.0434
              0.8689               0.5011                   -0.0435                    0.0435
              0.8709               0.5012                   -0.0435                    0.0435
              0.8729               0.5013                   -0.0435                    0.0435
              0.8749               0.5013                   -0.0435                    0.0435
              0.8769               0.5014                   -0.0435                    0.0435
              0.8789               0.5015                   -0.0436                    0.0435
              0.8809               0.5016                   -0.0436                    0.0435
              0.8829               0.5018                   -0.0436                    0.0435
              0.8849               0.5017                   -0.0436                    0.0435
              0.8869               0.5016                   -0.0436                    0.0435
              0.8888               0.5014                   -0.0435                    0.0435
              0.8908               0.5013                   -0.0435                    0.0434
              0.8928               0.5011                   -0.0435                    0.0434
              0.8948               0.5010                   -0.0435                    0.0434
              0.8968               0.5008                   -0.0435                    0.0434
              0.8988               0.5009                   -0.0435                    0.0434
              0.9008               0.5009                   -0.0435                    0.0434
              0.9028               0.5010                   -0.0435                    0.0434
              0.9048               0.5013                   -0.0435                    0.0434
              0.9068               0.5017                   -0.0435                    0.0435
              0.9088               0.5021                   -0.0435                    0.0435
              0.9108               0.5023                   -0.0436                    0.0435
              0.9128               0.5022                   -0.0436                    0.0435
              0.9148               0.5022                   -0.0436                    0.0435
              0.9168               0.5021                   -0.0436                    0.0435
              0.9188               0.5018                   -0.0436                    0.0435
              0.9208               0.5015                   -0.0435                    0.0434
              0.9228               0.5012                   -0.0434                    0.0434
              0.9248               0.5013                   -0.0434                    0.0434
              0.9267               0.5014                   -0.0434                    0.0434
              0.9287               0.5015                   -0.0435                    0.0434
              0.9307               0.5015                   -0.0435                    0.0434
              0.9327               0.5015                   -0.0435                    0.0434
              0.9347               0.5014                   -0.0434                    0.0434
              0.9367               0.5013                   -0.0434                    0.0434
              0.9387               0.5012                   -0.0435                    0.0434
              0.9407               0.5010                   -0.0435                    0.0434
              0.9427               0.5009                   -0.0435                    0.0434
              0.9447               0.5014                   -0.0435                    0.0434
              0.9467               0.5019                   -0.0435                    0.0434
              0.9487               0.5023                   -0.0436                    0.0435
              0.9507               0.5021                   -0.0435                    0.0434
              0.9527               0.5016                   -0.0434                    0.0434
              0.9547               0.5011                   -0.0434                    0.0434
              0.9567               0.5011                   -0.0434                    0.0434
              0.9587               0.5016                   -0.0434                    0.0434
              0.9607               0.5021                   -0.0435                    0.0434
              0.9627               0.5025                   -0.0435                    0.0435
              0.9646               0.5025                   -0.0435                    0.0435
              0.9666               0.5025                   -0.0436                    0.0435
              0.9686               0.5024                   -0.0436                    0.0435
              0.9706               0.5023                   -0.0436                    0.0434
              0.9726               0.5022                   -0.0435                    0.0434
              0.9746               0.5021                   -0.0435                    0.0434
              0.9766               0.5019                   -0.0435                    0.0434
              0.9786               0.5017                   -0.0434                    0.0434
              0.9806               0.5015                   -0.0434                    0.0433
              0.9826               0.5014                   -0.0434                    0.0433
              0.9846               0.5017                   -0.0434                    0.0434
              0.9866               0.5019                   -0.0435                    0.0434
              0.9886               0.5022                   -0.0436                    0.0434
              0.9906               0.5018                   -0.0435                    0.0434
              0.9926               0.5013                   -0.0434                    0.0433
              0.9946               0.5009                   -0.0433                    0.0433
              0.9966               0.5012                   -0.0433                    0.0433
              0.9986               0.5019                   -0.0434                    0.0434
              1.0005               0.5025                   -0.0435                    0.0434
              1.0025               0.5028                   -0.0435                    0.0435
              1.0045               0.5024                   -0.0435                    0.0434
              1.0065               0.5021                   -0.0434                    0.0434
              1.0085               0.5019                   -0.0434                    0.0434
              1.0105               0.5021                   -0.0435                    0.0434
              1.0125               0.5024                   -0.0435                    0.0434
              1.0145               0.5027                   -0.0436                    0.0434
              1.0165               0.5026                   -0.0436                    0.0434
              1.0185               0.5025                   -0.0435                    0.0434
              1.0205               0.5023                   -0.0435                    0.0434
              1.0225               0.5023                   -0.0434                    0.0434
              1.0245               0.5024                   -0.0434                    0.0434
              1.0265               0.5025                   -0.0434                    0.0434
              1.0285               0.5026                   -0.0434                    0.0434
              1.0305               0.5028                   -0.0434                    0.0434
              1.0325               0.5031                   -0.0435                    0.0434
              1.0345               0.5033                   -0.0435                    0.0435
              1.0365               0.5034                   -0.0435                    0.0435
              1.0384               0.5035                   -0.0435                    0.0435
              1.0404               0.5036                   -0.0435                    0.0435
              1.0424               0.5034                   -0.0435                    0.0435
              1.0444               0.5032                   -0.0435                    0.0434
              1.0464               0.5029                   -0.0435                    0.0434
              1.0484               0.5027                   -0.0435                    0.0434
              1.0504               0.5028                   -0.0435                    0.0434
              1.0524               0.5028                   -0.0435                    0.0434
              1.0544               0.5029                   -0.0435                    0.0434
              1.0564               0.5027                   -0.0435                    0.0434
              1.0584               0.5025                   -0.0434                    0.0434
              1.0604               0.5023                   -0.0434                    0.0434
              1.0624               0.5024                   -0.0434                    0.0434
              1.0644               0.5024                   -0.0434                    0.0434
              1.0664               0.5025                   -0.0434                    0.0434
              1.0684               0.5026                   -0.0434                    0.0434
              1.0704               0.5027                   -0.0434                    0.0434
              1.0724               0.5028                   -0.0434                    0.0434
              1.0744               0.5030                   -0.0434                    0.0434
              1.0763               0.5032                   -0.0435                    0.0434
              1.0783               0.5034                   -0.0435                    0.0434
              1.0803               0.5036                   -0.0435                    0.0434
              1.0823               0.5036                   -0.0435                    0.0434
              1.0843               0.5036                   -0.0435                    0.0434
              1.0863               0.5035                   -0.0435                    0.0434
              1.0883               0.5034                   -0.0435                    0.0434
              1.0903               0.5033                   -0.0435                    0.0434
              1.0923               0.5032                   -0.0434                    0.0434
              1.0943               0.5031                   -0.0434                    0.0434
              1.0963               0.5030                   -0.0434                    0.0434
              1.0983               0.5030                   -0.0434                    0.0434
              1.1003               0.5030                   -0.0434                    0.0434
              1.1023               0.5033                   -0.0434                    0.0434
              1.1043               0.5037                   -0.0435                    0.0434
              1.1063               0.5040                   -0.0435                    0.0435
              1.1083               0.5039                   -0.0435                    0.0434
              1.1103               0.5035                   -0.0434                    0.0434
              1.1123               0.5032                   -0.0434                    0.0434
              1.1142               0.5031                   -0.0434                    0.0434
              1.1162               0.5033                   -0.0434                    0.0434
              1.1182               0.5035                   -0.0434                    0.0434
              1.1202               0.5037                   -0.0434                    0.0434
              1.1222               0.5039                   -0.0435                    0.0434
              1.1242               0.5040                   -0.0435                    0.0434
              1.1262               0.5042                   -0.0435                    0.0434
              1.1282               0.5041                   -0.0435                    0.0434
              1.1302               0.5041                   -0.0435                    0.0434
              1.1322               0.5040                   -0.0434                    0.0434
              1.1342               0.5039                   -0.0434                    0.0434
              1.1362               0.5039                   -0.0434                    0.0434
              1.1382               0.5038                   -0.0434                    0.0434
              1.1402               0.5038                   -0.0434                    0.0434
              1.1422               0.5039                   -0.0434                    0.0434
              1.1442               0.5041                   -0.0434                    0.0434
              1.1462               0.5042                   -0.0435                    0.0434
              1.1482               0.5041                   -0.0435                    0.0434
              1.1502               0.5040                   -0.0434                    0.0434
              1.1521               0.5039                   -0.0434                    0.0434
              1.1541               0.5035                   -0.0434                    0.0434
              1.1561               0.5031                   -0.0433                    0.0433
              1.1581               0.5026                   -0.0433                    0.0433
              1.1601               0.5026                   -0.0433                    0.0433
              1.1621               0.5030                   -0.0433                    0.0433
              1.1641               0.5035                   -0.0434                    0.0434
              1.1661               0.5040                   -0.0434                    0.0434
              1.1681               0.5039                   -0.0434                    0.0434
              1.1701               0.5039                   -0.0434                    0.0434
              1.1721               0.5039                   -0.0434                    0.0434
              1.1741               0.5038                   -0.0434                    0.0434
              1.1761               0.5037                   -0.0434                    0.0434
              1.1781               0.5036                   -0.0434                    0.0434
              1.1801               0.5037                   -0.0434                    0.0434
              1.1821               0.5039                   -0.0434                    0.0434
              1.1841               0.5041                   -0.0434                    0.0434
              1.1861               0.5043                   -0.0434                    0.0434
              1.1881               0.5039                   -0.0434                    0.0434
              1.1900               0.5036                   -0.0433                    0.0433
              1.1920               0.5033                   -0.0433                    0.0433
              1.1940               0.5036                   -0.0433                    0.0433
              1.1960               0.5040                   -0.0434                    0.0433
              1.1980               0.5043                   -0.0434                    0.0434
              1.2000               0.5045                   -0.0434                    0.0434
              1.2020               0.5046                   -0.0434                    0.0434
              1.2040               0.5047                   -0.0435                    0.0434
              1.2060               0.5047                   -0.0435                    0.0434
              1.2080               0.5044                   -0.0434                    0.0434
              1.2100               0.5042                   -0.0434                    0.0434
              1.2120               0.5040                   -0.0434                    0.0433
              1.2140               0.5039                   -0.0434                    0.0433
              1.2160               0.5038                   -0.0433                    0.0433
              1.2180               0.5038                   -0.0433                    0.0433
              1.2200               0.5039                   -0.0434                    0.0433
              1.2220               0.5041                   -0.0434                    0.0433
              1.2240               0.5042                   -0.0434                    0.0433
              1.2259               0.5044                   -0.0434                    0.0434
              1.2279               0.5045                   -0.0434                    0.0434
              1.2299               0.5047                   -0.0434                    0.0434
              1.2319               0.5047                   -0.0434                    0.0434
              1.2339               0.5045                   -0.0434                    0.0434
              1.2359               0.5042                   -0.0433                    0.0433
              1.2379               0.5040                   -0.0433                    0.0433
              1.2399               0.5042                   -0.0433                    0.0433
              1.2419               0.5044                   -0.0434                    0.0433
              1.2439               0.5047                   -0.0434                    0.0434
              1.2459               0.5047                   -0.0434                    0.0434
              1.2479               0.5046                   -0.0434                    0.0434
              1.2499               0.5046                   -0.0434                    0.0433
              1.2519               0.5045                   -0.0434                    0.0433
              1.2539               0.5045                   -0.0434                    0.0433
              1.2559               0.5046                   -0.0434                    0.0433
              1.2579               0.5046                   -0.0434                    0.0433
              1.2599               0.5046                   -0.0434                    0.0433
              1.2619               0.5045                   -0.0434                    0.0433
              1.2638               0.5045                   -0.0434                    0.0433
              1.2658               0.5043                   -0.0434                    0.0433
              1.2678               0.5040                   -0.0433                    0.0433
              1.2698               0.5037                   -0.0433                    0.0433
              1.2718               0.5036                   -0.0433                    0.0433
              1.2738               0.5039                   -0.0433                    0.0433
              1.2758               0.5043                   -0.0433                    0.0433
              1.2778               0.5046                   -0.0433                    0.0433
              1.2798               0.5046                   -0.0433                    0.0433
              1.2818               0.5046                   -0.0433                    0.0433
              1.2838               0.5047                   -0.0433                    0.0433
              1.2858               0.5047                   -0.0433                    0.0433
              1.2878               0.5048                   -0.0433                    0.0433
              1.2898               0.5049                   -0.0433                    0.0433
              1.2918               0.5049                   -0.0434                    0.0433
              1.2938               0.5050                   -0.0434                    0.0433
              1.2958               0.5051                   -0.0434                    0.0433
              1.2978               0.5051                   -0.0434                    0.0433
              1.2998               0.5051                   -0.0434                    0.0433
              1.3017               0.5051                   -0.0434                    0.0433
              1.3037               0.5051                   -0.0434                    0.0433
              1.3057               0.5050                   -0.0434                    0.0433
              1.3077               0.5048                   -0.0433                    0.0433
              1.3097               0.5046                   -0.0433                    0.0433
              1.3117               0.5046                   -0.0433                    0.0433
              1.3137               0.5046                   -0.0433                    0.0433
              1.3157               0.5046                   -0.0433                    0.0433
              1.3177               0.5047                   -0.0433                    0.0433
              1.3197               0.5048                   -0.0433                    0.0433
              1.3217               0.5050                   -0.0433                    0.0433
              1.3237               0.5051                   -0.0433                    0.0433
              1.3257               0.5052                   -0.0433                    0.0433
              1.3277               0.5053                   -0.0434                    0.0433
              1.3297               0.5053                   -0.0434                    0.0433
              1.3317               0.5051                   -0.0433                    0.0433
              1.3337               0.5047                   -0.0433                    0.0432
              1.3357               0.5043                   -0.0432                    0.0432
              1.3377               0.5042                   -0.0432                    0.0432
              1.3396               0.5043                   -0.0432                    0.0432
              1.3416               0.5045                   -0.0432                    0.0432
              1.3436               0.5046                   -0.0432                    0.0432
              1.3456               0.5046                   -0.0432                    0.0432
              1.3476               0.5047                   -0.0432                    0.0432
              1.3496               0.5047                   -0.0432                    0.0432
              1.3516               0.5048                   -0.0432                    0.0432
              1.3536               0.5050                   -0.0432                    0.0432
              1.3556               0.5051                   -0.0433                    0.0432
              1.3576               0.5051                   -0.0433                    0.0432
              1.3596               0.5049                   -0.0433                    0.0432
              1.3616               0.5046                   -0.0433                    0.0432
              1.3636               0.5045                   -0.0432                    0.0432
              1.3656               0.5045                   -0.0432                    0.0432
              1.3676               0.5045                   -0.0432                    0.0432
              1.3696               0.5045                   -0.0432                    0.0432
              1.3716               0.5042                   -0.0432                    0.0431
              1.3736               0.5039                   -0.0431                    0.0431
              1.3756               0.5036                   -0.0431                    0.0431
              1.3775               0.5039                   -0.0431                    0.0431
              1.3795               0.5044                   -0.0432                    0.0431
              1.3815               0.5049                   -0.0432                    0.0432
              1.3835               0.5051                   -0.0432                    0.0432
              1.3855               0.5049                   -0.0432                    0.0432
              1.3875               0.5047                   -0.0432                    0.0431
              1.3895               0.5046                   -0.0431                    0.0431
              1.3915               0.5046                   -0.0431                    0.0431
              1.3935               0.5047                   -0.0432                    0.0431
              1.3955               0.5047                   -0.0432                    0.0431
              1.3975               0.5047                   -0.0432                    0.0431
              1.3995               0.5048                   -0.0432                    0.0431
              1.4015               0.5048                   -0.0431                    0.0431
              1.4035               0.5047                   -0.0431                    0.0431
              1.4055               0.5045                   -0.0431                    0.0431
              1.4075               0.5043                   -0.0431                    0.0431
              1.4095               0.5042                   -0.0431                    0.0431
              1.4115               0.5043                   -0.0431                    0.0431
              1.4135               0.5044                   -0.0431                    0.0431
              1.4154               0.5044                   -0.0431                    0.0431
              1.4174               0.5046                   -0.0431                    0.0431
              1.4194               0.5047                   -0.0431                    0.0431
              1.4214               0.5048                   -0.0431                    0.0431
              1.4234               0.5046                   -0.0431                    0.0431
              1.4254               0.5043                   -0.0430                    0.0430
              1.4274               0.5039                   -0.0430                    0.0430
              1.4294               0.5037                   -0.0430                    0.0430
              1.4314               0.5038                   -0.0430                    0.0430
              1.4334               0.5038                   -0.0430                    0.0430
              1.4354               0.5038                   -0.0430                    0.0430
              1.4374               0.5040                   -0.0430                    0.0430
              1.4394               0.5042                   -0.0430                    0.0430
              1.4414               0.5044                   -0.0430                    0.0430
              1.4434               0.5044                   -0.0430                    0.0430
              1.4454               0.5043                   -0.0430                    0.0430
              1.4474               0.5042                   -0.0430                    0.0430
              1.4494               0.5040                   -0.0430                    0.0430
              1.4514               0.5039                   -0.0430                    0.0430
              1.4533               0.5038                   -0.0430                    0.0429
              1.4553               0.5037                   -0.0430                    0.0429
              1.4573               0.5038                   -0.0430                    0.0429
              1.4593               0.5040                   -0.0430                    0.0429
              1.4613               0.5041                   -0.0430                    0.0429
              1.4633               0.5038                   -0.0429                    0.0429
              1.4653               0.5035                   -0.0429                    0.0429
              1.4673               0.5031                   -0.0429                    0.0429
              1.4693               0.5032                   -0.0429                    0.0429
              1.4713               0.5036                   -0.0429                    0.0429
              1.4733               0.5040                   -0.0429                    0.0429
              1.4753               0.5042                   -0.0430                    0.0429
              1.4773               0.5042                   -0.0430                    0.0429
              1.4793               0.5041                   -0.0429                    0.0429
              1.4813               0.5040                   -0.0429                    0.0429
              1.4833               0.5039                   -0.0429                    0.0429
              1.4853               0.5039                   -0.0429                    0.0429
              1.4873               0.5039                   -0.0429                    0.0429
              1.4892               0.5038                   -0.0429                    0.0429
              1.4912               0.5037                   -0.0429                    0.0429
              1.4932               0.5037                   -0.0429                    0.0429
              1.4952               0.5037                   -0.0429                    0.0429
              1.4972               0.5038                   -0.0429                    0.0429
              1.4992               0.5039                   -0.0429                    0.0429
              1.5012               0.5040                   -0.0429                    0.0429
              1.5032               0.5038                   -0.0429                    0.0429
              1.5052               0.5037                   -0.0428                    0.0428
              1.5072               0.5035                   -0.0428                    0.0428
              1.5092               0.5036                   -0.0428                    0.0428
              1.5112               0.5038                   -0.0428                    0.0428
              1.5132               0.5039                   -0.0429                    0.0428
              1.5152               0.5039                   -0.0429                    0.0428
              1.5172               0.5038                   -0.0428                    0.0428
              1.5192               0.5037                   -0.0428                    0.0428
              1.5212               0.5036                   -0.0428                    0.0428
              1.5232               0.5035                   -0.0428                    0.0428
              1.5252               0.5035                   -0.0428                    0.0428
              1.5271               0.5034                   -0.0428                    0.0428
              1.5291               0.5038                   -0.0428                    0.0428
              1.5311               0.5041                   -0.0428                    0.0428
              1.5331               0.5045                   -0.0429                    0.0429
              1.5351               0.5045                   -0.0429                    0.0429
              1.5371               0.5043                   -0.0429                    0.0428
              1.5391               0.5042                   -0.0428                    0.0428
              1.5411               0.5041                   -0.0428                    0.0428
              1.5431               0.5040                   -0.0428                    0.0428
              1.5451               0.5039                   -0.0428                    0.0428
              1.5471               0.5038                   -0.0428                    0.0428
              1.5491               0.5037                   -0.0428                    0.0428
              1.5511               0.5036                   -0.0428                    0.0427
              1.5531               0.5035                   -0.0427                    0.0427
              1.5551               0.5036                   -0.0427                    0.0427
              1.5571               0.5037                   -0.0427                    0.0427
              1.5591               0.5038                   -0.0428                    0.0427
              1.5611               0.5039                   -0.0428                    0.0428
              1.5631               0.5041                   -0.0428                    0.0428
              1.5650               0.5042                   -0.0428                    0.0428
              1.5670               0.5042                   -0.0428                    0.0428
              1.5690               0.5041                   -0.0428                    0.0428
              1.5710               0.5039                   -0.0427                    0.0427
              1.5730               0.5037                   -0.0427                    0.0427
              1.5750               0.5036                   -0.0427                    0.0427
              1.5770               0.5035                   -0.0427                    0.0427
              1.5790               0.5034                   -0.0427                    0.0427
              1.5810               0.5035                   -0.0427                    0.0427
              1.5830               0.5037                   -0.0427                    0.0427
              1.5850               0.5040                   -0.0427                    0.0427
              1.5870               0.5041                   -0.0427                    0.0427
              1.5890               0.5040                   -0.0427                    0.0427
              1.5910               0.5038                   -0.0427                    0.0427
              1.5930               0.5037                   -0.0427                    0.0427
              1.5950               0.5037                   -0.0427                    0.0427
              1.5970               0.5036                   -0.0427                    0.0427
              1.5990               0.5035                   -0.0427                    0.0427
              1.6010               0.5036                   -0.0427                    0.0427
              1.6029               0.5036                   -0.0427                    0.0427
              1.6049               0.5037                   -0.0427                    0.0427
              1.6069               0.5037                   -0.0427                    0.0427
              1.6089               0.5037                   -0.0426                    0.0426
              1.6109               0.5036                   -0.0426                    0.0426
              1.6129               0.5036                   -0.0426                    0.0426
              1.6149               0.5037                   -0.0426                    0.0426
              1.6169               0.5038                   -0.0427                    0.0426
              1.6189               0.5039                   -0.0427                    0.0427
              1.6209               0.5039                   -0.0427                    0.0426
              1.6229               0.5039                   -0.0427                    0.0426
              1.6249               0.5039                   -0.0426                    0.0426
              1.6269               0.5039                   -0.0426                    0.0426
              1.6289               0.5039                   -0.0427                    0.0426
              1.6309               0.5039                   -0.0427                    0.0426
              1.6329               0.5038                   -0.0427                    0.0426
              1.6349               0.5034                   -0.0426                    0.0426
              1.6369               0.5031                   -0.0426                    0.0426
              1.6389               0.5028                   -0.0425                    0.0425
              1.6408               0.5033                   -0.0425                    0.0426
              1.6428               0.5038                   -0.0426                    0.0426
              1.6448               0.5043                   -0.0426                    0.0426
              1.6468               0.5045                   -0.0427                    0.0427
              1.6488               0.5045                   -0.0426                    0.0426
              1.6508               0.5045                   -0.0426                    0.0426
              1.6528               0.5044                   -0.0426                    0.0426
              1.6548               0.5044                   -0.0426                    0.0426
              1.6568               0.5044                   -0.0426                    0.0426
              1.6588               0.5044                   -0.0426                    0.0426
              1.6608               0.5044                   -0.0426                    0.0426
              1.6628               0.5044                   -0.0426                    0.0426
              1.6648               0.5044                   -0.0426                    0.0426
              1.6668               0.5044                   -0.0426                    0.0426
              1.6688               0.5043                   -0.0426                    0.0426
              1.6708               0.5043                   -0.0426                    0.0426
              1.6728               0.5043                   -0.0426                    0.0426
              1.6748               0.5043                   -0.0426                    0.0426
              1.6768               0.5043                   -0.0426                    0.0426
              1.6787               0.5043                   -0.0426                    0.0426
              1.6807               0.5043                   -0.0426                    0.0426
              1.6827               0.5043                   -0.0426                    0.0426
              1.6847               0.5043                   -0.0426                    0.0426
              1.6867               0.5042                   -0.0426                    0.0426
              1.6887               0.5042                   -0.0426                    0.0426
              1.6907               0.5042                   -0.0425                    0.0425
              1.6927               0.5042                   -0.0425                    0.0425
              1.6947               0.5042                   -0.0425                    0.0425
              1.6967               0.5042                   -0.0425                    0.0425
              1.6987               0.5042                   -0.0425                    0.0425
              1.7007               0.5042                   -0.0425                    0.0425
              1.7027               0.5041                   -0.0425                    0.0425
              1.7047               0.5041                   -0.0425                    0.0425
              1.7067               0.5041                   -0.0425                    0.0425
              1.7087               0.5041                   -0.0425                    0.0425
              1.7107               0.5041                   -0.0425                    0.0425
              1.7127               0.5041                   -0.0425                    0.0425
              1.7146               0.5041                   -0.0425                    0.0425
              1.7166               0.5041                   -0.0425                    0.0425
              1.7186               0.5041                   -0.0425                    0.0425
              1.7206               0.5040                   -0.0425                    0.0425
              1.7226               0.5040                   -0.0425                    0.0425
              1.7246               0.5040                   -0.0425                    0.0425
              1.7266               0.5040                   -0.0425                    0.0425
              1.7286               0.5040                   -0.0425                    0.0425
              1.7306               0.5040                   -0.0425                    0.0425
              1.7326               0.5040                   -0.0424                    0.0424
              1.7346               0.5040                   -0.0424                    0.0424
              1.7366               0.5040                   -0.0424                    0.0424
              1.7386               0.5039                   -0.0424                    0.0424
              1.7406               0.5039                   -0.0424                    0.0424
              1.7426               0.5039                   -0.0424                    0.0424
              1.7446               0.5039                   -0.0424                    0.0424
              1.7466               0.5039                   -0.0424                    0.0424
              1.7486               0.5039                   -0.0424                    0.0424
              1.7506               0.5039                   -0.0424                    0.0424
              1.7525               0.5039                   -0.0424                    0.0424
              1.7545               0.5038                   -0.0424                    0.0424
              1.7565               0.5038                   -0.0424                    0.0424
              1.7585               0.5038                   -0.0424                    0.0424
              1.7605               0.5038                   -0.0424                    0.0424
              1.7625               0.5038                   -0.0424                    0.0424
              1.7645               0.5038                   -0.0424                    0.0424
              1.7665               0.5038                   -0.0424                    0.0424
              1.7685               0.5038                   -0.0424                    0.0424
              1.7705               0.5038                   -0.0424                    0.0424
              1.7725               0.5037                   -0.0424                    0.0424
              1.7745               0.5037                   -0.0423                    0.0423
              1.7765               0.5037                   -0.0423                    0.0423
              1.7785               0.5037                   -0.0423                    0.0423
              1.7805               0.5037                   -0.0423                    0.0423
              1.7825               0.5037                   -0.0423                    0.0423
              1.7845               0.5037                   -0.0423                    0.0423
              1.7865               0.5037                   -0.0423                    0.0423
              1.7885               0.5037                   -0.0423                    0.0423
              1.7904               0.5036                   -0.0423                    0.0423
              1.7924               0.5036                   -0.0423                    0.0423
              1.7944               0.5036                   -0.0423                    0.0423
              1.7964               0.5036                   -0.0423                    0.0423
              1.7984               0.5036                   -0.0423                    0.0423
              1.8004               0.5036                   -0.0423                    0.0423
              1.8024               0.5036                   -0.0423                    0.0423
              1.8044               0.5036                   -0.0423                    0.0423
              1.8064               0.5035                   -0.0423                    0.0423
              1.8084               0.5035                   -0.0423                    0.0423
              1.8104               0.5035                   -0.0423                    0.0423
              1.8124               0.5035                   -0.0423                    0.0423
              1.8144               0.5035                   -0.0423                    0.0423
              1.8164               0.5035                   -0.0422                    0.0422
              1.8184               0.5035                   -0.0422                    0.0422
              1.8204               0.5035                   -0.0422                    0.0422
              1.8224               0.5035                   -0.0422                    0.0422
              1.8244               0.5034                   -0.0422                    0.0422
              1.8264               0.5034                   -0.0422                    0.0422
              1.8283               0.5034                   -0.0422                    0.0422
              1.8303               0.5034                   -0.0422                    0.0422
              1.8323               0.5034                   -0.0422                    0.0422
              1.8343               0.5034                   -0.0422                    0.0422
              1.8363               0.5034                   -0.0422                    0.0422
              1.8383               0.5034                   -0.0422                    0.0422
              1.8403               0.5034                   -0.0422                    0.0422
              1.8423               0.5033                   -0.0422                    0.0422
              1.8443               0.5033                   -0.0422                    0.0422
              1.8463               0.5033                   -0.0422                    0.0422
              1.8483               0.5033                   -0.0422                    0.0422
              1.8503               0.5033                   -0.0422                    0.0422
              1.8523               0.5033                   -0.0422                    0.0422
              1.8543               0.5033                   -0.0422                    0.0422
              1.8563               0.5033                   -0.0422                    0.0422
              1.8583               0.5032                   -0.0421                    0.0421
              1.8603               0.5032                   -0.0421                    0.0421
              1.8623               0.5032                   -0.0421                    0.0421
              1.8643               0.5032                   -0.0421                    0.0421
              1.8662               0.5032                   -0.0421                    0.0421
              1.8682               0.5032                   -0.0421                    0.0421
              1.8702               0.5032                   -0.0421                    0.0421
              1.8722               0.5032                   -0.0421                    0.0421
              1.8742               0.5032                   -0.0421                    0.0421
              1.8762               0.5031                   -0.0421                    0.0421
              1.8782               0.5031                   -0.0421                    0.0421
              1.8802               0.5031                   -0.0421                    0.0421
              1.8822               0.5031                   -0.0421                    0.0421
              1.8842               0.5031                   -0.0421                    0.0421
              1.8862               0.5031                   -0.0421                    0.0421
              1.8882               0.5031                   -0.0421                    0.0421
              1.8902               0.5031                   -0.0421                    0.0421
              1.8922               0.5031                   -0.0421                    0.0421
              1.8942               0.5030                   -0.0421                    0.0421
              1.8962               0.5030                   -0.0421                    0.0421
              1.8982               0.5030                   -0.0421                    0.0421
              1.9002               0.5030                   -0.0420                    0.0420
              1.9022               0.5030                   -0.0420                    0.0420
              1.9041               0.5030                   -0.0420                    0.0420
              1.9061               0.5030                   -0.0420                    0.0420
              1.9081               0.5030                   -0.0420                    0.0420
              1.9101               0.5029                   -0.0420                    0.0420
              1.9121               0.5029                   -0.0420                    0.0420
              1.9141               0.5029                   -0.0420                    0.0420
              1.9161               0.5029                   -0.0420                    0.0420
              1.9181               0.5029                   -0.0420                    0.0420
              1.9201               0.5029                   -0.0420                    0.0420
              1.9221               0.5029                   -0.0420                    0.0420
              1.9241               0.5029                   -0.0420                    0.0420
              1.9261               0.5029                   -0.0420                    0.0420
              1.9281               0.5028                   -0.0420                    0.0420
              1.9301               0.5028                   -0.0420                    0.0420
              1.9321               0.5028                   -0.0420                    0.0420
              1.9341               0.5028                   -0.0420                    0.0420
              1.9361               0.5028                   -0.0420                    0.0420
              1.9381               0.5028                   -0.0420                    0.0420
              1.9400               0.5028                   -0.0420                    0.0420
              1.9420               0.5028                   -0.0419                    0.0419
              1.9440               0.5028                   -0.0419                    0.0419
              1.9460               0.5027                   -0.0419                    0.0419
              1.9480               0.5027                   -0.0419                    0.0419
              1.9500               0.5027                   -0.0419                    0.0419
              1.9520               0.5027                   -0.0419                    0.0419
              1.9540               0.5027                   -0.0419                    0.0419
              1.9560               0.5027                   -0.0419                    0.0419
              1.9580               0.5027                   -0.0419                    0.0419
              1.9600               0.5027                   -0.0419                    0.0419
              1.9620               0.5026                   -0.0419                    0.0419
              1.9640               0.5026                   -0.0419                    0.0419
              1.9660               0.5026                   -0.0419                    0.0419
              1.9680               0.5026                   -0.0419                    0.0419
              1.9700               0.5026                   -0.0419                    0.0419
              1.9720               0.5026                   -0.0419                    0.0419
              1.9740               0.5026                   -0.0419                    0.0419
              1.9760               0.5026                   -0.0419                    0.0419
              1.9779               0.5026                   -0.0419                    0.0419
              1.9799               0.5025                   -0.0419                    0.0419
              1.9819               0.5025                   -0.0419                    0.0419
              1.9839               0.5025                   -0.0418                    0.0418
              1.9859               0.5025                   -0.0418                    0.0418
              1.9879               0.5025                   -0.0418                    0.0418
              1.9899               0.5025                   -0.0418                    0.0418
              1.9919               0.5025                   -0.0418                    0.0418
              1.9939               0.5025                   -0.0418                    0.0418
              1.9959               0.5025                   -0.0418                    0.0418
              1.9979               0.5024                   -0.0418                    0.0418
              1.9999               0.5024                   -0.0418                    0.0418
              2.0019               0.5024                   -0.0418                    0.0418
              2.0039               0.5024                   -0.0418                    0.0418
              2.0059               0.5024                   -0.0418                    0.0418
              2.0079               0.5024                   -0.0418                    0.0418
              2.0099               0.5024                   -0.0418                    0.0418
              2.0119               0.5024                   -0.0418                    0.0418
              2.0139               0.5023                   -0.0418                    0.0418
              2.0158               0.5023                   -0.0418                    0.0418
              2.0178               0.5023                   -0.0418                    0.0418
              2.0198               0.5023                   -0.0418                    0.0418
              2.0218               0.5023                   -0.0418                    0.0418
              2.0238               0.5023                   -0.0418                    0.0418
              2.0258               0.5023                   -0.0417                    0.0417
              2.0278               0.5023                   -0.0417                    0.0417
              2.0298               0.5023                   -0.0417                    0.0417
              2.0318               0.5022                   -0.0417                    0.0417
              2.0338               0.5022                   -0.0417                    0.0417
              2.0358               0.5022                   -0.0417                    0.0417
              2.0378               0.5022                   -0.0417                    0.0417
              2.0398               0.5022                   -0.0417                    0.0417
              2.0418               0.5022                   -0.0417                    0.0417
              2.0438               0.5022                   -0.0417                    0.0417
              2.0458               0.5022                   -0.0417                    0.0417
              2.0478               0.5021                   -0.0417                    0.0417
              2.0498               0.5021                   -0.0417                    0.0417
              2.0518               0.5021                   -0.0417                    0.0417
              2.0537               0.5021                   -0.0417                    0.0417
              2.0557               0.5021                   -0.0417                    0.0417
              2.0577               0.5021                   -0.0417                    0.0417
              2.0597               0.5021                   -0.0417                    0.0417
              2.0617               0.5021                   -0.0417                    0.0417
              2.0637               0.5021                   -0.0417                    0.0417
              2.0657               0.5020                   -0.0417                    0.0417
              2.0677               0.5020                   -0.0416                    0.0416
              2.0697               0.5020                   -0.0416                    0.0416
              2.0717               0.5020                   -0.0416                    0.0416
              2.0737               0.5020                   -0.0416                    0.0416
              2.0757               0.5020                   -0.0416                    0.0416
              2.0777               0.5020                   -0.0416                    0.0416
              2.0797               0.5020                   -0.0416                    0.0416
              2.0817               0.5020                   -0.0416                    0.0416
              2.0837               0.5019                   -0.0416                    0.0416
              2.0857               0.5019                   -0.0416                    0.0416
              2.0877               0.5019                   -0.0416                    0.0416
              2.0897               0.5019                   -0.0416                    0.0416
              2.0916               0.5019                   -0.0416                    0.0416
              2.0936               0.5019                   -0.0416                    0.0416
              2.0956               0.5019                   -0.0416                    0.0416
              2.0976               0.5019                   -0.0416                    0.0416
              2.0996               0.5018                   -0.0416                    0.0416
              2.1016               0.5018                   -0.0416                    0.0416
              2.1036               0.5018                   -0.0416                    0.0416
              2.1056               0.5018                   -0.0416                    0.0416
              2.1076               0.5018                   -0.0416                    0.0416
              2.1096               0.5018                   -0.0415                    0.0415
              2.1116               0.5018                   -0.0415                    0.0415
              2.1136               0.5018                   -0.0415                    0.0415
              2.1156               0.5018                   -0.0415                    0.0415
              2.1176               0.5017                   -0.0415                    0.0415
              2.1196               0.5017                   -0.0415                    0.0415
              2.1216               0.5017                   -0.0415                    0.0415
              2.1236               0.5017                   -0.0415                    0.0415
              2.1256               0.5017                   -0.0415                    0.0415
              2.1276               0.5017                   -0.0415                    0.0415
              2.1295               0.5017                   -0.0415                    0.0415
              2.1315               0.5017                   -0.0415                    0.0415
              2.1335               0.5017                   -0.0415                    0.0415
              2.1355               0.5016                   -0.0415                    0.0415
              2.1375               0.5016                   -0.0415                    0.0415
              2.1395               0.5016                   -0.0415                    0.0415
              2.1415               0.5016                   -0.0415                    0.0415
              2.1435               0.5016                   -0.0415                    0.0415
              2.1455               0.5016                   -0.0415                    0.0415
              2.1475               0.5016                   -0.0415                    0.0415
              2.1495               0.5016                   -0.0415                    0.0415
              2.1515               0.5015                   -0.0414                    0.0414
              2.1535               0.5015                   -0.0414                    0.0414
              2.1555               0.5015                   -0.0414                    0.0414
              2.1575               0.5015                   -0.0414                    0.0414
              2.1595               0.5015                   -0.0414                    0.0414
              2.1615               0.5015                   -0.0414                    0.0414
              2.1635               0.5015                   -0.0414                    0.0414
              2.1655               0.5015                   -0.0414                    0.0414
              2.1674               0.5015                   -0.0414                    0.0414
              2.1694               0.5014                   -0.0414                    0.0414
              2.1714               0.5014                   -0.0414                    0.0414
              2.1734               0.5014                   -0.0414                    0.0414
              2.1754               0.5014                   -0.0414                    0.0414
              2.1774               0.5014                   -0.0414                    0.0414
              2.1794               0.5014                   -0.0414                    0.0414
              2.1814               0.5014                   -0.0414                    0.0414
              2.1834               0.5014                   -0.0414                    0.0414
              2.1854               0.5014                   -0.0414                    0.0414
              2.1874               0.5013                   -0.0414                    0.0414
              2.1894               0.5013                   -0.0414                    0.0414
              2.1914               0.5013                   -0.0414                    0.0414
              2.1934               0.5013                   -0.0413                    0.0413
              2.1954               0.5013                   -0.0413                    0.0413
              2.1974               0.5013                   -0.0413                    0.0413
              2.1994               0.5013                   -0.0413                    0.0413
              2.2014               0.5013                   -0.0413                    0.0413
              2.2033               0.5012                   -0.0413                    0.0413
              2.2053               0.5012                   -0.0413                    0.0413
              2.2073               0.5012                   -0.0413                    0.0413
              2.2093               0.5012                   -0.0413                    0.0413
              2.2113               0.5012                   -0.0413                    0.0413
              2.2133               0.5012                   -0.0413                    0.0413
              2.2153               0.5012                   -0.0413                    0.0413
              2.2173               0.5012                   -0.0413                    0.0413
              2.2193               0.5012                   -0.0413                    0.0413
              2.2213               0.5011                   -0.0413                    0.0413
              2.2233               0.5011                   -0.0413                    0.0413
              2.2253               0.5011                   -0.0413                    0.0413
              2.2273               0.5011                   -0.0413                    0.0413
              2.2293               0.5011                   -0.0413                    0.0413
              2.2313               0.5011                   -0.0413                    0.0413
              2.2333               0.5011                   -0.0413                    0.0413
              2.2353               0.5011                   -0.0413                    0.0413
              2.2373               0.5011                   -0.0412                    0.0412
              2.2393               0.5010                   -0.0412                    0.0412
              2.2412               0.5010                   -0.0412                    0.0412
              2.2432               0.5010                   -0.0412                    0.0412
              2.2452               0.5010                   -0.0412                    0.0412
              2.2472               0.5010                   -0.0412                    0.0412
              2.2492               0.5010                   -0.0412                    0.0412
              2.2512               0.5010                   -0.0412                    0.0412
              2.2532               0.5010                   -0.0412                    0.0412
              2.2552               0.5009                   -0.0412                    0.0412
              2.2572               0.5009                   -0.0412                    0.0412
              2.2592               0.5009                   -0.0412                    0.0412
              2.2612               0.5009                   -0.0412                    0.0412
              2.2632               0.5009                   -0.0412                    0.0412
              2.2652               0.5009                   -0.0412                    0.0412
              2.2672               0.5009                   -0.0412                    0.0412
              2.2692               0.5009                   -0.0412                    0.0412
              2.2712               0.5009                   -0.0412                    0.0412
              2.2732               0.5008                   -0.0412                    0.0412
              2.2752               0.5008                   -0.0412                    0.0412
              2.2772               0.5008                   -0.0412                    0.0412
              2.2791               0.5008                   -0.0411                    0.0411
              2.2811               0.5008                   -0.0411                    0.0411
              2.2831               0.5008                   -0.0411                    0.0411
              2.2851               0.5008                   -0.0411                    0.0411
              2.2871               0.5008                   -0.0411                    0.0411
              2.2891               0.5008                   -0.0411                    0.0411
              2.2911               0.5007                   -0.0411                    0.0411
              2.2931               0.5007                   -0.0411                    0.0411
              2.2951               0.5007                   -0.0411                    0.0411
              2.2971               0.5007                   -0.0411                    0.0411
              2.2991               0.5007                   -0.0411                    0.0411
              2.3011               0.5007                   -0.0411                    0.0411
              2.3031               0.5007                   -0.0411                    0.0411
              2.3051               0.5007                   -0.0411                    0.0411
              2.3071               0.5006                   -0.0411                    0.0411
              2.3091               0.5006                   -0.0411                    0.0411
              2.3111               0.5006                   -0.0411                    0.0411
              2.3131               0.5006                   -0.0411                    0.0411
              2.3151               0.5006                   -0.0411                    0.0411
              2.3170               0.5006                   -0.0411                    0.0411
              2.3190               0.5006                   -0.0411                    0.0411
              2.3210               0.5006                   -0.0410                    0.0410
              2.3230               0.5006                   -0.0410                    0.0410
              2.3250               0.5005                   -0.0410                    0.0410
              2.3270               0.5005                   -0.0410                    0.0410
              2.3290               0.5005                   -0.0410                    0.0410
              2.3310               0.5005                   -0.0410                    0.0410
              2.3330               0.5005                   -0.0410                    0.0410
              2.3350               0.5005                   -0.0410                    0.0410
              2.3370               0.5005                   -0.0410                    0.0410
              2.3390               0.5005                   -0.0410                    0.0410
              2.3410               0.5004                   -0.0410                    0.0410
              2.3430               0.5004                   -0.0410                    0.0410
              2.3450               0.5004                   -0.0410                    0.0410
              2.3470               0.5004                   -0.0410                    0.0410
              2.3490               0.5004                   -0.0410                    0.0410
              2.3510               0.5004                   -0.0410                    0.0410
              2.3530               0.5004                   -0.0410                    0.0410
              2.3549               0.5004                   -0.0410                    0.0410
              2.3569               0.5004                   -0.0410                    0.0410
              2.3589               0.5003                   -0.0410                    0.0410
              2.3609               0.5003                   -0.0410                    0.0410
              2.3629               0.5003                   -0.0409                    0.0409
              2.3649               0.5003                   -0.0409                    0.0409
              2.3669               0.5003                   -0.0409                    0.0409
              2.3689               0.5003                   -0.0409                    0.0409
              2.3709               0.5003                   -0.0409                    0.0409
              2.3729               0.5003                   -0.0409                    0.0409
              2.3749               0.5003                   -0.0409                    0.0409
              2.3769               0.5002                   -0.0409                    0.0409
              2.3789               0.5002                   -0.0409                    0.0409
              2.3809               0.5002                   -0.0409                    0.0409
              2.3829               0.5002                   -0.0409                    0.0409
              2.3849               0.5002                   -0.0409                    0.0409
              2.3869               0.5002                   -0.0409                    0.0409
              2.3889               0.5002                   -0.0409                    0.0409
              2.3909               0.5002                   -0.0409                    0.0409
              2.3928               0.5001                   -0.0409                    0.0409
              2.3948               0.5001                   -0.0409                    0.0409
              2.3968               0.5001                   -0.0409                    0.0409
              2.3988               0.5001                   -0.0409                    0.0409
              2.4008               0.5001                   -0.0409                    0.0409
              2.4028               0.5001                   -0.0409                    0.0409
              2.4048               0.5001                   -0.0408                    0.0408
              2.4068               0.5001                   -0.0408                    0.0408
              2.4088               0.5001                   -0.0408                    0.0408
              2.4108               0.5000                   -0.0408                    0.0408
              2.4128               0.5000                   -0.0408                    0.0408
              2.4148               0.5000                   -0.0408                    0.0408
              2.4168               0.5000                   -0.0408                    0.0408
              2.4188               0.5000                   -0.0408                    0.0408
              2.4208               0.5000                   -0.0408                    0.0408
              2.4228               0.5000                   -0.0408                    0.0408
              2.4248               0.5000                   -0.0408                    0.0408
              2.4268               0.5000                   -0.0408                    0.0408
              2.4287               0.4999                   -0.0408                    0.0408
              2.4307               0.4999                   -0.0408                    0.0408
              2.4327               0.4999                   -0.0408                    0.0408
              2.4347               0.4999                   -0.0408                    0.0408
              2.4367               0.4999                   -0.0408                    0.0408
              2.4387               0.4999                   -0.0408                    0.0408
              2.4407               0.4999                   -0.0408                    0.0408
              2.4427               0.4999                   -0.0408                    0.0408
              2.4447               0.4998                   -0.0408                    0.0408
              2.4467               0.4998                   -0.0407                    0.0407
              2.4487               0.4998                   -0.0407                    0.0407
              2.4507               0.4998                   -0.0407                    0.0407
              2.4527               0.4998                   -0.0407                    0.0407
              2.4547               0.4998                   -0.0407                    0.0407
              2.4567               0.4998                   -0.0407                    0.0407
              2.4587               0.4998                   -0.0407                    0.0407
              2.4607               0.4998                   -0.0407                    0.0407
              2.4627               0.4997                   -0.0407                    0.0407
              2.4647               0.4997                   -0.0407                    0.0407
              2.4666               0.4997                   -0.0407                    0.0407
              2.4686               0.4997                   -0.0407                    0.0407
              2.4706               0.4997                   -0.0407                    0.0407
              2.4726               0.4997                   -0.0407                    0.0407
              2.4746               0.4997                   -0.0407                    0.0407
              2.4766               0.4997                   -0.0407                    0.0407
              2.4786               0.4997                   -0.0407                    0.0407
              2.4806               0.4996                   -0.0407                    0.0407
              2.4826               0.4996                   -0.0407                    0.0407
              2.4846               0.4996                   -0.0407                    0.0407
              2.4866               0.4996                   -0.0407                    0.0407
              2.4886               0.4996                   -0.0406                    0.0406
              2.4906               0.4996                   -0.0406                    0.0406
              2.4926               0.4996                   -0.0406                    0.0406
              2.4946               0.4996                   -0.0406                    0.0406
              2.4966               0.4995                   -0.0406                    0.0406
              2.4986               0.4995                   -0.0406                    0.0406
              2.5006               0.4995                   -0.0406                    0.0406
              2.5026               0.4995                   -0.0406                    0.0406
              2.5045               0.4995                   -0.0406                    0.0406
              2.5065               0.4995                   -0.0406                    0.0406
              2.5085               0.4995                   -0.0406                    0.0406
              2.5105               0.4995                   -0.0406                    0.0406
              2.5125               0.4995                   -0.0406                    0.0406
              2.5145               0.4994                   -0.0406                    0.0406
              2.5165               0.4994                   -0.0406                    0.0406
              2.5185               0.4994                   -0.0406                    0.0406
              2.5205               0.4994                   -0.0406                    0.0406
              2.5225               0.4994                   -0.0406                    0.0406
              2.5245               0.4994                   -0.0406                    0.0406
              2.5265               0.4994                   -0.0406                    0.0406
              2.5285               0.4994                   -0.0406                    0.0406
              2.5305               0.4994                   -0.0405                    0.0405
              2.5325               0.4993                   -0.0405                    0.0405
              2.5345               0.4993                   -0.0405                    0.0405
              2.5365               0.4993                   -0.0405                    0.0405
              2.5385               0.4993                   -0.0405                    0.0405
              2.5405               0.4993                   -0.0405                    0.0405
              2.5424               0.4993                   -0.0405                    0.0405
              2.5444               0.4993                   -0.0405                    0.0405
              2.5464               0.4993                   -0.0405                    0.0405
              2.5484               0.4992                   -0.0405                    0.0405
              2.5504               0.4992                   -0.0405                    0.0405
              2.5524               0.4992                   -0.0405                    0.0405
              2.5544               0.4992                   -0.0405                    0.0405
              2.5564               0.4992                   -0.0405                    0.0405
              2.5584               0.4992                   -0.0405                    0.0405
              2.5604               0.4992                   -0.0405                    0.0405
              2.5624               0.4992                   -0.0405                    0.0405
              2.5644               0.4992                   -0.0405                    0.0405
              2.5664               0.4991                   -0.0405                    0.0405
              2.5684               0.4991                   -0.0405                    0.0405
              2.5704               0.4991                   -0.0405                    0.0405
              2.5724               0.4991                   -0.0404                    0.0404
              2.5744               0.4991                   -0.0404                    0.0404
              2.5764               0.4991                   -0.0404                    0.0404
              2.5784               0.4991                   -0.0404                    0.0404
              2.5803               0.4991                   -0.0404                    0.0404
              2.5823               0.4991                   -0.0404                    0.0404
              2.5843               0.4990                   -0.0404                    0.0404
              2.5863               0.4990                   -0.0404                    0.0404
              2.5883               0.4990                   -0.0404                    0.0404
              2.5903               0.4990                   -0.0404                    0.0404
              2.5923               0.4990                   -0.0404                    0.0404
              2.5943               0.4990                   -0.0404                    0.0404
              2.5963               0.4990                   -0.0404                    0.0404
              2.5983               0.4990                   -0.0404                    0.0404
              2.6003               0.4989                   -0.0404                    0.0404
              2.6023               0.4989                   -0.0404                    0.0404
              2.6043               0.4989                   -0.0404                    0.0404
              2.6063               0.4989                   -0.0404                    0.0404
              2.6083               0.4989                   -0.0404                    0.0404
              2.6103               0.4989                   -0.0404                    0.0404
              2.6123               0.4989                   -0.0404                    0.0404
              2.6143               0.4989                   -0.0403                    0.0403
              2.6163               0.4989                   -0.0403                    0.0403
              2.6182               0.4988                   -0.0403                    0.0403
              2.6202               0.4988                   -0.0403                    0.0403
              2.6222               0.4988                   -0.0403                    0.0403
              2.6242               0.4988                   -0.0403                    0.0403
              2.6262               0.4988                   -0.0403                    0.0403
              2.6282               0.4988                   -0.0403                    0.0403
              2.6302               0.4988                   -0.0403                    0.0403
              2.6322               0.4988                   -0.0403                    0.0403
              2.6342               0.4988                   -0.0403                    0.0403
              2.6362               0.4987                   -0.0403                    0.0403
              2.6382               0.4987                   -0.0403                    0.0403
              2.6402               0.4987                   -0.0403                    0.0403
              2.6422               0.4987                   -0.0403                    0.0403
              2.6442               0.4987                   -0.0403                    0.0403
              2.6462               0.4987                   -0.0403                    0.0403
              2.6482               0.4987                   -0.0403                    0.0403
              2.6502               0.4987                   -0.0403                    0.0403
              2.6522               0.4986                   -0.0403                    0.0403
              2.6542               0.4986                   -0.0403                    0.0403
              2.6561               0.4986                   -0.0402                    0.0402
              2.6581               0.4986                   -0.0402                    0.0402
              2.6601               0.4986                   -0.0402                    0.0402
              2.6621               0.4986                   -0.0402                    0.0402
              2.6641               0.4986                   -0.0402                    0.0402
              2.6661               0.4986                   -0.0402                    0.0402
              2.6681               0.4986                   -0.0402                    0.0402
              2.6701               0.4985                   -0.0402                    0.0402
              2.6721               0.4985                   -0.0402                    0.0402
              2.6741               0.4985                   -0.0402                    0.0402
              2.6761               0.4985                   -0.0402                    0.0402
              2.6781               0.4985                   -0.0402                    0.0402
              2.6801               0.4985                   -0.0402                    0.0402
              2.6821               0.4985                   -0.0402                    0.0402
              2.6841               0.4985                   -0.0402                    0.0402
              2.6861               0.4984                   -0.0402                    0.0402
              2.6881               0.4984                   -0.0402                    0.0402
              2.6901               0.4984                   -0.0402                    0.0402
              2.6920               0.4984                   -0.0402                    0.0402
              2.6940               0.4984                   -0.0402                    0.0402
              2.6960               0.4984                   -0.0402                    0.0402
              2.6980               0.4984                   -0.0401                    0.0401
              2.7000               0.4984                   -0.0401                    0.0401
              2.7020               0.4984                   -0.0401                    0.0401
              2.7040               0.4983                   -0.0401                    0.0401
              2.7060               0.4983                   -0.0401                    0.0401
              2.7080               0.4983                   -0.0401                    0.0401
              2.7100               0.4983                   -0.0401                    0.0401
              2.7120               0.4983                   -0.0401                    0.0401
              2.7140               0.4983                   -0.0401                    0.0401
              2.7160               0.4983                   -0.0401                    0.0401
              2.7180               0.4983                   -0.0401                    0.0401
              2.7200               0.4983                   -0.0401                    0.0401
              2.7220               0.4982                   -0.0401                    0.0401
              2.7240               0.4982                   -0.0401                    0.0401
              2.7260               0.4982                   -0.0401                    0.0401
              2.7280               0.4982                   -0.0401                    0.0401
              2.7299               0.4982                   -0.0401                    0.0401
              2.7319               0.4982                   -0.0401                    0.0401
              2.7339               0.4982                   -0.0401                    0.0401
              2.7359               0.4982                   -0.0401                    0.0401
              2.7379               0.4981                   -0.0401                    0.0401
              2.7399               0.4981                   -0.0400                    0.0400
              2.7419               0.4981                   -0.0400                    0.0400
              2.7439               0.4981                   -0.0400                    0.0400
              2.7459               0.4981                   -0.0400                    0.0400
              2.7479               0.4981                   -0.0400                    0.0400
              2.7499               0.4981                   -0.0400                    0.0400
              2.7519               0.4981                   -0.0400                    0.0400
              2.7539               0.4981                   -0.0400                    0.0400
              2.7559               0.4980                   -0.0400                    0.0400
              2.7579               0.4980                   -0.0400                    0.0400
              2.7599               0.4980                   -0.0400                    0.0400
              2.7619               0.4980                   -0.0400                    0.0400
              2.7639               0.4980                   -0.0400                    0.0400
              2.7659               0.4980                   -0.0400                    0.0400
              2.7678               0.4980                   -0.0400                    0.0400
              2.7698               0.4980                   -0.0400                    0.0400
              2.7718               0.4980                   -0.0400                    0.0400
              2.7738               0.4979                   -0.0400                    0.0400
              2.7758               0.4979                   -0.0400                    0.0400
              2.7778               0.4979                   -0.0400                    0.0400
              2.7798               0.4979                   -0.0400                    0.0400
              2.7818               0.4979                   -0.0399                    0.0399
              2.7838               0.4979                   -0.0399                    0.0399
              2.7858               0.4979                   -0.0399                    0.0399
              2.7878               0.4979                   -0.0399                    0.0399
              2.7898               0.4978                   -0.0399                    0.0399
              2.7918               0.4978                   -0.0399                    0.0399
              2.7938               0.4978                   -0.0399                    0.0399
              2.7958               0.4978                   -0.0399                    0.0399
              2.7978               0.4978                   -0.0399                    0.0399
              2.7998               0.4978                   -0.0399                    0.0399
              2.8018               0.4978                   -0.0399                    0.0399
              2.8038               0.4978                   -0.0399                    0.0399
              2.8057               0.4978                   -0.0399                    0.0399
              2.8077               0.4977                   -0.0399                    0.0399
              2.8097               0.4977                   -0.0399                    0.0399
              2.8117               0.4977                   -0.0399                    0.0399
              2.8137               0.4977                   -0.0399                    0.0399
              2.8157               0.4977                   -0.0399                    0.0399
              2.8177               0.4977                   -0.0399                    0.0399
              2.8197               0.4977                   -0.0399                    0.0399
              2.8217               0.4977                   -0.0399                    0.0399
              2.8237               0.4977                   -0.0398                    0.0398
              2.8257               0.4976                   -0.0398                    0.0398
              2.8277               0.4976                   -0.0398                    0.0398
              2.8297               0.4976                   -0.0398                    0.0398
              2.8317               0.4976                   -0.0398                    0.0398
              2.8337               0.4976                   -0.0398                    0.0398
              2.8357               0.4976                   -0.0398                    0.0398
              2.8377               0.4976                   -0.0398                    0.0398
              2.8397               0.4976                   -0.0398                    0.0398
              2.8417               0.4975                   -0.0398                    0.0398
              2.8436               0.4975                   -0.0398                    0.0398
              2.8456               0.4975                   -0.0398                    0.0398
              2.8476               0.4975                   -0.0398                    0.0398
              2.8496               0.4975                   -0.0398                    0.0398
              2.8516               0.4975                   -0.0398                    0.0398
              2.8536               0.4975                   -0.0398                    0.0398
              2.8556               0.4975                   -0.0398                    0.0398
              2.8576               0.4975                   -0.0398                    0.0398
              2.8596               0.4974                   -0.0398                    0.0398
              2.8616               0.4974                   -0.0398                    0.0398
              2.8636               0.4974                   -0.0398                    0.0398
              2.8656               0.4974                   -0.0397                    0.0397
              2.8676               0.4974                   -0.0397                    0.0397
              2.8696               0.4974                   -0.0397                    0.0397
              2.8716               0.4974                   -0.0397                    0.0397
              2.8736               0.4974                   -0.0397                    0.0397
              2.8756               0.4974                   -0.0397                    0.0397
              2.8776               0.4973                   -0.0397                    0.0397
              2.8796               0.4973                   -0.0397                    0.0397
              2.8815               0.4973                   -0.0397                    0.0397
              2.8835               0.4973                   -0.0397                    0.0397
              2.8855               0.4973                   -0.0397                    0.0397
              2.8875               0.4973                   -0.0397                    0.0397
              2.8895               0.4973                   -0.0397                    0.0397
              2.8915               0.4973                   -0.0397                    0.0397
              2.8935               0.4972                   -0.0397                    0.0397
              2.8955               0.4972                   -0.0397                    0.0397
              2.8975               0.4972                   -0.0397                    0.0397
              2.8995               0.4972                   -0.0397                    0.0397
              2.9015               0.4972                   -0.0397                    0.0397
              2.9035               0.4972                   -0.0397                    0.0397
              2.9055               0.4972                   -0.0397                    0.0397
              2.9075               0.4972                   -0.0396                    0.0396
              2.9095               0.4972                   -0.0396                    0.0396
              2.9115               0.4971                   -0.0396                    0.0396
              2.9135               0.4971                   -0.0396                    0.0396
              2.9155               0.4971                   -0.0396                    0.0396
              2.9174               0.4971                   -0.0396                    0.0396
              2.9194               0.4971                   -0.0396                    0.0396
              2.9214               0.4971                   -0.0396                    0.0396
              2.9234               0.4971                   -0.0396                    0.0396
              2.9254               0.4971                   -0.0396                    0.0396
              2.9274               0.4971                   -0.0396                    0.0396
              2.9294               0.4970                   -0.0396                    0.0396
              2.9314               0.4970                   -0.0396                    0.0396
              2.9334               0.4970                   -0.0396                    0.0396
              2.9354               0.4970                   -0.0396                    0.0396
              2.9374               0.4970                   -0.0396                    0.0396
              2.9394               0.4970                   -0.0396                    0.0396
              2.9414               0.4970                   -0.0396                    0.0396
              2.9434               0.4970                   -0.0396                    0.0396
              2.9454               0.4969                   -0.0396                    0.0396
              2.9474               0.4969                   -0.0396                    0.0396
              2.9494               0.4969                   -0.0395                    0.0395
              2.9514               0.4969                   -0.0395                    0.0395
              2.9534               0.4969                   -0.0395                    0.0395
              2.9553               0.4969                   -0.0395                    0.0395
              2.9573               0.4969                   -0.0395                    0.0395
              2.9593               0.4969                   -0.0395                    0.0395
              2.9613               0.4969                   -0.0395                    0.0395
              2.9633               0.4968                   -0.0395                    0.0395
              2.9653               0.4968                   -0.0395                    0.0395
              2.9673               0.4968                   -0.0395                    0.0395
              2.9693               0.4968                   -0.0395                    0.0395
              2.9713               0.4968                   -0.0395                    0.0395
              2.9733               0.4968                   -0.0395                    0.0395
              2.9753               0.4968                   -0.0395                    0.0395
              2.9773               0.4968                   -0.0395                    0.0395
              2.9793               0.4967                   -0.0395                    0.0395
              2.9813               0.4967                   -0.0395                    0.0395
              2.9833               0.4967                   -0.0395                    0.0395
              2.9853               0.4967                   -0.0395                    0.0395
              2.9873               0.4967                   -0.0395                    0.0395
              2.9893               0.4967                   -0.0395                    0.0395
              2.9913               0.4967                   -0.0394                    0.0394
              2.9932               0.4967                   -0.0394                    0.0394
              2.9952               0.4967                   -0.0394                    0.0394
              2.9972               0.4966                   -0.0394                    0.0394
              2.9992               0.4966                   -0.0394                    0.0394
              3.0012               0.4966                   -0.0394                    0.0394
              3.0032               0.4966                   -0.0394                    0.0394
              3.0052               0.4966                   -0.0394                    0.0394
              3.0072               0.4966                   -0.0394                    0.0394
              3.0092               0.4966                   -0.0394                    0.0394
              3.0112               0.4966                   -0.0394                    0.0394
              3.0132               0.4966                   -0.0394                    0.0394
              3.0152               0.4965                   -0.0394                    0.0394
              3.0172               0.4965                   -0.0394                    0.0394
              3.0192               0.4965                   -0.0394                    0.0394
              3.0212               0.4965                   -0.0394                    0.0394
              3.0232               0.4965                   -0.0394                    0.0394
              3.0252               0.4965                   -0.0394                    0.0394
              3.0272               0.4965                   -0.0394                    0.0394
              3.0292               0.4965                   -0.0394                    0.0394
              3.0311               0.4964                   -0.0394                    0.0394
              3.0331               0.4964                   -0.0393                    0.0393
              3.0351               0.4964                   -0.0393                    0.0393
              3.0371               0.4964                   -0.0393                    0.0393
              3.0391               0.4964                   -0.0393                    0.0393
              3.0411               0.4964                   -0.0393                    0.0393
              3.0431               0.4964                   -0.0393                    0.0393
              3.0451               0.4964                   -0.0393                    0.0393
              3.0471               0.4964                   -0.0393                    0.0393
              3.0491               0.4963                   -0.0393                    0.0393
              3.0511               0.4963                   -0.0393                    0.0393
              3.0531               0.4963                   -0.0393                    0.0393
              3.0551               0.4963                   -0.0393                    0.0393
              3.0571               0.4963                   -0.0393                    0.0393
              3.0591               0.4963                   -0.0393                    0.0393
              3.0611               0.4963                   -0.0393                    0.0393
              3.0631               0.4963                   -0.0393                    0.0393
              3.0651               0.4963                   -0.0393                    0.0393
              3.0671               0.4962                   -0.0393                    0.0393
              3.0690               0.4962                   -0.0393                    0.0393
              3.0710               0.4962                   -0.0393                    0.0393
              3.0730               0.4962                   -0.0393                    0.0393
              3.0750               0.4962                   -0.0393                    0.0393
              3.0770               0.4962                   -0.0392                    0.0392
              3.0790               0.4962                   -0.0392                    0.0392
              3.0810               0.4962                   -0.0392                    0.0392
              3.0830               0.4961                   -0.0392                    0.0392
              3.0850               0.4961                   -0.0392                    0.0392
              3.0870               0.4961                   -0.0392                    0.0392
              3.0890               0.4961                   -0.0392                    0.0392
              3.0910               0.4961                   -0.0392                    0.0392
              3.0930               0.4961                   -0.0392                    0.0392
              3.0950               0.4961                   -0.0392                    0.0392
              3.0970               0.4961                   -0.0392                    0.0392
              3.0990               0.4961                   -0.0392                    0.0392
              3.1010               0.4960                   -0.0392                    0.0392
              3.1030               0.4960                   -0.0392                    0.0392
              3.1050               0.4960                   -0.0392                    0.0392
              3.1069               0.4960                   -0.0392                    0.0392
              3.1089               0.4960                   -0.0392                    0.0392
              3.1109               0.4960                   -0.0392                    0.0392
              3.1129               0.4960                   -0.0392                    0.0392
              3.1149               0.4960                   -0.0392                    0.0392
              3.1169               0.4960                   -0.0392                    0.0392
              3.1189               0.4959                   -0.0391                    0.0391
              3.1209               0.4959                   -0.0391                    0.0391
              3.1229               0.4959                   -0.0391                    0.0391
              3.1249               0.4959                   -0.0391                    0.0391
              3.1269               0.4959                   -0.0391                    0.0391
              3.1289               0.4959                   -0.0391                    0.0391
              3.1309               0.4959                   -0.0391                    0.0391
              3.1329               0.4959                   -0.0391                    0.0391
              3.1349               0.4958                   -0.0391                    0.0391
              3.1369               0.4958                   -0.0391                    0.0391
              3.1389               0.4958                   -0.0391                    0.0391
              3.1409               0.4958                   -0.0391                    0.0391
              3.1428               0.4958                   -0.0391                    0.0391
              3.1448               0.4958                   -0.0391                    0.0391
              3.1468               0.4958                   -0.0391                    0.0391
              3.1488               0.4958                   -0.0391                    0.0391
              3.1508               0.4958                   -0.0391                    0.0391
              3.1528               0.4957                   -0.0391                    0.0391
              3.1548               0.4957                   -0.0391                    0.0391
              3.1568               0.4957                   -0.0391                    0.0391
              3.1588               0.4957                   -0.0391                    0.0391
              3.1608               0.4957                   -0.0390                    0.0390
              3.1628               0.4957                   -0.0390                    0.0390
              3.1648               0.4957                   -0.0390                    0.0390
              3.1668               0.4957                   -0.0390                    0.0390
              3.1688               0.4957                   -0.0390                    0.0390
              3.1708               0.4956                   -0.0390                    0.0390
              3.1728               0.4956                   -0.0390                    0.0390
              3.1748               0.4956                   -0.0390                    0.0390
              3.1768               0.4956                   -0.0390                    0.0390
              3.1788               0.4956                   -0.0390                    0.0390
              3.1807               0.4956                   -0.0390                    0.0390
              3.1827               0.4956                   -0.0390                    0.0390
              3.1847               0.4956                   -0.0390                    0.0390
              3.1867               0.4955                   -0.0390                    0.0390
              3.1887               0.4955                   -0.0390                    0.0390
              3.1907               0.4955                   -0.0390                    0.0390
              3.1927               0.4955                   -0.0390                    0.0390
              3.1947               0.4955                   -0.0390                    0.0390
              3.1967               0.4955                   -0.0390                    0.0390
              3.1987               0.4955                   -0.0390                    0.0390
              3.2007               0.4955                   -0.0390                    0.0390
              3.2027               0.4955                   -0.0389                    0.0389
              3.2047               0.4954                   -0.0389                    0.0389
              3.2067               0.4954                   -0.0389                    0.0389
              3.2087               0.4954                   -0.0389                    0.0389
              3.2107               0.4954                   -0.0389                    0.0389
              3.2127               0.4954                   -0.0389                    0.0389
              3.2147               0.4954                   -0.0389                    0.0389
              3.2167               0.4954                   -0.0389                    0.0389
              3.2186               0.4954                   -0.0389                    0.0389
              3.2206               0.4954                   -0.0389                    0.0389
              3.2226               0.4953                   -0.0389                    0.0389
              3.2246               0.4953                   -0.0389                    0.0389
              3.2266               0.4953                   -0.0389                    0.0389
              3.2286               0.4953                   -0.0389                    0.0389
              3.2306               0.4953                   -0.0389                    0.0389
              3.2326               0.4953                   -0.0389                    0.0389
              3.2346               0.4953                   -0.0389                    0.0389
              3.2366               0.4953                   -0.0389                    0.0389
              3.2386               0.4952                   -0.0389                    0.0389
              3.2406               0.4952                   -0.0389                    0.0389
              3.2426               0.4952                   -0.0389                    0.0389
              3.2446               0.4952                   -0.0388                    0.0388
              3.2466               0.4952                   -0.0388                    0.0388
              3.2486               0.4952                   -0.0388                    0.0388
              3.2506               0.4952                   -0.0388                    0.0388
              3.2526               0.4952                   -0.0388                    0.0388
              3.2546               0.4952                   -0.0388                    0.0388
              3.2565               0.4951                   -0.0388                    0.0388
              3.2585               0.4951                   -0.0388                    0.0388
              3.2605               0.4951                   -0.0388                    0.0388
              3.2625               0.4951                   -0.0388                    0.0388
              3.2645               0.4951                   -0.0388                    0.0388
              3.2665               0.4951                   -0.0388                    0.0388
              3.2685               0.4951                   -0.0388                    0.0388
              3.2705               0.4951                   -0.0388                    0.0388
              3.2725               0.4951                   -0.0388                    0.0388
              3.2745               0.4950                   -0.0388                    0.0388
              3.2765               0.4950                   -0.0388                    0.0388
              3.2785               0.4950                   -0.0388                    0.0388
              3.2805               0.4950                   -0.0388                    0.0388
              3.2825               0.4950                   -0.0388                    0.0388
              3.2845               0.4950                   -0.0388                    0.0388
              3.2865               0.4950                   -0.0387                    0.0387
              3.2885               0.4950                   -0.0387                    0.0387
              3.2905               0.4949                   -0.0387                    0.0387
              3.2925               0.4949                   -0.0387                    0.0387
              3.2944               0.4949                   -0.0387                    0.0387
              3.2964               0.4949                   -0.0387                    0.0387
              3.2984               0.4949                   -0.0387                    0.0387
              3.3004               0.4949                   -0.0387                    0.0387
              3.3024               0.4949                   -0.0387                    0.0387
              3.3044               0.4949                   -0.0387                    0.0387
              3.3064               0.4949                   -0.0387                    0.0387
              3.3084               0.4948                   -0.0387                    0.0387
              3.3104               0.4948                   -0.0387                    0.0387
              3.3124               0.4948                   -0.0387                    0.0387
              3.3144               0.4948                   -0.0387                    0.0387
              3.3164               0.4948                   -0.0387                    0.0387
              3.3184               0.4948                   -0.0387                    0.0387
              3.3204               0.4948                   -0.0387                    0.0387
              3.3224               0.4948                   -0.0387                    0.0387
              3.3244               0.4947                   -0.0387                    0.0387
              3.3264               0.4947                   -0.0387                    0.0387
              3.3284               0.4947                   -0.0386                    0.0386
              3.3304               0.4947                   -0.0386                    0.0386
              3.3323               0.4947                   -0.0386                    0.0386
              3.3343               0.4947                   -0.0386                    0.0386
              3.3363               0.4947                   -0.0386                    0.0386
              3.3383               0.4947                   -0.0386                    0.0386
              3.3403               0.4947                   -0.0386                    0.0386
              3.3423               0.4946                   -0.0386                    0.0386
              3.3443               0.4946                   -0.0386                    0.0386
              3.3463               0.4946                   -0.0386                    0.0386
              3.3483               0.4946                   -0.0386                    0.0386
              3.3503               0.4946                   -0.0386                    0.0386
              3.3523               0.4946                   -0.0386                    0.0386
              3.3543               0.4946                   -0.0386                    0.0386
              3.3563               0.4946                   -0.0386                    0.0386
              3.3583               0.4946                   -0.0386                    0.0386
              3.3603               0.4945                   -0.0386                    0.0386
              3.3623               0.4945                   -0.0386                    0.0386
              3.3643               0.4945                   -0.0386                    0.0386
              3.3663               0.4945                   -0.0386                    0.0386
              3.3683               0.4945                   -0.0386                    0.0386
              3.3702               0.4945                   -0.0385                    0.0385
              3.3722               0.4945                   -0.0385                    0.0385
              3.3742               0.4945                   -0.0385                    0.0385
              3.3762               0.4944                   -0.0385                    0.0385
              3.3782               0.4944                   -0.0385                    0.0385
              3.3802               0.4944                   -0.0385                    0.0385
              3.3822               0.4944                   -0.0385                    0.0385
              3.3842               0.4944                   -0.0385                    0.0385
              3.3862               0.4944                   -0.0385                    0.0385
              3.3882               0.4944                   -0.0385                    0.0385
              3.3902               0.4944                   -0.0385                    0.0385
              3.3922               0.4944                   -0.0385                    0.0385
              3.3942               0.4943                   -0.0385                    0.0385
              3.3962               0.4943                   -0.0385                    0.0385
              3.3982               0.4943                   -0.0385                    0.0385
              3.4002               0.4943                   -0.0385                    0.0385
              3.4022               0.4943                   -0.0385                    0.0385
              3.4042               0.4943                   -0.0385                    0.0385
              3.4061               0.4943                   -0.0385                    0.0385
              3.4081               0.4943                   -0.0385                    0.0385
              3.4101               0.4943                   -0.0385                    0.0385
              3.4121               0.4942                   -0.0384                    0.0384
              3.4141               0.4942                   -0.0384                    0.0384
              3.4161               0.4942                   -0.0384                    0.0384
              3.4181               0.4942                   -0.0384                    0.0384
              3.4201               0.4942                   -0.0384                    0.0384
              3.4221               0.4942                   -0.0384                    0.0384
              3.4241               0.4942                   -0.0384                    0.0384
              3.4261               0.4942                   -0.0384                    0.0384
              3.4281               0.4941                   -0.0384                    0.0384
              3.4301               0.4941                   -0.0384                    0.0384
              3.4321               0.4941                   -0.0384                    0.0384
              3.4341               0.4941                   -0.0384                    0.0384
              3.4361               0.4941                   -0.0384                    0.0384
              3.4381               0.4941                   -0.0384                    0.0384
              3.4401               0.4941                   -0.0384                    0.0384
              3.4421               0.4941                   -0.0384                    0.0384
              3.4440               0.4941                   -0.0384                    0.0384
              3.4460               0.4940                   -0.0384                    0.0384
              3.4480               0.4940                   -0.0384                    0.0384
              3.4500               0.4940                   -0.0384                    0.0384
              3.4520               0.4940                   -0.0384                    0.0384
              3.4540               0.4940                   -0.0383                    0.0383
              3.4560               0.4940                   -0.0383                    0.0383
              3.4580               0.4940                   -0.0383                    0.0383
              3.4600               0.4940                   -0.0383                    0.0383
              3.4620               0.4940                   -0.0383                    0.0383
              3.4640               0.4939                   -0.0383                    0.0383
              3.4660               0.4939                   -0.0383                    0.0383
              3.4680               0.4939                   -0.0383                    0.0383
              3.4700               0.4939                   -0.0383                    0.0383
              3.4720               0.4939                   -0.0383                    0.0383
              3.4740               0.4939                   -0.0383                    0.0383
              3.4760               0.4939                   -0.0383                    0.0383
              3.4780               0.4939                   -0.0383                    0.0383
              3.4800               0.4938                   -0.0383                    0.0383
              3.4819               0.4938                   -0.0383                    0.0383
              3.4839               0.4938                   -0.0383                    0.0383
              3.4859               0.4938                   -0.0383                    0.0383
              3.4879               0.4938                   -0.0383                    0.0383
              3.4899               0.4938                   -0.0383                    0.0383
              3.4919               0.4938                   -0.0383                    0.0383
              3.4939               0.4938                   -0.0383                    0.0383
              3.4959               0.4938                   -0.0382                    0.0382
              3.4979               0.4937                   -0.0382                    0.0382
              3.4999               0.4937                   -0.0382                    0.0382
              3.5019               0.4937                   -0.0382                    0.0382
              3.5039               0.4937                   -0.0382                    0.0382
              3.5059               0.4937                   -0.0382                    0.0382
              3.5079               0.4937                   -0.0382                    0.0382
              3.5099               0.4937                   -0.0382                    0.0382
              3.5119               0.4937                   -0.0382                    0.0382
              3.5139               0.4937                   -0.0382                    0.0382
              3.5159               0.4936                   -0.0382                    0.0382
              3.5179               0.4936                   -0.0382                    0.0382
              3.5198               0.4936                   -0.0382                    0.0382
              3.5218               0.4936                   -0.0382                    0.0382
              3.5238               0.4936                   -0.0382                    0.0382
              3.5258               0.4936                   -0.0382                    0.0382
              3.5278               0.4936                   -0.0382                    0.0382
              3.5298               0.4936                   -0.0382                    0.0382
              3.5318               0.4935                   -0.0382                    0.0382
              3.5338               0.4935                   -0.0382                    0.0382
              3.5358               0.4935                   -0.0382                    0.0382
              3.5378               0.4935                   -0.0381                    0.0381
              3.5398               0.4935                   -0.0381                    0.0381
              3.5418               0.4935                   -0.0381                    0.0381
              3.5438               0.4935                   -0.0381                    0.0381
              3.5458               0.4935                   -0.0381                    0.0381
              3.5478               0.4935                   -0.0381                    0.0381
              3.5498               0.4934                   -0.0381                    0.0381
              3.5518               0.4934                   -0.0381                    0.0381
              3.5538               0.4934                   -0.0381                    0.0381
              3.5558               0.4934                   -0.0381                    0.0381
              3.5577               0.4934                   -0.0381                    0.0381
              3.5597               0.4934                   -0.0381                    0.0381
              3.5617               0.4934                   -0.0381                    0.0381
              3.5637               0.4934                   -0.0381                    0.0381
              3.5657               0.4934                   -0.0381                    0.0381
              3.5677               0.4933                   -0.0381                    0.0381
              3.5697               0.4933                   -0.0381                    0.0381
              3.5717               0.4933                   -0.0381                    0.0381
              3.5737               0.4933                   -0.0381                    0.0381
              3.5757               0.4933                   -0.0381                    0.0381
              3.5777               0.4933                   -0.0381                    0.0381
              3.5797               0.4933                   -0.0380                    0.0380
              3.5817               0.4933                   -0.0380                    0.0380
              3.5837               0.4932                   -0.0380                    0.0380
              3.5857               0.4932                   -0.0380                    0.0380
              3.5877               0.4932                   -0.0380                    0.0380
              3.5897               0.4932                   -0.0380                    0.0380
              3.5917               0.4932                   -0.0380                    0.0380
              3.5937               0.4932                   -0.0380                    0.0380
              3.5956               0.4932                   -0.0380                    0.0380
              3.5976               0.4932                   -0.0380                    0.0380
              3.5996               0.4932                   -0.0380                    0.0380
              3.6016               0.4931                   -0.0380                    0.0380
              3.6036               0.4931                   -0.0380                    0.0380
              3.6056               0.4931                   -0.0380                    0.0380
              3.6076               0.4931                   -0.0380                    0.0380
              3.6096               0.4931                   -0.0380                    0.0380
              3.6116               0.4931                   -0.0380                    0.0380
              3.6136               0.4931                   -0.0380                    0.0380
              3.6156               0.4931                   -0.0380                    0.0380
              3.6176               0.4930                   -0.0380                    0.0380
              3.6196               0.4930                   -0.0380                    0.0380
              3.6216               0.4930                   -0.0379                    0.0379
              3.6236               0.4930                   -0.0379                    0.0379
              3.6256               0.4930                   -0.0379                    0.0379
              3.6276               0.4930                   -0.0379                    0.0379
              3.6296               0.4930                   -0.0379                    0.0379
              3.6315               0.4930                   -0.0379                    0.0379
              3.6335               0.4930                   -0.0379                    0.0379
              3.6355               0.4929                   -0.0379                    0.0379
              3.6375               0.4929                   -0.0379                    0.0379
              3.6395               0.4929                   -0.0379                    0.0379
              3.6415               0.4929                   -0.0379                    0.0379
              3.6435               0.4929                   -0.0379                    0.0379
              3.6455               0.4929                   -0.0379                    0.0379
              3.6475               0.4929                   -0.0379                    0.0379
              3.6495               0.4929                   -0.0379                    0.0379
              3.6515               0.4929                   -0.0379                    0.0379
              3.6535               0.4928                   -0.0379                    0.0379
              3.6555               0.4928                   -0.0379                    0.0379
              3.6575               0.4928                   -0.0379                    0.0379
              3.6595               0.4928                   -0.0379                    0.0379
              3.6615               0.4928                   -0.0379                    0.0379
              3.6635               0.4928                   -0.0378                    0.0378
              3.6655               0.4928                   -0.0378                    0.0378
              3.6675               0.4928                   -0.0378                    0.0378
              3.6694               0.4927                   -0.0378                    0.0378
              3.6714               0.4927                   -0.0378                    0.0378
              3.6734               0.4927                   -0.0378                    0.0378
              3.6754               0.4927                   -0.0378                    0.0378
              3.6774               0.4927                   -0.0378                    0.0378
              3.6794               0.4927                   -0.0378                    0.0378
              3.6814               0.4927                   -0.0378                    0.0378
              3.6834               0.4927                   -0.0378                    0.0378
              3.6854               0.4927                   -0.0378                    0.0378
              3.6874               0.4926                   -0.0378                    0.0378
              3.6894               0.4926                   -0.0378                    0.0378
              3.6914               0.4926                   -0.0378                    0.0378
              3.6934               0.4926                   -0.0378                    0.0378
              3.6954               0.4926                   -0.0378                    0.0378
              3.6974               0.4926                   -0.0378                    0.0378
              3.6994               0.4926                   -0.0378                    0.0378
              3.7014               0.4926                   -0.0378                    0.0378
              3.7034               0.4926                   -0.0378                    0.0378
              3.7054               0.4925                   -0.0377                    0.0377
              3.7073               0.4925                   -0.0377                    0.0377
              3.7093               0.4925                   -0.0377                    0.0377
              3.7113               0.4925                   -0.0377                    0.0377
              3.7133               0.4925                   -0.0377                    0.0377
              3.7153               0.4925                   -0.0377                    0.0377
              3.7173               0.4925                   -0.0377                    0.0377
              3.7193               0.4925                   -0.0377                    0.0377
              3.7213               0.4924                   -0.0377                    0.0377
              3.7233               0.4924                   -0.0377                    0.0377
              3.7253               0.4924                   -0.0377                    0.0377
              3.7273               0.4924                   -0.0377                    0.0377
              3.7293               0.4924                   -0.0377                    0.0377
              3.7313               0.4924                   -0.0377                    0.0377
              3.7333               0.4924                   -0.0377                    0.0377
              3.7353               0.4924                   -0.0377                    0.0377
              3.7373               0.4924                   -0.0377                    0.0377
              3.7393               0.4923                   -0.0377                    0.0377
              3.7413               0.4923                   -0.0377                    0.0377
              3.7433               0.4923                   -0.0377                    0.0377
              3.7452               0.4923                   -0.0377                    0.0377
              3.7472               0.4923                   -0.0376                    0.0376
              3.7492               0.4923                   -0.0376                    0.0376
              3.7512               0.4923                   -0.0376                    0.0376
              3.7532               0.4923                   -0.0376                    0.0376
              3.7552               0.4923                   -0.0376                    0.0376
              3.7572               0.4922                   -0.0376                    0.0376
              3.7592               0.4922                   -0.0376                    0.0376
              3.7612               0.4922                   -0.0376                    0.0376
              3.7632               0.4922                   -0.0376                    0.0376
              3.7652               0.4922                   -0.0376                    0.0376
              3.7672               0.4922                   -0.0376                    0.0376
              3.7692               0.4922                   -0.0376                    0.0376
              3.7712               0.4922                   -0.0376                    0.0376
              3.7732               0.4921                   -0.0376                    0.0376
              3.7752               0.4921                   -0.0376                    0.0376
              3.7772               0.4921                   -0.0376                    0.0376
              3.7792               0.4921                   -0.0376                    0.0376
              3.7812               0.4921                   -0.0376                    0.0376
              3.7831               0.4921                   -0.0376                    0.0376
              3.7851               0.4921                   -0.0376                    0.0376
              3.7871               0.4921                   -0.0376                    0.0376
              3.7891               0.4921                   -0.0375                    0.0375
              3.7911               0.4920                   -0.0375                    0.0375
              3.7931               0.4920                   -0.0375                    0.0375
              3.7951               0.4920                   -0.0375                    0.0375
              3.7971               0.4920                   -0.0375                    0.0375
              3.7991               0.4920                   -0.0375                    0.0375
              3.8011               0.4920                   -0.0375                    0.0375
              3.8031               0.4920                   -0.0375                    0.0375
              3.8051               0.4920                   -0.0375                    0.0375
              3.8071               0.4920                   -0.0375                    0.0375
              3.8091               0.4919                   -0.0375                    0.0375
              3.8111               0.4919                   -0.0375                    0.0375
              3.8131               0.4919                   -0.0375                    0.0375
              3.8151               0.4919                   -0.0375                    0.0375
              3.8171               0.4919                   -0.0375                    0.0375
              3.8191               0.4919                   -0.0375                    0.0375
              3.8210               0.4919                   -0.0375                    0.0375
              3.8230               0.4919                   -0.0375                    0.0375
              3.8250               0.4918                   -0.0375                    0.0375
              3.8270               0.4918                   -0.0375                    0.0375
              3.8290               0.4918                   -0.0375                    0.0375
              3.8310               0.4918                   -0.0374                    0.0374
              3.8330               0.4918                   -0.0374                    0.0374
              3.8350               0.4918                   -0.0374                    0.0374
              3.8370               0.4918                   -0.0374                    0.0374
              3.8390               0.4918                   -0.0374                    0.0374
              3.8410               0.4918                   -0.0374                    0.0374
              3.8430               0.4917                   -0.0374                    0.0374
              3.8450               0.4917                   -0.0374                    0.0374
              3.8470               0.4917                   -0.0374                    0.0374
              3.8490               0.4917                   -0.0374                    0.0374
              3.8510               0.4917                   -0.0374                    0.0374
              3.8530               0.4917                   -0.0374                    0.0374
              3.8550               0.4917                   -0.0374                    0.0374
              3.8569               0.4917                   -0.0374                    0.0374
              3.8589               0.4917                   -0.0374                    0.0374
              3.8609               0.4916                   -0.0374                    0.0374
              3.8629               0.4916                   -0.0374                    0.0374
              3.8649               0.4916                   -0.0374                    0.0374
              3.8669               0.4916                   -0.0374                    0.0374
              3.8689               0.4916                   -0.0374                    0.0374
              3.8709               0.4916                   -0.0374                    0.0374
              3.8729               0.4916                   -0.0374                    0.0374
              3.8749               0.4916                   -0.0373                    0.0373
              3.8769               0.4915                   -0.0373                    0.0373
              3.8789               0.4915                   -0.0373                    0.0373
              3.8809               0.4915                   -0.0373                    0.0373
              3.8829               0.4915                   -0.0373                    0.0373
              3.8849               0.4915                   -0.0373                    0.0373
              3.8869               0.4915                   -0.0373                    0.0373
              3.8889               0.4915                   -0.0373                    0.0373
              3.8909               0.4915                   -0.0373                    0.0373
              3.8929               0.4915                   -0.0373                    0.0373
              3.8948               0.4914                   -0.0373                    0.0373
              3.8968               0.4914                   -0.0373                    0.0373
              3.8988               0.4914                   -0.0373                    0.0373
              3.9008               0.4914                   -0.0373                    0.0373
              3.9028               0.4914                   -0.0373                    0.0373
              3.9048               0.4914                   -0.0373                    0.0373
              3.9068               0.4914                   -0.0373                    0.0373
              3.9088               0.4914                   -0.0373                    0.0373
              3.9108               0.4914                   -0.0373                    0.0373
              3.9128               0.4913                   -0.0373                    0.0373
              3.9148               0.4913                   -0.0373                    0.0373
              3.9168               0.4913                   -0.0372                    0.0372
              3.9188               0.4913                   -0.0372                    0.0372
              3.9208               0.4913                   -0.0372                    0.0372
              3.9228               0.4913                   -0.0372                    0.0372
              3.9248               0.4913                   -0.0372                    0.0372
              3.9268               0.4913                   -0.0372                    0.0372
              3.9288               0.4912                   -0.0372                    0.0372
              3.9308               0.4912                   -0.0372                    0.0372
              3.9327               0.4912                   -0.0372                    0.0372
              3.9347               0.4912                   -0.0372                    0.0372
              3.9367               0.4912                   -0.0372                    0.0372
              3.9387               0.4912                   -0.0372                    0.0372
              3.9407               0.4912                   -0.0372                    0.0372
              3.9427               0.4912                   -0.0372                    0.0372
              3.9447               0.4912                   -0.0372                    0.0372
              3.9467               0.4911                   -0.0372                    0.0372
              3.9487               0.4911                   -0.0372                    0.0372
              3.9507               0.4911                   -0.0372                    0.0372
              3.9527               0.4911                   -0.0372                    0.0372
              3.9547               0.4911                   -0.0372                    0.0372
              3.9567               0.4911                   -0.0372                    0.0372
              3.9587               0.4911                   -0.0371                    0.0371
              3.9607               0.4911                   -0.0371                    0.0371
              3.9627               0.4910                   -0.0371                    0.0371
              3.9647               0.4910                   -0.0371                    0.0371
              3.9667               0.4910                   -0.0371                    0.0371
              3.9687               0.4910                   -0.0371                    0.0371
              3.9706               0.4910                   -0.0371                    0.0371
              3.9726               0.4910                   -0.0371                    0.0371
              3.9746               0.4910                   -0.0371                    0.0371
              3.9766               0.4910                   -0.0371                    0.0371
              3.9786               0.4910                   -0.0371                    0.0371
              3.9806               0.4909                   -0.0371                    0.0371
              3.9826               0.4909                   -0.0371                    0.0371
              3.9846               0.4909                   -0.0371                    0.0371
              3.9866               0.4909                   -0.0371                    0.0371
              3.9886               0.4909                   -0.0371                    0.0371
              3.9906               0.4909                   -0.0371                    0.0371
              3.9926               0.4909                   -0.0371                    0.0371
              3.9946               0.4909                   -0.0371                    0.0371
              3.9966               0.4909                   -0.0371                    0.0371
              3.9986               0.4908                   -0.0371                    0.0371
              4.0006               0.4908                   -0.0370                    0.0370
              4.0026               0.4908                   -0.0370                    0.0370
              4.0046               0.4908                   -0.0370                    0.0370
              4.0066               0.4908                   -0.0370                    0.0370
              4.0085               0.4908                   -0.0370                    0.0370
              4.0105               0.4908                   -0.0370                    0.0370
              4.0125               0.4908                   -0.0370                    0.0370
              4.0145               0.4907                   -0.0370                    0.0370
              4.0165               0.4907                   -0.0370                    0.0370
              4.0185               0.4907                   -0.0370                    0.0370
              4.0205               0.4907                   -0.0370                    0.0370
              4.0225               0.4907                   -0.0370                    0.0370
              4.0245               0.4907                   -0.0370                    0.0370
              4.0265               0.4907                   -0.0370                    0.0370
              4.0285               0.4907                   -0.0370                    0.0370
              4.0305               0.4907                   -0.0370                    0.0370
              4.0325               0.4906                   -0.0370                    0.0370
              4.0345               0.4906                   -0.0370                    0.0370
              4.0365               0.4906                   -0.0370                    0.0370
              4.0385               0.4906                   -0.0370                    0.0370
              4.0405               0.4906                   -0.0370                    0.0370
              4.0425               0.4906                   -0.0369                    0.0369
              4.0445               0.4906                   -0.0369                    0.0369
              4.0464               0.4906                   -0.0369                    0.0369
              4.0484               0.4906                   -0.0369                    0.0369
              4.0504               0.4905                   -0.0369                    0.0369
              4.0524               0.4905                   -0.0369                    0.0369
              4.0544               0.4905                   -0.0369                    0.0369
              4.0564               0.4905                   -0.0369                    0.0369
              4.0584               0.4905                   -0.0369                    0.0369
              4.0604               0.4905                   -0.0369                    0.0369
              4.0624               0.4905                   -0.0369                    0.0369
              4.0644               0.4905                   -0.0369                    0.0369
              4.0664               0.4904                   -0.0369                    0.0369
              4.0684               0.4904                   -0.0369                    0.0369
              4.0704               0.4904                   -0.0369                    0.0369
              4.0724               0.4904                   -0.0369                    0.0369
              4.0744               0.4904                   -0.0369                    0.0369
              4.0764               0.4904                   -0.0369                    0.0369
              4.0784               0.4904                   -0.0369                    0.0369
              4.0804               0.4904                   -0.0369                    0.0369
              4.0824               0.4904                   -0.0369                    0.0369
              4.0843               0.4903                   -0.0368                    0.0368
              4.0863               0.4903                   -0.0368                    0.0368
              4.0883               0.4903                   -0.0368                    0.0368
              4.0903               0.4903                   -0.0368                    0.0368
              4.0923               0.4903                   -0.0368                    0.0368
              4.0943               0.4903                   -0.0368                    0.0368
              4.0963               0.4903                   -0.0368                    0.0368
              4.0983               0.4903                   -0.0368                    0.0368
              4.1003               0.4903                   -0.0368                    0.0368
              4.1023               0.4902                   -0.0368                    0.0368
              4.1043               0.4902                   -0.0368                    0.0368
              4.1063               0.4902                   -0.0368                    0.0368
              4.1083               0.4902                   -0.0368                    0.0368
              4.1103               0.4902                   -0.0368                    0.0368
              4.1123               0.4902                   -0.0368                    0.0368
              4.1143               0.4902                   -0.0368                    0.0368
              4.1163               0.4902                   -0.0368                    0.0368
              4.1183               0.4901                   -0.0368                    0.0368
              4.1202               0.4901                   -0.0368                    0.0368
              4.1222               0.4901                   -0.0368                    0.0368
              4.1242               0.4901                   -0.0368                    0.0368
              4.1262               0.4901                   -0.0367                    0.0367
              4.1282               0.4901                   -0.0367                    0.0367
              4.1302               0.4901                   -0.0367                    0.0367
              4.1322               0.4901                   -0.0367                    0.0367
              4.1342               0.4901                   -0.0367                    0.0367
              4.1362               0.4900                   -0.0367                    0.0367
              4.1382               0.4900                   -0.0367                    0.0367
              4.1402               0.4900                   -0.0367                    0.0367
              4.1422               0.4900                   -0.0367                    0.0367
              4.1442               0.4900                   -0.0367                    0.0367
              4.1462               0.4900                   -0.0367                    0.0367
              4.1482               0.4900                   -0.0367                    0.0367
              4.1502               0.4900                   -0.0367                    0.0367
              4.1522               0.4900                   -0.0367                    0.0367
              4.1542               0.4899                   -0.0367                    0.0367
              4.1562               0.4899                   -0.0367                    0.0367
              4.1581               0.4899                   -0.0367                    0.0367
              4.1601               0.4899                   -0.0367                    0.0367
              4.1621               0.4899                   -0.0367                    0.0367
              4.1641               0.4899                   -0.0367                    0.0367
              4.1661               0.4899                   -0.0367                    0.0367
              4.1681               0.4899                   -0.0366                    0.0366
              4.1701               0.4898                   -0.0366                    0.0366
              4.1721               0.4898                   -0.0366                    0.0366
              4.1741               0.4898                   -0.0366                    0.0366
              4.1761               0.4898                   -0.0366                    0.0366
              4.1781               0.4898                   -0.0366                    0.0366
              4.1801               0.4898                   -0.0366                    0.0366
              4.1821               0.4898                   -0.0366                    0.0366
              4.1841               0.4898                   -0.0366                    0.0366
              4.1861               0.4898                   -0.0366                    0.0366
              4.1881               0.4897                   -0.0366                    0.0366
              4.1901               0.4897                   -0.0366                    0.0366
              4.1921               0.4897                   -0.0366                    0.0366
              4.1941               0.4897                   -0.0366                    0.0366
              4.1960               0.4897                   -0.0366                    0.0366
              4.1980               0.4897                   -0.0366                    0.0366
              4.2000               0.4897                   -0.0366                    0.0366
              4.2020               0.4897                   -0.0366                    0.0366
              4.2040               0.4897                   -0.0366                    0.0366
              4.2060               0.4896                   -0.0366                    0.0366
              4.2080               0.4896                   -0.0366                    0.0366
              4.2100               0.4896                   -0.0365                    0.0365
              4.2120               0.4896                   -0.0365                    0.0365
              4.2140               0.4896                   -0.0365                    0.0365
              4.2160               0.4896                   -0.0365                    0.0365
              4.2180               0.4896                   -0.0365                    0.0365
              4.2200               0.4896                   -0.0365                    0.0365
              4.2220               0.4895                   -0.0365                    0.0365
              4.2240               0.4895                   -0.0365                    0.0365
              4.2260               0.4895                   -0.0365                    0.0365
              4.2280               0.4895                   -0.0365                    0.0365
              4.2300               0.4895                   -0.0365                    0.0365
              4.2320               0.4895                   -0.0365                    0.0365
              4.2339               0.4895                   -0.0365                    0.0365
              4.2359               0.4895                   -0.0365                    0.0365
              4.2379               0.4895                   -0.0365                    0.0365
              4.2399               0.4894                   -0.0365                    0.0365
              4.2419               0.4894                   -0.0365                    0.0365
              4.2439               0.4894                   -0.0365                    0.0365
              4.2459               0.4894                   -0.0365                    0.0365
              4.2479               0.4894                   -0.0365                    0.0365
              4.2499               0.4894                   -0.0365                    0.0365
              4.2519               0.4894                   -0.0364                    0.0364
              4.2539               0.4894                   -0.0364                    0.0364
              4.2559               0.4893                   -0.0364                    0.0364
              4.2579               0.4893                   -0.0364                    0.0364
              4.2599               0.4893                   -0.0364                    0.0364
              4.2619               0.4893                   -0.0364                    0.0364
              4.2639               0.4893                   -0.0364                    0.0364
              4.2659               0.4893                   -0.0364                    0.0364
              4.2679               0.4893                   -0.0364                    0.0364
              4.2699               0.4893                   -0.0364                    0.0364
              4.2718               0.4893                   -0.0364                    0.0364
              4.2738               0.4892                   -0.0364                    0.0364
              4.2758               0.4892                   -0.0364                    0.0364
              4.2778               0.4892                   -0.0364                    0.0364
              4.2798               0.4892                   -0.0364                    0.0364
              4.2818               0.4892                   -0.0364                    0.0364
              4.2838               0.4892                   -0.0364                    0.0364
              4.2858               0.4892                   -0.0364                    0.0364
              4.2878               0.4892                   -0.0364                    0.0364
              4.2898               0.4892                   -0.0364                    0.0364
              4.2918               0.4891                   -0.0364                    0.0364
              4.2938               0.4891                   -0.0363                    0.0363
              4.2958               0.4891                   -0.0363                    0.0363
              4.2978               0.4891                   -0.0363                    0.0363
              4.2998               0.4891                   -0.0363                    0.0363
              4.3018               0.4891                   -0.0363                    0.0363
              4.3038               0.4891                   -0.0363                    0.0363
              4.3058               0.4891                   -0.0363                    0.0363
              4.3078               0.4890                   -0.0363                    0.0363
              4.3097               0.4890                   -0.0363                    0.0363
              4.3117               0.4890                   -0.0363                    0.0363
              4.3137               0.4890                   -0.0363                    0.0363
              4.3157               0.4890                   -0.0363                    0.0363
              4.3177               0.4890                   -0.0363                    0.0363
              4.3197               0.4890                   -0.0363                    0.0363
              4.3217               0.4890                   -0.0363                    0.0363
              4.3237               0.4890                   -0.0363                    0.0363
              4.3257               0.4889                   -0.0363                    0.0363
              4.3277               0.4889                   -0.0363                    0.0363
              4.3297               0.4889                   -0.0363                    0.0363
              4.3317               0.4889                   -0.0363                    0.0363
              4.3337               0.4889                   -0.0363                    0.0363
              4.3357               0.4889                   -0.0362                    0.0362
              4.3377               0.4889                   -0.0362                    0.0362
              4.3397               0.4889                   -0.0362                    0.0362
              4.3417               0.4889                   -0.0362                    0.0362
              4.3437               0.4888                   -0.0362                    0.0362
              4.3456               0.4888                   -0.0362                    0.0362
              4.3476               0.4888                   -0.0362                    0.0362
              4.3496               0.4888                   -0.0362                    0.0362
              4.3516               0.4888                   -0.0362                    0.0362
              4.3536               0.4888                   -0.0362                    0.0362
              4.3556               0.4888                   -0.0362                    0.0362
              4.3576               0.4888                   -0.0362                    0.0362
              4.3596               0.4887                   -0.0362                    0.0362
              4.3616               0.4887                   -0.0362                    0.0362
              4.3636               0.4887                   -0.0362                    0.0362
              4.3656               0.4887                   -0.0362                    0.0362
              4.3676               0.4887                   -0.0362                    0.0362
              4.3696               0.4887                   -0.0362                    0.0362
              4.3716               0.4887                   -0.0362                    0.0362
              4.3736               0.4887                   -0.0362                    0.0362
              4.3756               0.4887                   -0.0362                    0.0362
              4.3776               0.4886                   -0.0361                    0.0361
              4.3796               0.4886                   -0.0361                    0.0361
              4.3816               0.4886                   -0.0361                    0.0361
              4.3835               0.4886                   -0.0361                    0.0361
              4.3855               0.4886                   -0.0361                    0.0361
              4.3875               0.4886                   -0.0361                    0.0361
              4.3895               0.4886                   -0.0361                    0.0361
              4.3915               0.4886                   -0.0361                    0.0361
              4.3935               0.4886                   -0.0361                    0.0361
              4.3955               0.4885                   -0.0361                    0.0361
              4.3975               0.4885                   -0.0361                    0.0361
              4.3995               0.4885                   -0.0361                    0.0361
              4.4015               0.4885                   -0.0361                    0.0361
              4.4035               0.4885                   -0.0361                    0.0361
              4.4055               0.4885                   -0.0361                    0.0361
              4.4075               0.4885                   -0.0361                    0.0361
              4.4095               0.4885                   -0.0361                    0.0361
              4.4115               0.4884                   -0.0361                    0.0361
              4.4135               0.4884                   -0.0361                    0.0361
              4.4155               0.4884                   -0.0361                    0.0361
              4.4175               0.4884                   -0.0361                    0.0361
              4.4195               0.4884                   -0.0360                    0.0360
              4.4214               0.4884                   -0.0360                    0.0360
              4.4234               0.4884                   -0.0360                    0.0360
              4.4254               0.4884                   -0.0360                    0.0360
              4.4274               0.4884                   -0.0360                    0.0360
              4.4294               0.4883                   -0.0360                    0.0360
              4.4314               0.4883                   -0.0360                    0.0360
              4.4334               0.4883                   -0.0360                    0.0360
              4.4354               0.4883                   -0.0360                    0.0360
              4.4374               0.4883                   -0.0360                    0.0360
              4.4394               0.4883                   -0.0360                    0.0360
              4.4414               0.4883                   -0.0360                    0.0360
              4.4434               0.4883                   -0.0360                    0.0360
              4.4454               0.4883                   -0.0360                    0.0360
              4.4474               0.4882                   -0.0360                    0.0360
              4.4494               0.4882                   -0.0360                    0.0360
              4.4514               0.4882                   -0.0360                    0.0360
              4.4534               0.4882                   -0.0360                    0.0360
              4.4554               0.4882                   -0.0360                    0.0360
              4.4574               0.4882                   -0.0360                    0.0360
              4.4593               0.4882                   -0.0360                    0.0360
              4.4613               0.4882                   -0.0359                    0.0359
              4.4633               0.4881                   -0.0359                    0.0359
              4.4653               0.4881                   -0.0359                    0.0359
              4.4673               0.4881                   -0.0359                    0.0359
              4.4693               0.4881                   -0.0359                    0.0359
              4.4713               0.4881                   -0.0359                    0.0359
              4.4733               0.4881                   -0.0359                    0.0359
              4.4753               0.4881                   -0.0359                    0.0359
              4.4773               0.4881                   -0.0359                    0.0359
              4.4793               0.4881                   -0.0359                    0.0359
              4.4813               0.4880                   -0.0359                    0.0359
              4.4833               0.4880                   -0.0359                    0.0359
              4.4853               0.4880                   -0.0359                    0.0359
              4.4873               0.4880                   -0.0359                    0.0359
              4.4893               0.4880                   -0.0359                    0.0359
              4.4913               0.4880                   -0.0359                    0.0359
              4.4933               0.4880                   -0.0359                    0.0359
              4.4953               0.4880                   -0.0359                    0.0359
              4.4972               0.4880                   -0.0359                    0.0359
              4.4992               0.4879                   -0.0359                    0.0359
              4.5012               0.4879                   -0.0359                    0.0359
              4.5032               0.4879                   -0.0358                    0.0358
              4.5052               0.4879                   -0.0358                    0.0358
              4.5072               0.4879                   -0.0358                    0.0358
              4.5092               0.4879                   -0.0358                    0.0358
              4.5112               0.4879                   -0.0358                    0.0358
              4.5132               0.4879                   -0.0358                    0.0358
              4.5152               0.4878                   -0.0358                    0.0358
              4.5172               0.4878                   -0.0358                    0.0358
              4.5192               0.4878                   -0.0358                    0.0358
              4.5212               0.4878                   -0.0358                    0.0358
              4.5232               0.4878                   -0.0358                    0.0358
              4.5252               0.4878                   -0.0358                    0.0358
              4.5272               0.4878                   -0.0358                    0.0358
              4.5292               0.4878                   -0.0358                    0.0358
              4.5312               0.4878                   -0.0358                    0.0358
              4.5332               0.4877                   -0.0358                    0.0358
              4.5351               0.4877                   -0.0358                    0.0358
              4.5371               0.4877                   -0.0358                    0.0358
              4.5391               0.4877                   -0.0358                    0.0358
              4.5411               0.4877                   -0.0358                    0.0358
              4.5431               0.4877                   -0.0358                    0.0358
              4.5451               0.4877                   -0.0357                    0.0357
              4.5471               0.4877                   -0.0357                    0.0357
              4.5491               0.4877                   -0.0357                    0.0357
              4.5511               0.4876                   -0.0357                    0.0357
              4.5531               0.4876                   -0.0357                    0.0357
              4.5551               0.4876                   -0.0357                    0.0357
              4.5571               0.4876                   -0.0357                    0.0357
              4.5591               0.4876                   -0.0357                    0.0357
              4.5611               0.4876                   -0.0357                    0.0357
              4.5631               0.4876                   -0.0357                    0.0357
              4.5651               0.4876                   -0.0357                    0.0357
              4.5671               0.4875                   -0.0357                    0.0357
              4.5691               0.4875                   -0.0357                    0.0357
              4.5710               0.4875                   -0.0357                    0.0357
              4.5730               0.4875                   -0.0357                    0.0357
              4.5750               0.4875                   -0.0357                    0.0357
              4.5770               0.4875                   -0.0357                    0.0357
              4.5790               0.4875                   -0.0357                    0.0357
              4.5810               0.4875                   -0.0357                    0.0357
              4.5830               0.4875                   -0.0357                    0.0357
              4.5850               0.4874                   -0.0357                    0.0357
              4.5870               0.4874                   -0.0356                    0.0356
              4.5890               0.4874                   -0.0356                    0.0356
              4.5910               0.4874                   -0.0356                    0.0356
              4.5930               0.4874                   -0.0356                    0.0356
              4.5950               0.4874                   -0.0356                    0.0356
              4.5970               0.4874                   -0.0356                    0.0356
              4.5990               0.4874                   -0.0356                    0.0356
              4.6010               0.4873                   -0.0356                    0.0356
              4.6030               0.4873                   -0.0356                    0.0356
              4.6050               0.4873                   -0.0356                    0.0356
              4.6070               0.4873                   -0.0356                    0.0356
              4.6089               0.4873                   -0.0356                    0.0356
              4.6109               0.4873                   -0.0356                    0.0356
              4.6129               0.4873                   -0.0356                    0.0356
              4.6149               0.4873                   -0.0356                    0.0356
              4.6169               0.4873                   -0.0356                    0.0356
              4.6189               0.4872                   -0.0356                    0.0356
              4.6209               0.4872                   -0.0356                    0.0356
              4.6229               0.4872                   -0.0356                    0.0356
              4.6249               0.4872                   -0.0356                    0.0356
              4.6269               0.4872                   -0.0356                    0.0356
              4.6289               0.4872                   -0.0355                    0.0355
              4.6309               0.4872                   -0.0355                    0.0355
              4.6329               0.4872                   -0.0355                    0.0355
              4.6349               0.4872                   -0.0355                    0.0355
              4.6369               0.4871                   -0.0355                    0.0355
              4.6389               0.4871                   -0.0355                    0.0355
              4.6409               0.4871                   -0.0355                    0.0355
              4.6429               0.4871                   -0.0355                    0.0355
              4.6449               0.4871                   -0.0355                    0.0355
              4.6468               0.4871                   -0.0355                    0.0355
              4.6488               0.4871                   -0.0355                    0.0355
              4.6508               0.4871                   -0.0355                    0.0355
              4.6528               0.4870                   -0.0355                    0.0355
              4.6548               0.4870                   -0.0355                    0.0355
              4.6568               0.4870                   -0.0355                    0.0355
              4.6588               0.4870                   -0.0355                    0.0355
              4.6608               0.4870                   -0.0355                    0.0355
              4.6628               0.4870                   -0.0355                    0.0355
              4.6648               0.4870                   -0.0355                    0.0355
              4.6668               0.4870                   -0.0355                    0.0355
              4.6688               0.4870                   -0.0355                    0.0355
              4.6708               0.4869                   -0.0355                    0.0355
              4.6728               0.4869                   -0.0354                    0.0354
              4.6748               0.4869                   -0.0354                    0.0354
              4.6768               0.4869                   -0.0354                    0.0354
              4.6788               0.4869                   -0.0354                    0.0354
              4.6808               0.4869                   -0.0354                    0.0354
              4.6828               0.4869                   -0.0354                    0.0354
              4.6847               0.4869                   -0.0354                    0.0354
              4.6867               0.4869                   -0.0354                    0.0354
              4.6887               0.4868                   -0.0354                    0.0354
              4.6907               0.4868                   -0.0354                    0.0354
              4.6927               0.4868                   -0.0354                    0.0354
              4.6947               0.4868                   -0.0354                    0.0354
              4.6967               0.4868                   -0.0354                    0.0354
              4.6987               0.4868                   -0.0354                    0.0354
              4.7007               0.4868                   -0.0354                    0.0354
              4.7027               0.4868                   -0.0354                    0.0354
              4.7047               0.4867                   -0.0354                    0.0354
              4.7067               0.4867                   -0.0354                    0.0354
              4.7087               0.4867                   -0.0354                    0.0354
              4.7107               0.4867                   -0.0354                    0.0354
              4.7127               0.4867                   -0.0354                    0.0354
              4.7147               0.4867                   -0.0353                    0.0353
              4.7167               0.4867                   -0.0353                    0.0353
              4.7187               0.4867                   -0.0353                    0.0353
              4.7207               0.4867                   -0.0353                    0.0353
              4.7226               0.4866                   -0.0353                    0.0353
              4.7246               0.4866                   -0.0353                    0.0353
              4.7266               0.4866                   -0.0353                    0.0353
              4.7286               0.4866                   -0.0353                    0.0353
              4.7306               0.4866                   -0.0353                    0.0353
              4.7326               0.4866                   -0.0353                    0.0353
              4.7346               0.4866                   -0.0353                    0.0353
              4.7366               0.4866                   -0.0353                    0.0353
              4.7386               0.4866                   -0.0353                    0.0353
              4.7406               0.4865                   -0.0353                    0.0353
              4.7426               0.4865                   -0.0353                    0.0353
              4.7446               0.4865                   -0.0353                    0.0353
              4.7466               0.4865                   -0.0353                    0.0353
              4.7486               0.4865                   -0.0353                    0.0353
              4.7506               0.4865                   -0.0353                    0.0353
              4.7526               0.4865                   -0.0353                    0.0353
              4.7546               0.4865                   -0.0353                    0.0353
              4.7566               0.4864                   -0.0352                    0.0352
              4.7586               0.4864                   -0.0352                    0.0352
              4.7605               0.4864                   -0.0352                    0.0352
              4.7625               0.4864                   -0.0352                    0.0352
              4.7645               0.4864                   -0.0352                    0.0352
              4.7665               0.4864                   -0.0352                    0.0352
              4.7685               0.4864                   -0.0352                    0.0352
              4.7705               0.4864                   -0.0352                    0.0352
              4.7725               0.4864                   -0.0352                    0.0352
              4.7745               0.4863                   -0.0352                    0.0352
              4.7765               0.4863                   -0.0352                    0.0352
              4.7785               0.4863                   -0.0352                    0.0352
              4.7805               0.4863                   -0.0352                    0.0352
              4.7825               0.4863                   -0.0352                    0.0352
              4.7845               0.4863                   -0.0352                    0.0352
              4.7865               0.4863                   -0.0352                    0.0352
              4.7885               0.4863                   -0.0352                    0.0352
              4.7905               0.4863                   -0.0352                    0.0352
              4.7925               0.4862                   -0.0352                    0.0352
              4.7945               0.4862                   -0.0352                    0.0352
              4.7965               0.4862                   -0.0352                    0.0352
              4.7984               0.4862                   -0.0351                    0.0351
              4.8004               0.4862                   -0.0351                    0.0351
              4.8024               0.4862                   -0.0351                    0.0351
              4.8044               0.4862                   -0.0351                    0.0351
              4.8064               0.4862                   -0.0351                    0.0351
              4.8084               0.4861                   -0.0351                    0.0351
              4.8104               0.4861                   -0.0351                    0.0351
              4.8124               0.4861                   -0.0351                    0.0351
              4.8144               0.4861                   -0.0351                    0.0351
              4.8164               0.4861                   -0.0351                    0.0351
              4.8184               0.4861                   -0.0351                    0.0351
              4.8204               0.4861                   -0.0351                    0.0351
              4.8224               0.4861                   -0.0351                    0.0351
              4.8244               0.4861                   -0.0351                    0.0351
              4.8264               0.4860                   -0.0351                    0.0351
              4.8284               0.4860                   -0.0351                    0.0351
              4.8304               0.4860                   -0.0351                    0.0351
              4.8324               0.4860                   -0.0351                    0.0351
              4.8343               0.4860                   -0.0351                    0.0351
              4.8363               0.4860                   -0.0351                    0.0351
              4.8383               0.4860                   -0.0351                    0.0351
              4.8403               0.4860                   -0.0350                    0.0350
              4.8423               0.4860                   -0.0350                    0.0350
              4.8443               0.4859                   -0.0350                    0.0350
              4.8463               0.4859                   -0.0350                    0.0350
              4.8483               0.4859                   -0.0350                    0.0350
              4.8503               0.4859                   -0.0350                    0.0350
              4.8523               0.4859                   -0.0350                    0.0350
              4.8543               0.4859                   -0.0350                    0.0350
              4.8563               0.4859                   -0.0350                    0.0350
              4.8583               0.4859                   -0.0350                    0.0350
              4.8603               0.4858                   -0.0350                    0.0350
              4.8623               0.4858                   -0.0350                    0.0350
              4.8643               0.4858                   -0.0350                    0.0350
              4.8663               0.4858                   -0.0350                    0.0350
              4.8683               0.4858                   -0.0350                    0.0350
              4.8703               0.4858                   -0.0350                    0.0350
              4.8722               0.4858                   -0.0350                    0.0350
              4.8742               0.4858                   -0.0350                    0.0350
              4.8762               0.4858                   -0.0350                    0.0350
              4.8782               0.4857                   -0.0350                    0.0350
              4.8802               0.4857                   -0.0350                    0.0350
              4.8822               0.4857                   -0.0349                    0.0349
              4.8842               0.4857                   -0.0349                    0.0349
              4.8862               0.4857                   -0.0349                    0.0349
              4.8882               0.4857                   -0.0349                    0.0349
              4.8902               0.4857                   -0.0349                    0.0349
              4.8922               0.4857                   -0.0349                    0.0349
              4.8942               0.4856                   -0.0349                    0.0349
              4.8962               0.4856                   -0.0349                    0.0349
              4.8982               0.4856                   -0.0349                    0.0349
              4.9002               0.4856                   -0.0349                    0.0349
              4.9022               0.4856                   -0.0349                    0.0349
              4.9042               0.4856                   -0.0349                    0.0349
              4.9062               0.4856                   -0.0349                    0.0349
              4.9082               0.4856                   -0.0349                    0.0349
              4.9101               0.4856                   -0.0349                    0.0349
              4.9121               0.4855                   -0.0349                    0.0349
              4.9141               0.4855                   -0.0349                    0.0349
              4.9161               0.4855                   -0.0349                    0.0349
              4.9181               0.4855                   -0.0349                    0.0349
              4.9201               0.4855                   -0.0349                    0.0349
              4.9221               0.4855                   -0.0349                    0.0349
              4.9241               0.4855                   -0.0348                    0.0348
              4.9261               0.4855                   -0.0348                    0.0348
              4.9281               0.4855                   -0.0348                    0.0348
              4.9301               0.4854                   -0.0348                    0.0348
              4.9321               0.4854                   -0.0348                    0.0348
              4.9341               0.4854                   -0.0348                    0.0348
              4.9361               0.4854                   -0.0348                    0.0348
              4.9381               0.4854                   -0.0348                    0.0348
              4.9401               0.4854                   -0.0348                    0.0348
              4.9421               0.4854                   -0.0348                    0.0348
              4.9441               0.4854                   -0.0348                    0.0348
              4.9461               0.4853                   -0.0348                    0.0348
              4.9480               0.4853                   -0.0348                    0.0348
              4.9500               0.4853                   -0.0348                    0.0348
              4.9520               0.4853                   -0.0348                    0.0348
              4.9540               0.4853                   -0.0348                    0.0348
              4.9560               0.4853                   -0.0348                    0.0348
              4.9580               0.4853                   -0.0348                    0.0348
              4.9600               0.4853                   -0.0348                    0.0348
              4.9620               0.4853                   -0.0348                    0.0348
              4.9640               0.4852                   -0.0348                    0.0348
              4.9660               0.4852                   -0.0347                    0.0347
              4.9680               0.4852                   -0.0347                    0.0347
              4.9700               0.4852                   -0.0347                    0.0347
              4.9720               0.4852                   -0.0347                    0.0347
              4.9740               0.4852                   -0.0347                    0.0347
              4.9760               0.4852                   -0.0347                    0.0347
              4.9780               0.4852                   -0.0347                    0.0347
              4.9800               0.4852                   -0.0347                    0.0347
              4.9820               0.4851                   -0.0347                    0.0347
              4.9840               0.4851                   -0.0347                    0.0347
              4.9859               0.4851                   -0.0347                    0.0347
              4.9879               0.4851                   -0.0347                    0.0347
              4.9899               0.4851                   -0.0347                    0.0347
              4.9919               0.4851                   -0.0347                    0.0347
              4.9939               0.4851                   -0.0347                    0.0347
              4.9959               0.4851                   -0.0347                    0.0347
              4.9979               0.4850                   -0.0347                    0.0347
              4.9999               0.4850                   -0.0347                    0.0347
              5.0019               0.4850                   -0.0347                    0.0347
              5.0039               0.4850                   -0.0347                    0.0347
              5.0059               0.4850                   -0.0347                    0.0347
              5.0079               0.4850                   -0.0346                    0.0346
              5.0099               0.4850                   -0.0346                    0.0346
              5.0119               0.4850                   -0.0346                    0.0346
              5.0139               0.4850                   -0.0346                    0.0346
              5.0159               0.4849                   -0.0346                    0.0346
              5.0179               0.4849                   -0.0346                    0.0346
              5.0199               0.4849                   -0.0346                    0.0346
              5.0219               0.4849                   -0.0346                    0.0346
              5.0238               0.4849                   -0.0346                    0.0346
              5.0258               0.4849                   -0.0346                    0.0346
              5.0278               0.4849                   -0.0346                    0.0346
              5.0298               0.4849                   -0.0346                    0.0346
              5.0318               0.4849                   -0.0346                    0.0346
              5.0338               0.4848                   -0.0346                    0.0346
              5.0358               0.4848                   -0.0346                    0.0346
              5.0378               0.4848                   -0.0346                    0.0346
              5.0398               0.4848                   -0.0346                    0.0346
              5.0418               0.4848                   -0.0346                    0.0346
              5.0438               0.4848                   -0.0346                    0.0346
              5.0458               0.4848                   -0.0346                    0.0346
              5.0478               0.4848                   -0.0346                    0.0346
              5.0498               0.4847                   -0.0345                    0.0345
              5.0518               0.4847                   -0.0345                    0.0345
              5.0538               0.4847                   -0.0345                    0.0345
              5.0558               0.4847                   -0.0345                    0.0345
              5.0578               0.4847                   -0.0345                    0.0345
              5.0597               0.4847                   -0.0345                    0.0345
              5.0617               0.4847                   -0.0345                    0.0345
              5.0637               0.4847                   -0.0345                    0.0345
              5.0657               0.4847                   -0.0345                    0.0345
              5.0677               0.4846                   -0.0345                    0.0345
              5.0697               0.4846                   -0.0345                    0.0345
              5.0717               0.4846                   -0.0345                    0.0345
              5.0737               0.4846                   -0.0345                    0.0345
              5.0757               0.4846                   -0.0345                    0.0345
              5.0777               0.4846                   -0.0345                    0.0345
              5.0797               0.4846                   -0.0345                    0.0345
              5.0817               0.4846                   -0.0345                    0.0345
              5.0837               0.4846                   -0.0345                    0.0345
              5.0857               0.4845                   -0.0345                    0.0345
              5.0877               0.4845                   -0.0345                    0.0345
              5.0897               0.4845                   -0.0345                    0.0345
              5.0917               0.4845                   -0.0344                    0.0344
              5.0937               0.4845                   -0.0344                    0.0344
              5.0957               0.4845                   -0.0344                    0.0344
              5.0976               0.4845                   -0.0344                    0.0344
              5.0996               0.4845                   -0.0344                    0.0344
              5.1016               0.4844                   -0.0344                    0.0344
              5.1036               0.4844                   -0.0344                    0.0344
              5.1056               0.4844                   -0.0344                    0.0344
              5.1076               0.4844                   -0.0344                    0.0344
              5.1096               0.4844                   -0.0344                    0.0344
              5.1116               0.4844                   -0.0344                    0.0344
              5.1136               0.4844                   -0.0344                    0.0344
              5.1156               0.4844                   -0.0344                    0.0344
              5.1176               0.4844                   -0.0344                    0.0344
              5.1196               0.4843                   -0.0344                    0.0344
              5.1216               0.4843                   -0.0344                    0.0344
              5.1236               0.4843                   -0.0344                    0.0344
              5.1256               0.4843                   -0.0344                    0.0344
              5.1276               0.4843                   -0.0344                    0.0344
              5.1296               0.4843                   -0.0344                    0.0344
              5.1316               0.4843                   -0.0344                    0.0344
              5.1336               0.4843                   -0.0343                    0.0343
              5.1355               0.4843                   -0.0343                    0.0343
              5.1375               0.4842                   -0.0343                    0.0343
              5.1395               0.4842                   -0.0343                    0.0343
              5.1415               0.4842                   -0.0343                    0.0343
              5.1435               0.4842                   -0.0343                    0.0343
              5.1455               0.4842                   -0.0343                    0.0343
              5.1475               0.4842                   -0.0343                    0.0343
              5.1495               0.4842                   -0.0343                    0.0343
              5.1515               0.4842                   -0.0343                    0.0343
              5.1535               0.4841                   -0.0343                    0.0343
              5.1555               0.4841                   -0.0343                    0.0343
              5.1575               0.4841                   -0.0343                    0.0343
              5.1595               0.4841                   -0.0343                    0.0343
              5.1615               0.4841                   -0.0343                    0.0343
              5.1635               0.4841                   -0.0343                    0.0343
              5.1655               0.4841                   -0.0343                    0.0343
              5.1675               0.4841                   -0.0343                    0.0343
              5.1695               0.4841                   -0.0343                    0.0343
              5.1715               0.4840                   -0.0343                    0.0343
              5.1734               0.4840                   -0.0343                    0.0343
              5.1754               0.4840                   -0.0342                    0.0342
              5.1774               0.4840                   -0.0342                    0.0342
              5.1794               0.4840                   -0.0342                    0.0342
              5.1814               0.4840                   -0.0342                    0.0342
              5.1834               0.4840                   -0.0342                    0.0342
              5.1854               0.4840                   -0.0342                    0.0342
              5.1874               0.4840                   -0.0342                    0.0342
              5.1894               0.4839                   -0.0342                    0.0342
              5.1914               0.4839                   -0.0342                    0.0342
              5.1934               0.4839                   -0.0342                    0.0342
              5.1954               0.4839                   -0.0342                    0.0342
              5.1974               0.4839                   -0.0342                    0.0342
              5.1994               0.4839                   -0.0342                    0.0342
              5.2014               0.4839                   -0.0342                    0.0342
              5.2034               0.4839                   -0.0342                    0.0342
              5.2054               0.4838                   -0.0342                    0.0342
              5.2074               0.4838                   -0.0342                    0.0342
              5.2094               0.4838                   -0.0342                    0.0342
              5.2113               0.4838                   -0.0342                    0.0342
              5.2133               0.4838                   -0.0342                    0.0342
              5.2153               0.4838                   -0.0342                    0.0342
              5.2173               0.4838                   -0.0341                    0.0341
              5.2193               0.4838                   -0.0341                    0.0341
              5.2213               0.4838                   -0.0341                    0.0341
              5.2233               0.4837                   -0.0341                    0.0341
              5.2253               0.4837                   -0.0341                    0.0341
              5.2273               0.4837                   -0.0341                    0.0341
              5.2293               0.4837                   -0.0341                    0.0341
              5.2313               0.4837                   -0.0341                    0.0341
              5.2333               0.4837                   -0.0341                    0.0341
              5.2353               0.4837                   -0.0341                    0.0341
              5.2373               0.4837                   -0.0341                    0.0341
              5.2393               0.4836                   -0.0341                    0.0341
              5.2413               0.4836                   -0.0341                    0.0341
              5.2433               0.4836                   -0.0341                    0.0341
              5.2453               0.4836                   -0.0341                    0.0341
              5.2473               0.4836                   -0.0341                    0.0341
              5.2492               0.4836                   -0.0341                    0.0341
              5.2512               0.4836                   -0.0341                    0.0341
              5.2532               0.4836                   -0.0341                    0.0341
              5.2552               0.4836                   -0.0341                    0.0341
              5.2572               0.4835                   -0.0341                    0.0341
              5.2592               0.4835                   -0.0340                    0.0340
              5.2612               0.4835                   -0.0340                    0.0340
              5.2632               0.4835                   -0.0340                    0.0340
              5.2652               0.4835                   -0.0340                    0.0340
              5.2672               0.4835                   -0.0340                    0.0340
              5.2692               0.4835                   -0.0340                    0.0340
              5.2712               0.4835                   -0.0340                    0.0340
              5.2732               0.4835                   -0.0340                    0.0340
              5.2752               0.4834                   -0.0340                    0.0340
              5.2772               0.4834                   -0.0340                    0.0340
              5.2792               0.4834                   -0.0340                    0.0340
              5.2812               0.4834                   -0.0340                    0.0340
              5.2832               0.4834                   -0.0340                    0.0340
              5.2852               0.4834                   -0.0340                    0.0340
              5.2871               0.4834                   -0.0340                    0.0340
              5.2891               0.4834                   -0.0340                    0.0340
              5.2911               0.4833                   -0.0340                    0.0340
              5.2931               0.4833                   -0.0340                    0.0340
              5.2951               0.4833                   -0.0340                    0.0340
              5.2971               0.4833                   -0.0340                    0.0340
              5.2991               0.4833                   -0.0340                    0.0340
              5.3011               0.4833                   -0.0339                    0.0339
              5.3031               0.4833                   -0.0339                    0.0339
              5.3051               0.4833                   -0.0339                    0.0339
              5.3071               0.4833                   -0.0339                    0.0339
              5.3091               0.4832                   -0.0339                    0.0339
              5.3111               0.4832                   -0.0339                    0.0339
              5.3131               0.4832                   -0.0339                    0.0339
              5.3151               0.4832                   -0.0339                    0.0339
              5.3171               0.4832                   -0.0339                    0.0339
              5.3191               0.4832                   -0.0339                    0.0339
              5.3211               0.4832                   -0.0339                    0.0339
              5.3230               0.4832                   -0.0339                    0.0339
              5.3250               0.4832                   -0.0339                    0.0339
              5.3270               0.4831                   -0.0339                    0.0339
              5.3290               0.4831                   -0.0339                    0.0339
              5.3310               0.4831                   -0.0339                    0.0339
              5.3330               0.4831                   -0.0339                    0.0339
              5.3350               0.4831                   -0.0339                    0.0339
              5.3370               0.4831                   -0.0339                    0.0339
              5.3390               0.4831                   -0.0339                    0.0339
              5.3410               0.4831                   -0.0339                    0.0339
              5.3430               0.4830                   -0.0338                    0.0338
              5.3450               0.4830                   -0.0338                    0.0338
              5.3470               0.4830                   -0.0338                    0.0338
              5.3490               0.4830                   -0.0338                    0.0338
              5.3510               0.4830                   -0.0338                    0.0338
              5.3530               0.4830                   -0.0338                    0.0338
              5.3550               0.4830                   -0.0338                    0.0338
              5.3570               0.4830                   -0.0338                    0.0338
              5.3590               0.4830                   -0.0338                    0.0338
              5.3609               0.4829                   -0.0338                    0.0338
              5.3629               0.4829                   -0.0338                    0.0338
              5.3649               0.4829                   -0.0338                    0.0338
              5.3669               0.4829                   -0.0338                    0.0338
              5.3689               0.4829                   -0.0338                    0.0338
              5.3709               0.4829                   -0.0338                    0.0338
              5.3729               0.4829                   -0.0338                    0.0338
              5.3749               0.4829                   -0.0338                    0.0338
              5.3769               0.4829                   -0.0338                    0.0338
              5.3789               0.4828                   -0.0338                    0.0338
              5.3809               0.4828                   -0.0338                    0.0338
              5.3829               0.4828                   -0.0338                    0.0338
              5.3849               0.4828                   -0.0337                    0.0337
              5.3869               0.4828                   -0.0337                    0.0337
              5.3889               0.4828                   -0.0337                    0.0337
              5.3909               0.4828                   -0.0337                    0.0337
              5.3929               0.4828                   -0.0337                    0.0337
              5.3949               0.4827                   -0.0337                    0.0337
              5.3969               0.4827                   -0.0337                    0.0337
              5.3988               0.4827                   -0.0337                    0.0337
              5.4008               0.4827                   -0.0337                    0.0337
              5.4028               0.4827                   -0.0337                    0.0337
              5.4048               0.4827                   -0.0337                    0.0337
              5.4068               0.4827                   -0.0337                    0.0337
              5.4088               0.4827                   -0.0337                    0.0337
              5.4108               0.4827                   -0.0337                    0.0337
              5.4128               0.4826                   -0.0337                    0.0337
              5.4148               0.4826                   -0.0337                    0.0337
              5.4168               0.4826                   -0.0337                    0.0337
              5.4188               0.4826                   -0.0337                    0.0337
              5.4208               0.4826                   -0.0337                    0.0337
              5.4228               0.4826                   -0.0337                    0.0337
              5.4248               0.4826                   -0.0337                    0.0337
              5.4268               0.4826                   -0.0336                    0.0336
              5.4288               0.4826                   -0.0336                    0.0336
              5.4308               0.4825                   -0.0336                    0.0336
              5.4328               0.4825                   -0.0336                    0.0336
              5.4348               0.4825                   -0.0336                    0.0336
              5.4367               0.4825                   -0.0336                    0.0336
              5.4387               0.4825                   -0.0336                    0.0336
              5.4407               0.4825                   -0.0336                    0.0336
              5.4427               0.4825                   -0.0336                    0.0336
              5.4447               0.4825                   -0.0336                    0.0336
              5.4467               0.4824                   -0.0336                    0.0336
              5.4487               0.4824                   -0.0336                    0.0336
              5.4507               0.4824                   -0.0336                    0.0336
              5.4527               0.4824                   -0.0336                    0.0336
              5.4547               0.4824                   -0.0336                    0.0336
              5.4567               0.4824                   -0.0336                    0.0336
              5.4587               0.4824                   -0.0336                    0.0336
              5.4607               0.4824                   -0.0336                    0.0336
              5.4627               0.4824                   -0.0336                    0.0336
              5.4647               0.4823                   -0.0336                    0.0336
              5.4667               0.4823                   -0.0336                    0.0336
              5.4687               0.4823                   -0.0336                    0.0336
              5.4707               0.4823                   -0.0335                    0.0335
              5.4727               0.4823                   -0.0335                    0.0335
              5.4746               0.4823                   -0.0335                    0.0335
              5.4766               0.4823                   -0.0335                    0.0335
              5.4786               0.4823                   -0.0335                    0.0335
              5.4806               0.4823                   -0.0335                    0.0335
              5.4826               0.4822                   -0.0335                    0.0335
              5.4846               0.4822                   -0.0335                    0.0335
              5.4866               0.4822                   -0.0335                    0.0335
              5.4886               0.4822                   -0.0335                    0.0335
              5.4906               0.4822                   -0.0335                    0.0335
              5.4926               0.4822                   -0.0335                    0.0335
              5.4946               0.4822                   -0.0335                    0.0335
              5.4966               0.4822                   -0.0335                    0.0335
              5.4986               0.4821                   -0.0335                    0.0335
              5.5006               0.4821                   -0.0335                    0.0335
              5.5026               0.4821                   -0.0335                    0.0335
              5.5046               0.4821                   -0.0335                    0.0335
              5.5066               0.4821                   -0.0335                    0.0335
              5.5086               0.4821                   -0.0335                    0.0335
              5.5106               0.4821                   -0.0335                    0.0335
              5.5125               0.4821                   -0.0334                    0.0334
              5.5145               0.4821                   -0.0334                    0.0334
              5.5165               0.4820                   -0.0334                    0.0334
              5.5185               0.4820                   -0.0334                    0.0334
              5.5205               0.4820                   -0.0334                    0.0334
              5.5225               0.4820                   -0.0334                    0.0334
              5.5245               0.4820                   -0.0334                    0.0334
              5.5265               0.4820                   -0.0334                    0.0334
              5.5285               0.4820                   -0.0334                    0.0334
              5.5305               0.4820                   -0.0334                    0.0334
              5.5325               0.4819                   -0.0334                    0.0334
              5.5345               0.4819                   -0.0334                    0.0334
              5.5365               0.4819                   -0.0334                    0.0334
              5.5385               0.4819                   -0.0334                    0.0334
              5.5405               0.4819                   -0.0334                    0.0334
              5.5425               0.4819                   -0.0334                    0.0334
              5.5445               0.4819                   -0.0334                    0.0334
              5.5465               0.4819                   -0.0334                    0.0334
              5.5484               0.4819                   -0.0334                    0.0334
              5.5504               0.4818                   -0.0334                    0.0334
              5.5524               0.4818                   -0.0334                    0.0334
              5.5544               0.4818                   -0.0333                    0.0333
              5.5564               0.4818                   -0.0333                    0.0333
              5.5584               0.4818                   -0.0333                    0.0333
              5.5604               0.4818                   -0.0333                    0.0333
              5.5624               0.4818                   -0.0333                    0.0333
              5.5644               0.4818                   -0.0333                    0.0333
              5.5664               0.4818                   -0.0333                    0.0333
              5.5684               0.4817                   -0.0333                    0.0333
              5.5704               0.4817                   -0.0333                    0.0333
              5.5724               0.4817                   -0.0333                    0.0333
              5.5744               0.4817                   -0.0333                    0.0333
              5.5764               0.4817                   -0.0333                    0.0333
              5.5784               0.4817                   -0.0333                    0.0333
              5.5804               0.4817                   -0.0333                    0.0333
              5.5824               0.4817                   -0.0333                    0.0333
              5.5844               0.4816                   -0.0333                    0.0333
              5.5863               0.4816                   -0.0333                    0.0333
              5.5883               0.4816                   -0.0333                    0.0333
              5.5903               0.4816                   -0.0333                    0.0333
              5.5923               0.4816                   -0.0333                    0.0333
              5.5943               0.4816                   -0.0333                    0.0333
              5.5963               0.4816                   -0.0332                    0.0332
              5.5983               0.4816                   -0.0332                    0.0332
              5.6003               0.4816                   -0.0332                    0.0332
              5.6023               0.4815                   -0.0332                    0.0332
              5.6043               0.4815                   -0.0332                    0.0332
              5.6063               0.4815                   -0.0332                    0.0332
              5.6083               0.4815                   -0.0332                    0.0332
              5.6103               0.4815                   -0.0332                    0.0332
              5.6123               0.4815                   -0.0332                    0.0332
              5.6143               0.4815                   -0.0332                    0.0332
              5.6163               0.4815                   -0.0332                    0.0332
              5.6183               0.4815                   -0.0332                    0.0332
              5.6203               0.4814                   -0.0332                    0.0332
              5.6223               0.4814                   -0.0332                    0.0332
              5.6242               0.4814                   -0.0332                    0.0332
              5.6262               0.4814                   -0.0332                    0.0332
              5.6282               0.4814                   -0.0332                    0.0332
              5.6302               0.4814                   -0.0332                    0.0332
              5.6322               0.4814                   -0.0332                    0.0332
              5.6342               0.4814                   -0.0332                    0.0332
              5.6362               0.4813                   -0.0332                    0.0332
              5.6382               0.4813                   -0.0331                    0.0331
              5.6402               0.4813                   -0.0331                    0.0331
              5.6422               0.4813                   -0.0331                    0.0331
              5.6442               0.4813                   -0.0331                    0.0331
              5.6462               0.4813                   -0.0331                    0.0331
              5.6482               0.4813                   -0.0331                    0.0331
              5.6502               0.4813                   -0.0331                    0.0331
              5.6522               0.4813                   -0.0331                    0.0331
              5.6542               0.4812                   -0.0331                    0.0331
              5.6562               0.4812                   -0.0331                    0.0331
              5.6582               0.4812                   -0.0331                    0.0331
              5.6602               0.4812                   -0.0331                    0.0331
              5.6621               0.4812                   -0.0331                    0.0331
              5.6641               0.4812                   -0.0331                    0.0331
              5.6661               0.4812                   -0.0331                    0.0331
              5.6681               0.4812                   -0.0331                    0.0331
              5.6701               0.4812                   -0.0331                    0.0331
              5.6721               0.4811                   -0.0331                    0.0331
              5.6741               0.4811                   -0.0331                    0.0331
              5.6761               0.4811                   -0.0331                    0.0331
              5.6781               0.4811                   -0.0331                    0.0331
              5.6801               0.4811                   -0.0330                    0.0330
              5.6821               0.4811                   -0.0330                    0.0330
              5.6841               0.4811                   -0.0330                    0.0330
              5.6861               0.4811                   -0.0330                    0.0330
              5.6881               0.4810                   -0.0330                    0.0330
              5.6901               0.4810                   -0.0330                    0.0330
              5.6921               0.4810                   -0.0330                    0.0330
              5.6941               0.4810                   -0.0330                    0.0330
              5.6961               0.4810                   -0.0330                    0.0330
              5.6981               0.4810                   -0.0330                    0.0330
              5.7000               0.4810                   -0.0330                    0.0330
              5.7020               0.4810                   -0.0330                    0.0330
              5.7040               0.4810                   -0.0330                    0.0330
              5.7060               0.4809                   -0.0330                    0.0330
              5.7080               0.4809                   -0.0330                    0.0330
              5.7100               0.4809                   -0.0330                    0.0330
              5.7120               0.4809                   -0.0330                    0.0330
              5.7140               0.4809                   -0.0330                    0.0330
              5.7160               0.4809                   -0.0330                    0.0330
              5.7180               0.4809                   -0.0330                    0.0330
              5.7200               0.4809                   -0.0330                    0.0330
              5.7220               0.4809                   -0.0329                    0.0329
              5.7240               0.4808                   -0.0329                    0.0329
              5.7260               0.4808                   -0.0329                    0.0329
              5.7280               0.4808                   -0.0329                    0.0329
              5.7300               0.4808                   -0.0329                    0.0329
              5.7320               0.4808                   -0.0329                    0.0329
              5.7340               0.4808                   -0.0329                    0.0329
              5.7360               0.4808                   -0.0329                    0.0329
              5.7379               0.4808                   -0.0329                    0.0329
              5.7399               0.4807                   -0.0329                    0.0329
              5.7419               0.4807                   -0.0329                    0.0329
              5.7439               0.4807                   -0.0329                    0.0329
              5.7459               0.4807                   -0.0329                    0.0329
              5.7479               0.4807                   -0.0329                    0.0329
              5.7499               0.4807                   -0.0329                    0.0329
              5.7519               0.4807                   -0.0329                    0.0329
              5.7539               0.4807                   -0.0329                    0.0329
              5.7559               0.4807                   -0.0329                    0.0329
              5.7579               0.4806                   -0.0329                    0.0329
              5.7599               0.4806                   -0.0329                    0.0329
              5.7619               0.4806                   -0.0329                    0.0329
              5.7639               0.4806                   -0.0328                    0.0328
              5.7659               0.4806                   -0.0328                    0.0328
              5.7679               0.4806                   -0.0328                    0.0328
              5.7699               0.4806                   -0.0328                    0.0328
              5.7719               0.4806                   -0.0328                    0.0328
              5.7738               0.4806                   -0.0328                    0.0328
              5.7758               0.4805                   -0.0328                    0.0328
              5.7778               0.4805                   -0.0328                    0.0328
              5.7798               0.4805                   -0.0328                    0.0328
              5.7818               0.4805                   -0.0328                    0.0328
              5.7838               0.4805                   -0.0328                    0.0328
              5.7858               0.4805                   -0.0328                    0.0328
              5.7878               0.4805                   -0.0328                    0.0328
              5.7898               0.4805                   -0.0328                    0.0328
              5.7918               0.4804                   -0.0328                    0.0328
              5.7938               0.4804                   -0.0328                    0.0328
              5.7958               0.4804                   -0.0328                    0.0328
              5.7978               0.4804                   -0.0328                    0.0328
              5.7998               0.4804                   -0.0328                    0.0328
              5.8018               0.4804                   -0.0328                    0.0328
              5.8038               0.4804                   -0.0328                    0.0328
              5.8058               0.4804                   -0.0327                    0.0327
              5.8078               0.4804                   -0.0327                    0.0327
              5.8098               0.4803                   -0.0327                    0.0327
              5.8117               0.4803                   -0.0327                    0.0327
              5.8137               0.4803                   -0.0327                    0.0327
              5.8157               0.4803                   -0.0327                    0.0327
              5.8177               0.4803                   -0.0327                    0.0327
              5.8197               0.4803                   -0.0327                    0.0327
              5.8217               0.4803                   -0.0327                    0.0327
              5.8237               0.4803                   -0.0327                    0.0327
              5.8257               0.4803                   -0.0327                    0.0327
              5.8277               0.4802                   -0.0327                    0.0327
              5.8297               0.4802                   -0.0327                    0.0327
              5.8317               0.4802                   -0.0327                    0.0327
              5.8337               0.4802                   -0.0327                    0.0327
              5.8357               0.4802                   -0.0327                    0.0327
              5.8377               0.4802                   -0.0327                    0.0327
              5.8397               0.4802                   -0.0327                    0.0327
              5.8417               0.4802                   -0.0327                    0.0327
              5.8437               0.4801                   -0.0327                    0.0327
              5.8457               0.4801                   -0.0327                    0.0327
              5.8477               0.4801                   -0.0326                    0.0326
              5.8496               0.4801                   -0.0326                    0.0326
              5.8516               0.4801                   -0.0326                    0.0326
              5.8536               0.4801                   -0.0326                    0.0326
              5.8556               0.4801                   -0.0326                    0.0326
              5.8576               0.4801                   -0.0326                    0.0326
              5.8596               0.4801                   -0.0326                    0.0326
              5.8616               0.4800                   -0.0326                    0.0326
              5.8636               0.4800                   -0.0326                    0.0326
              5.8656               0.4800                   -0.0326                    0.0326
              5.8676               0.4800                   -0.0326                    0.0326
              5.8696               0.4800                   -0.0326                    0.0326
              5.8716               0.4800                   -0.0326                    0.0326
              5.8736               0.4800                   -0.0326                    0.0326
              5.8756               0.4800                   -0.0326                    0.0326
              5.8776               0.4799                   -0.0326                    0.0326
              5.8796               0.4799                   -0.0326                    0.0326
              5.8816               0.4799                   -0.0326                    0.0326
              5.8836               0.4799                   -0.0326                    0.0326
              5.8856               0.4799                   -0.0326                    0.0326
              5.8875               0.4799                   -0.0326                    0.0326
              5.8895               0.4799                   -0.0325                    0.0325
              5.8915               0.4799                   -0.0325                    0.0325
              5.8935               0.4799                   -0.0325                    0.0325
              5.8955               0.4798                   -0.0325                    0.0325
              5.8975               0.4798                   -0.0325                    0.0325
              5.8995               0.4798                   -0.0325                    0.0325
              5.9015               0.4798                   -0.0325                    0.0325
              5.9035               0.4798                   -0.0325                    0.0325
              5.9055               0.4798                   -0.0325                    0.0325
              5.9075               0.4798                   -0.0325                    0.0325
              5.9095               0.4798                   -0.0325                    0.0325
              5.9115               0.4798                   -0.0325                    0.0325
              5.9135               0.4797                   -0.0325                    0.0325
              5.9155               0.4797                   -0.0325                    0.0325
              5.9175               0.4797                   -0.0325                    0.0325
              5.9195               0.4797                   -0.0325                    0.0325
              5.9215               0.4797                   -0.0325                    0.0325
              5.9235               0.4797                   -0.0325                    0.0325
              5.9254               0.4797                   -0.0325                    0.0325
              5.9274               0.4797                   -0.0325                    0.0325
              5.9294               0.4796                   -0.0325                    0.0325
              5.9314               0.4796                   -0.0324                    0.0324
              5.9334               0.4796                   -0.0324                    0.0324
              5.9354               0.4796                   -0.0324                    0.0324
              5.9374               0.4796                   -0.0324                    0.0324
              5.9394               0.4796                   -0.0324                    0.0324
              5.9414               0.4796                   -0.0324                    0.0324
              5.9434               0.4796                   -0.0324                    0.0324
              5.9454               0.4796                   -0.0324                    0.0324
              5.9474               0.4795                   -0.0324                    0.0324
              5.9494               0.4795                   -0.0324                    0.0324
              5.9514               0.4795                   -0.0324                    0.0324
              5.9534               0.4795                   -0.0324                    0.0324
              5.9554               0.4795                   -0.0324                    0.0324
              5.9574               0.4795                   -0.0324                    0.0324
              5.9594               0.4795                   -0.0324                    0.0324
              5.9614               0.4795                   -0.0324                    0.0324
              5.9633               0.4795                   -0.0324                    0.0324
              5.9653               0.4794                   -0.0324                    0.0324
              5.9673               0.4794                   -0.0324                    0.0324
              5.9693               0.4794                   -0.0324                    0.0324
              5.9713               0.4794                   -0.0324                    0.0324
              5.9733               0.4794                   -0.0323                    0.0323
              5.9753               0.4794                   -0.0323                    0.0323
              5.9773               0.4794                   -0.0323                    0.0323
              5.9793               0.4794                   -0.0323                    0.0323
              5.9813               0.4793                   -0.0323                    0.0323
              5.9833               0.4793                   -0.0323                    0.0323
              5.9853               0.4793                   -0.0323                    0.0323
              5.9873               0.4793                   -0.0323                    0.0323
              5.9893               0.4793                   -0.0323                    0.0323
              5.9913               0.4793                   -0.0323                    0.0323
              5.9933               0.4793                   -0.0323                    0.0323
              5.9953               0.4793                   -0.0323                    0.0323
              5.9973               0.4793                   -0.0323                    0.0323
              5.9993               0.4792                   -0.0323                    0.0323
              6.0012               0.4792                   -0.0323                    0.0323
              6.0032               0.4792                   -0.0323                    0.0323
              6.0052               0.4792                   -0.0323                    0.0323
              6.0072               0.4792                   -0.0323                    0.0323
              6.0092               0.4792                   -0.0323                    0.0323
              6.0112               0.4792                   -0.0323                    0.0323
              6.0132               0.4792                   -0.0323                    0.0323
              6.0152               0.4792                   -0.0322                    0.0322
              6.0172               0.4791                   -0.0322                    0.0322
              6.0192               0.4791                   -0.0322                    0.0322
              6.0212               0.4791                   -0.0322                    0.0322
              6.0232               0.4791                   -0.0322                    0.0322
              6.0252               0.4791                   -0.0322                    0.0322
              6.0272               0.4791                   -0.0322                    0.0322
              6.0292               0.4791                   -0.0322                    0.0322
              6.0312               0.4791                   -0.0322                    0.0322
              6.0332               0.4790                   -0.0322                    0.0322
              6.0352               0.4790                   -0.0322                    0.0322
              6.0371               0.4790                   -0.0322                    0.0322
              6.0391               0.4790                   -0.0322                    0.0322
              6.0411               0.4790                   -0.0322                    0.0322
              6.0431               0.4790                   -0.0322                    0.0322
              6.0451               0.4790                   -0.0322                    0.0322
              6.0471               0.4790                   -0.0322                    0.0322
              6.0491               0.4790                   -0.0322                    0.0322
              6.0511               0.4789                   -0.0322                    0.0322
              6.0531               0.4789                   -0.0322                    0.0322
              6.0551               0.4789                   -0.0322                    0.0322
              6.0571               0.4789                   -0.0321                    0.0321
              6.0591               0.4789                   -0.0321                    0.0321
              6.0611               0.4789                   -0.0321                    0.0321
              6.0631               0.4789                   -0.0321                    0.0321
              6.0651               0.4789                   -0.0321                    0.0321
              6.0671               0.4789                   -0.0321                    0.0321
              6.0691               0.4788                   -0.0321                    0.0321
              6.0711               0.4788                   -0.0321                    0.0321
              6.0731               0.4788                   -0.0321                    0.0321
              6.0750               0.4788                   -0.0321                    0.0321
              6.0770               0.4788                   -0.0321                    0.0321
              6.0790               0.4788                   -0.0321                    0.0321
              6.0810               0.4788                   -0.0321                    0.0321
              6.0830               0.4788                   -0.0321                    0.0321
              6.0850               0.4787                   -0.0321                    0.0321
              6.0870               0.4787                   -0.0321                    0.0321
              6.0890               0.4787                   -0.0321                    0.0321
              6.0910               0.4787                   -0.0321                    0.0321
              6.0930               0.4787                   -0.0321                    0.0321
              6.0950               0.4787                   -0.0321                    0.0321
              6.0970               0.4787                   -0.0321                    0.0321
              6.0990               0.4787                   -0.0320                    0.0320
              6.1010               0.4787                   -0.0320                    0.0320
              6.1030               0.4786                   -0.0320                    0.0320
              6.1050               0.4786                   -0.0320                    0.0320
              6.1070               0.4786                   -0.0320                    0.0320
              6.1090               0.4786                   -0.0320                    0.0320
              6.1110               0.4786                   -0.0320                    0.0320
              6.1129               0.4786                   -0.0320                    0.0320
              6.1149               0.4786                   -0.0320                    0.0320
              6.1169               0.4786                   -0.0320                    0.0320
              6.1189               0.4786                   -0.0320                    0.0320
              6.1209               0.4785                   -0.0320                    0.0320
              6.1229               0.4785                   -0.0320                    0.0320
              6.1249               0.4785                   -0.0320                    0.0320
              6.1269               0.4785                   -0.0320                    0.0320
              6.1289               0.4785                   -0.0320                    0.0320
              6.1309               0.4785                   -0.0320                    0.0320
              6.1329               0.4785                   -0.0320                    0.0320
              6.1349               0.4785                   -0.0320                    0.0320
              6.1369               0.4784                   -0.0320                    0.0320
              6.1389               0.4784                   -0.0320                    0.0320
              6.1409               0.4784                   -0.0319                    0.0319
              6.1429               0.4784                   -0.0319                    0.0319
              6.1449               0.4784                   -0.0319                    0.0319
              6.1469               0.4784                   -0.0319                    0.0319
              6.1489               0.4784                   -0.0319                    0.0319
              6.1508               0.4784                   -0.0319                    0.0319
              6.1528               0.4784                   -0.0319                    0.0319
              6.1548               0.4783                   -0.0319                    0.0319
              6.1568               0.4783                   -0.0319                    0.0319
              6.1588               0.4783                   -0.0319                    0.0319
              6.1608               0.4783                   -0.0319                    0.0319
              6.1628               0.4783                   -0.0319                    0.0319
              6.1648               0.4783                   -0.0319                    0.0319
              6.1668               0.4783                   -0.0319                    0.0319
              6.1688               0.4783                   -0.0319                    0.0319
              6.1708               0.4782                   -0.0319                    0.0319
              6.1728               0.4782                   -0.0319                    0.0319
              6.1748               0.4782                   -0.0319                    0.0319
              6.1768               0.4782                   -0.0319                    0.0319
              6.1788               0.4782                   -0.0319                    0.0319
              6.1808               0.4782                   -0.0319                    0.0319
              6.1828               0.4782                   -0.0318                    0.0318
              6.1848               0.4782                   -0.0318                    0.0318
              6.1868               0.4782                   -0.0318                    0.0318
              6.1887               0.4781                   -0.0318                    0.0318
              6.1907               0.4781                   -0.0318                    0.0318
              6.1927               0.4781                   -0.0318                    0.0318
              6.1947               0.4781                   -0.0318                    0.0318
              6.1967               0.4781                   -0.0318                    0.0318
              6.1987               0.4781                   -0.0318                    0.0318
              6.2007               0.4781                   -0.0318                    0.0318
              6.2027               0.4781                   -0.0318                    0.0318
              6.2047               0.4781                   -0.0318                    0.0318
              6.2067               0.4780                   -0.0318                    0.0318
              6.2087               0.4780                   -0.0318                    0.0318
              6.2107               0.4780                   -0.0318                    0.0318
              6.2127               0.4780                   -0.0318                    0.0318
              6.2147               0.4780                   -0.0318                    0.0318
              6.2167               0.4780                   -0.0318                    0.0318
              6.2187               0.4780                   -0.0318                    0.0318
              6.2207               0.4780                   -0.0318                    0.0318
              6.2227               0.4779                   -0.0318                    0.0318
              6.2247               0.4779                   -0.0317                    0.0317
              6.2266               0.4779                   -0.0317                    0.0317
              6.2286               0.4779                   -0.0317                    0.0317
              6.2306               0.4779                   -0.0317                    0.0317
              6.2326               0.4779                   -0.0317                    0.0317
              6.2346               0.4779                   -0.0317                    0.0317
              6.2366               0.4779                   -0.0317                    0.0317
              6.2386               0.4779                   -0.0317                    0.0317
              6.2406               0.4778                   -0.0317                    0.0317
              6.2426               0.4778                   -0.0317                    0.0317
              6.2446               0.4778                   -0.0317                    0.0317
              6.2466               0.4778                   -0.0317                    0.0317
              6.2486               0.4778                   -0.0317                    0.0317
              6.2506               0.4778                   -0.0317                    0.0317
              6.2526               0.4778                   -0.0317                    0.0317
              6.2546               0.4778                   -0.0317                    0.0317
              6.2566               0.4778                   -0.0317                    0.0317
              6.2586               0.4777                   -0.0317                    0.0317
              6.2606               0.4777                   -0.0317                    0.0317
              6.2625               0.4777                   -0.0317                    0.0317
              6.2645               0.4777                   -0.0317                    0.0317
              6.2665               0.4777                   -0.0317                    0.0317
              6.2685               0.4777                   -0.0316                    0.0316
              6.2705               0.4777                   -0.0316                    0.0316
              6.2725               0.4777                   -0.0316                    0.0316
              6.2745               0.4776                   -0.0316                    0.0316
              6.2765               0.4776                   -0.0316                    0.0316
              6.2785               0.4776                   -0.0316                    0.0316
              6.2805               0.4776                   -0.0316                    0.0316
              6.2825               0.4776                   -0.0316                    0.0316
              6.2845               0.4776                   -0.0316                    0.0316
              6.2865               0.4776                   -0.0316                    0.0316
              6.2885               0.4776                   -0.0316                    0.0316
              6.2905               0.4776                   -0.0316                    0.0316
              6.2925               0.4775                   -0.0316                    0.0316
              6.2945               0.4775                   -0.0316                    0.0316
              6.2965               0.4775                   -0.0316                    0.0316
              6.2985               0.4775                   -0.0316                    0.0316
              6.3004               0.4775                   -0.0316                    0.0316
              6.3024               0.4775                   -0.0316                    0.0316
              6.3044               0.4775                   -0.0316                    0.0316
              6.3064               0.4775                   -0.0316                    0.0316
              6.3084               0.4775                   -0.0316                    0.0316
              6.3104               0.4774                   -0.0315                    0.0315
              6.3124               0.4774                   -0.0315                    0.0315
              6.3144               0.4774                   -0.0315                    0.0315
              6.3164               0.4774                   -0.0315                    0.0315
              6.3184               0.4774                   -0.0315                    0.0315
              6.3204               0.4774                   -0.0315                    0.0315
              6.3224               0.4774                   -0.0315                    0.0315
              6.3244               0.4774                   -0.0315                    0.0315
              6.3264               0.4773                   -0.0315                    0.0315
              6.3284               0.4773                   -0.0315                    0.0315
              6.3304               0.4773                   -0.0315                    0.0315
              6.3324               0.4773                   -0.0315                    0.0315
              6.3344               0.4773                   -0.0315                    0.0315
              6.3364               0.4773                   -0.0315                    0.0315
              6.3383               0.4773                   -0.0315                    0.0315
              6.3403               0.4773                   -0.0315                    0.0315
              6.3423               0.4773                   -0.0315                    0.0315
              6.3443               0.4772                   -0.0315                    0.0315
              6.3463               0.4772                   -0.0315                    0.0315
              6.3483               0.4772                   -0.0315                    0.0315
              6.3503               0.4772                   -0.0315                    0.0315
              6.3523               0.4772                   -0.0314                    0.0314
              6.3543               0.4772                   -0.0314                    0.0314
              6.3563               0.4772                   -0.0314                    0.0314
              6.3583               0.4772                   -0.0314                    0.0314
              6.3603               0.4772                   -0.0314                    0.0314
              6.3623               0.4771                   -0.0314                    0.0314
              6.3643               0.4771                   -0.0314                    0.0314
              6.3663               0.4771                   -0.0314                    0.0314
              6.3683               0.4771                   -0.0314                    0.0314
              6.3703               0.4771                   -0.0314                    0.0314
              6.3723               0.4771                   -0.0314                    0.0314
              6.3743               0.4771                   -0.0314                    0.0314
              6.3762               0.4771                   -0.0314                    0.0314
              6.3782               0.4770                   -0.0314                    0.0314
              6.3802               0.4770                   -0.0314                    0.0314
              6.3822               0.4770                   -0.0314                    0.0314
              6.3842               0.4770                   -0.0314                    0.0314
              6.3862               0.4770                   -0.0314                    0.0314
              6.3882               0.4770                   -0.0314                    0.0314
              6.3902               0.4770                   -0.0314                    0.0314
              6.3922               0.4770                   -0.0314                    0.0314
              6.3942               0.4770                   -0.0313                    0.0313
              6.3962               0.4769                   -0.0313                    0.0313
              6.3982               0.4769                   -0.0313                    0.0313
              6.4002               0.4769                   -0.0313                    0.0313
              6.4022               0.4769                   -0.0313                    0.0313
              6.4042               0.4769                   -0.0313                    0.0313
              6.4062               0.4769                   -0.0313                    0.0313
              6.4082               0.4769                   -0.0313                    0.0313
              6.4102               0.4769                   -0.0313                    0.0313
              6.4122               0.4769                   -0.0313                    0.0313
              6.4141               0.4768                   -0.0313                    0.0313
              6.4161               0.4768                   -0.0313                    0.0313
              6.4181               0.4768                   -0.0313                    0.0313
              6.4201               0.4768                   -0.0313                    0.0313
              6.4221               0.4768                   -0.0313                    0.0313
              6.4241               0.4768                   -0.0313                    0.0313
              6.4261               0.4768                   -0.0313                    0.0313
              6.4281               0.4768                   -0.0313                    0.0313
              6.4301               0.4767                   -0.0313                    0.0313
              6.4321               0.4767                   -0.0313                    0.0313
              6.4341               0.4767                   -0.0313                    0.0313
              6.4361               0.4767                   -0.0312                    0.0312
              6.4381               0.4767                   -0.0312                    0.0312
              6.4401               0.4767                   -0.0312                    0.0312
              6.4421               0.4767                   -0.0312                    0.0312
              6.4441               0.4767                   -0.0312                    0.0312
              6.4461               0.4767                   -0.0312                    0.0312
              6.4481               0.4766                   -0.0312                    0.0312
              6.4501               0.4766                   -0.0312                    0.0312
              6.4520               0.4766                   -0.0312                    0.0312
              6.4540               0.4766                   -0.0312                    0.0312
              6.4560               0.4766                   -0.0312                    0.0312
              6.4580               0.4766                   -0.0312                    0.0312
              6.4600               0.4766                   -0.0312                    0.0312
              6.4620               0.4766                   -0.0312                    0.0312
              6.4640               0.4766                   -0.0312                    0.0312
              6.4660               0.4765                   -0.0312                    0.0312
              6.4680               0.4765                   -0.0312                    0.0312
              6.4700               0.4765                   -0.0312                    0.0312
              6.4720               0.4765                   -0.0312                    0.0312
              6.4740               0.4765                   -0.0312                    0.0312
              6.4760               0.4765                   -0.0312                    0.0312
              6.4780               0.4765                   -0.0311                    0.0311
              6.4800               0.4765                   -0.0311                    0.0311
              6.4820               0.4764                   -0.0311                    0.0311
              6.4840               0.4764                   -0.0311                    0.0311
              6.4860               0.4764                   -0.0311                    0.0311
              6.4879               0.4764                   -0.0311                    0.0311
              6.4899               0.4764                   -0.0311                    0.0311
              6.4919               0.4764                   -0.0311                    0.0311
              6.4939               0.4764                   -0.0311                    0.0311
              6.4959               0.4764                   -0.0311                    0.0311
              6.4979               0.4764                   -0.0311                    0.0311
              6.4999               0.4763                   -0.0311                    0.0311
              6.5019               0.4763                   -0.0311                    0.0311
              6.5039               0.4763                   -0.0311                    0.0311
              6.5059               0.4763                   -0.0311                    0.0311
              6.5079               0.4763                   -0.0311                    0.0311
              6.5099               0.4763                   -0.0311                    0.0311
              6.5119               0.4763                   -0.0311                    0.0311
              6.5139               0.4763                   -0.0311                    0.0311
              6.5159               0.4762                   -0.0311                    0.0311
              6.5179               0.4762                   -0.0311                    0.0311
              6.5199               0.4762                   -0.0310                    0.0310
              6.5219               0.4762                   -0.0310                    0.0310
              6.5239               0.4762                   -0.0310                    0.0310
              6.5258               0.4762                   -0.0310                    0.0310
              6.5278               0.4762                   -0.0310                    0.0310
              6.5298               0.4762                   -0.0310                    0.0310
              6.5318               0.4762                   -0.0310                    0.0310
              6.5338               0.4761                   -0.0310                    0.0310
              6.5358               0.4761                   -0.0310                    0.0310
              6.5378               0.4761                   -0.0310                    0.0310
              6.5398               0.4761                   -0.0310                    0.0310
              6.5418               0.4761                   -0.0310                    0.0310
              6.5438               0.4761                   -0.0310                    0.0310
              6.5458               0.4761                   -0.0310                    0.0310
              6.5478               0.4761                   -0.0310                    0.0310
              6.5498               0.4761                   -0.0310                    0.0310
              6.5518               0.4760                   -0.0310                    0.0310
              6.5538               0.4760                   -0.0310                    0.0310
              6.5558               0.4760                   -0.0310                    0.0310
              6.5578               0.4760                   -0.0310                    0.0310
              6.5598               0.4760                   -0.0310                    0.0310
              6.5618               0.4760                   -0.0309                    0.0309
              6.5637               0.4760                   -0.0309                    0.0309
              6.5657               0.4760                   -0.0309                    0.0309
              6.5677               0.4759                   -0.0309                    0.0309
              6.5697               0.4759                   -0.0309                    0.0309
              6.5717               0.4759                   -0.0309                    0.0309
              6.5737               0.4759                   -0.0309                    0.0309
              6.5757               0.4759                   -0.0309                    0.0309
              6.5777               0.4759                   -0.0309                    0.0309
              6.5797               0.4759                   -0.0309                    0.0309
              6.5817               0.4759                   -0.0309                    0.0309
              6.5837               0.4759                   -0.0309                    0.0309
              6.5857               0.4758                   -0.0309                    0.0309
              6.5877               0.4758                   -0.0309                    0.0309
              6.5897               0.4758                   -0.0309                    0.0309
              6.5917               0.4758                   -0.0309                    0.0309
              6.5937               0.4758                   -0.0309                    0.0309
              6.5957               0.4758                   -0.0309                    0.0309
              6.5977               0.4758                   -0.0309                    0.0309
              6.5997               0.4758                   -0.0309                    0.0309
              6.6016               0.4758                   -0.0309                    0.0309
              6.6036               0.4757                   -0.0308                    0.0308
              6.6056               0.4757                   -0.0308                    0.0308
              6.6076               0.4757                   -0.0308                    0.0308
              6.6096               0.4757                   -0.0308                    0.0308
              6.6116               0.4757                   -0.0308                    0.0308
              6.6136               0.4757                   -0.0308                    0.0308
              6.6156               0.4757                   -0.0308                    0.0308
              6.6176               0.4757                   -0.0308                    0.0308
              6.6196               0.4756                   -0.0308                    0.0308
              6.6216               0.4756                   -0.0308                    0.0308
              6.6236               0.4756                   -0.0308                    0.0308
              6.6256               0.4756                   -0.0308                    0.0308
              6.6276               0.4756                   -0.0308                    0.0308
              6.6296               0.4756                   -0.0308                    0.0308
              6.6316               0.4756                   -0.0308                    0.0308
              6.6336               0.4756                   -0.0308                    0.0308
              6.6356               0.4756                   -0.0308                    0.0308
              6.6376               0.4755                   -0.0308                    0.0308
              6.6395               0.4755                   -0.0308                    0.0308
              6.6415               0.4755                   -0.0308                    0.0308
              6.6435               0.4755                   -0.0308                    0.0308
              6.6455               0.4755                   -0.0307                    0.0307
              6.6475               0.4755                   -0.0307                    0.0307
              6.6495               0.4755                   -0.0307                    0.0307
              6.6515               0.4755                   -0.0307                    0.0307
              6.6535               0.4755                   -0.0307                    0.0307
              6.6555               0.4754                   -0.0307                    0.0307
              6.6575               0.4754                   -0.0307                    0.0307
              6.6595               0.4754                   -0.0307                    0.0307
              6.6615               0.4754                   -0.0307                    0.0307
              6.6635               0.4754                   -0.0307                    0.0307
              6.6655               0.4754                   -0.0307                    0.0307
              6.6675               0.4754                   -0.0307                    0.0307
              6.6695               0.4754                   -0.0307                    0.0307
              6.6715               0.4753                   -0.0307                    0.0307
              6.6735               0.4753                   -0.0307                    0.0307
              6.6755               0.4753                   -0.0307                    0.0307
              6.6774               0.4753                   -0.0307                    0.0307
              6.6794               0.4753                   -0.0307                    0.0307
              6.6814               0.4753                   -0.0307                    0.0307
              6.6834               0.4753                   -0.0307                    0.0307
              6.6854               0.4753                   -0.0307                    0.0307
              6.6874               0.4753                   -0.0306                    0.0306
              6.6894               0.4752                   -0.0306                    0.0306
              6.6914               0.4752                   -0.0306                    0.0306
              6.6934               0.4752                   -0.0306                    0.0306
              6.6954               0.4752                   -0.0306                    0.0306
              6.6974               0.4752                   -0.0306                    0.0306
              6.6994               0.4752                   -0.0306                    0.0306
              6.7014               0.4752                   -0.0306                    0.0306
              6.7034               0.4752                   -0.0306                    0.0306
              6.7054               0.4752                   -0.0306                    0.0306
              6.7074               0.4751                   -0.0306                    0.0306
              6.7094               0.4751                   -0.0306                    0.0306
              6.7114               0.4751                   -0.0306                    0.0306
              6.7134               0.4751                   -0.0306                    0.0306
              6.7153               0.4751                   -0.0306                    0.0306
              6.7173               0.4751                   -0.0306                    0.0306
              6.7193               0.4751                   -0.0306                    0.0306
              6.7213               0.4751                   -0.0306                    0.0306
              6.7233               0.4750                   -0.0306                    0.0306
              6.7253               0.4750                   -0.0306                    0.0306
              6.7273               0.4750                   -0.0306                    0.0306
              6.7293               0.4750                   -0.0305                    0.0305
              6.7313               0.4750                   -0.0305                    0.0305
              6.7333               0.4750                   -0.0305                    0.0305
              6.7353               0.4750                   -0.0305                    0.0305
              6.7373               0.4750                   -0.0305                    0.0305
              6.7393               0.4750                   -0.0305                    0.0305
              6.7413               0.4749                   -0.0305                    0.0305
              6.7433               0.4749                   -0.0305                    0.0305
              6.7453               0.4749                   -0.0305                    0.0305
              6.7473               0.4749                   -0.0305                    0.0305
              6.7493               0.4749                   -0.0305                    0.0305
              6.7512               0.4749                   -0.0305                    0.0305
              6.7532               0.4749                   -0.0305                    0.0305
              6.7552               0.4749                   -0.0305                    0.0305
              6.7572               0.4749                   -0.0305                    0.0305
              6.7592               0.4748                   -0.0305                    0.0305
              6.7612               0.4748                   -0.0305                    0.0305
              6.7632               0.4748                   -0.0305                    0.0305
              6.7652               0.4748                   -0.0305                    0.0305
              6.7672               0.4748                   -0.0305                    0.0305
              6.7692               0.4748                   -0.0305                    0.0305
              6.7712               0.4748                   -0.0304                    0.0304
              6.7732               0.4748                   -0.0304                    0.0304
              6.7752               0.4747                   -0.0304                    0.0304
              6.7772               0.4747                   -0.0304                    0.0304
              6.7792               0.4747                   -0.0304                    0.0304
              6.7812               0.4747                   -0.0304                    0.0304
              6.7832               0.4747                   -0.0304                    0.0304
              6.7852               0.4747                   -0.0304                    0.0304
              6.7872               0.4747                   -0.0304                    0.0304
              6.7891               0.4747                   -0.0304                    0.0304
              6.7911               0.4747                   -0.0304                    0.0304
              6.7931               0.4746                   -0.0304                    0.0304
              6.7951               0.4746                   -0.0304                    0.0304
              6.7971               0.4746                   -0.0304                    0.0304
              6.7991               0.4746                   -0.0304                    0.0304
              6.8011               0.4746                   -0.0304                    0.0304
              6.8031               0.4746                   -0.0304                    0.0304
              6.8051               0.4746                   -0.0304                    0.0304
              6.8071               0.4746                   -0.0304                    0.0304
              6.8091               0.4745                   -0.0304                    0.0304
              6.8111               0.4745                   -0.0304                    0.0304
              6.8131               0.4745                   -0.0303                    0.0303
              6.8151               0.4745                   -0.0303                    0.0303
              6.8171               0.4745                   -0.0303                    0.0303
              6.8191               0.4745                   -0.0303                    0.0303
              6.8211               0.4745                   -0.0303                    0.0303
              6.8231               0.4745                   -0.0303                    0.0303
              6.8251               0.4745                   -0.0303                    0.0303
              6.8270               0.4744                   -0.0303                    0.0303
              6.8290               0.4744                   -0.0303                    0.0303
              6.8310               0.4744                   -0.0303                    0.0303
              6.8330               0.4744                   -0.0303                    0.0303
              6.8350               0.4744                   -0.0303                    0.0303
              6.8370               0.4744                   -0.0303                    0.0303
              6.8390               0.4744                   -0.0303                    0.0303
              6.8410               0.4744                   -0.0303                    0.0303
              6.8430               0.4744                   -0.0303                    0.0303
              6.8450               0.4743                   -0.0303                    0.0303
              6.8470               0.4743                   -0.0303                    0.0303
              6.8490               0.4743                   -0.0303                    0.0303
              6.8510               0.4743                   -0.0303                    0.0303
              6.8530               0.4743                   -0.0303                    0.0303
              6.8550               0.4743                   -0.0302                    0.0302
              6.8570               0.4743                   -0.0302                    0.0302
              6.8590               0.4743                   -0.0302                    0.0302
              6.8610               0.4742                   -0.0302                    0.0302
              6.8630               0.4742                   -0.0302                    0.0302
              6.8649               0.4742                   -0.0302                    0.0302
              6.8669               0.4742                   -0.0302                    0.0302
              6.8689               0.4742                   -0.0302                    0.0302
              6.8709               0.4742                   -0.0302                    0.0302
              6.8729               0.4742                   -0.0302                    0.0302
              6.8749               0.4742                   -0.0302                    0.0302
              6.8769               0.4742                   -0.0302                    0.0302
              6.8789               0.4741                   -0.0302                    0.0302
              6.8809               0.4741                   -0.0302                    0.0302
              6.8829               0.4741                   -0.0302                    0.0302
              6.8849               0.4741                   -0.0302                    0.0302
              6.8869               0.4741                   -0.0302                    0.0302
              6.8889               0.4741                   -0.0302                    0.0302
              6.8909               0.4741                   -0.0302                    0.0302
              6.8929               0.4741                   -0.0302                    0.0302
              6.8949               0.4741                   -0.0302                    0.0302
              6.8969               0.4740                   -0.0301                    0.0301
              6.8989               0.4740                   -0.0301                    0.0301
              6.9009               0.4740                   -0.0301                    0.0301
              6.9028               0.4740                   -0.0301                    0.0301
              6.9048               0.4740                   -0.0301                    0.0301
              6.9068               0.4740                   -0.0301                    0.0301
              6.9088               0.4740                   -0.0301                    0.0301
              6.9108               0.4740                   -0.0301                    0.0301
              6.9128               0.4739                   -0.0301                    0.0301
              6.9148               0.4739                   -0.0301                    0.0301
              6.9168               0.4739                   -0.0301                    0.0301
              6.9188               0.4739                   -0.0301                    0.0301
              6.9208               0.4739                   -0.0301                    0.0301
              6.9228               0.4739                   -0.0301                    0.0301
              6.9248               0.4739                   -0.0301                    0.0301
              6.9268               0.4739                   -0.0301                    0.0301
              6.9288               0.4739                   -0.0301                    0.0301
              6.9308               0.4738                   -0.0301                    0.0301
              6.9328               0.4738                   -0.0301                    0.0301
              6.9348               0.4738                   -0.0301                    0.0301
              6.9368               0.4738                   -0.0301                    0.0301
              6.9388               0.4738                   -0.0300                    0.0300
              6.9407               0.4738                   -0.0300                    0.0300
              6.9427               0.4738                   -0.0300                    0.0300
              6.9447               0.4738                   -0.0300                    0.0300
              6.9467               0.4738                   -0.0300                    0.0300
              6.9487               0.4737                   -0.0300                    0.0300
              6.9507               0.4737                   -0.0300                    0.0300
              6.9527               0.4737                   -0.0300                    0.0300
              6.9547               0.4737                   -0.0300                    0.0300
              6.9567               0.4737                   -0.0300                    0.0300
              6.9587               0.4737                   -0.0300                    0.0300
              6.9607               0.4737                   -0.0300                    0.0300
              6.9627               0.4737                   -0.0300                    0.0300
              6.9647               0.4736                   -0.0300                    0.0300
              6.9667               0.4736                   -0.0300                    0.0300
              6.9687               0.4736                   -0.0300                    0.0300
              6.9707               0.4736                   -0.0300                    0.0300
              6.9727               0.4736                   -0.0300                    0.0300
              6.9747               0.4736                   -0.0300                    0.0300
              6.9766               0.4736                   -0.0300                    0.0300
              6.9786               0.4736                   -0.0300                    0.0300
              6.9806               0.4736                   -0.0299                    0.0299
              6.9826               0.4735                   -0.0299                    0.0299
              6.9846               0.4735                   -0.0299                    0.0299
              6.9866               0.4735                   -0.0299                    0.0299
              6.9886               0.4735                   -0.0299                    0.0299
              6.9906               0.4735                   -0.0299                    0.0299
              6.9926               0.4735                   -0.0299                    0.0299
              6.9946               0.4735                   -0.0299                    0.0299
              6.9966               0.4735                   -0.0299                    0.0299
              6.9986               0.4735                   -0.0299                    0.0299
              7.0006               0.4734                   -0.0299                    0.0299
              7.0026               0.4734                   -0.0299                    0.0299
              7.0046               0.4734                   -0.0299                    0.0299
              7.0066               0.4734                   -0.0299                    0.0299
              7.0086               0.4734                   -0.0299                    0.0299
              7.0106               0.4734                   -0.0299                    0.0299
              7.0126               0.4734                   -0.0299                    0.0299
              7.0145               0.4734                   -0.0299                    0.0299
              7.0165               0.4733                   -0.0299                    0.0299
              7.0185               0.4733                   -0.0299                    0.0299
              7.0205               0.4733                   -0.0299                    0.0299
              7.0225               0.4733                   -0.0298                    0.0298
              7.0245               0.4733                   -0.0298                    0.0298
              7.0265               0.4733                   -0.0298                    0.0298
              7.0285               0.4733                   -0.0298                    0.0298
              7.0305               0.4733                   -0.0298                    0.0298
              7.0325               0.4733                   -0.0298                    0.0298
              7.0345               0.4732                   -0.0298                    0.0298
              7.0365               0.4732                   -0.0298                    0.0298
              7.0385               0.4732                   -0.0298                    0.0298
              7.0405               0.4732                   -0.0298                    0.0298
              7.0425               0.4732                   -0.0298                    0.0298
              7.0445               0.4732                   -0.0298                    0.0298
              7.0465               0.4732                   -0.0298                    0.0298
              7.0485               0.4732                   -0.0298                    0.0298
              7.0505               0.4732                   -0.0298                    0.0298
              7.0524               0.4731                   -0.0298                    0.0298
              7.0544               0.4731                   -0.0298                    0.0298
              7.0564               0.4731                   -0.0298                    0.0298
              7.0584               0.4731                   -0.0298                    0.0298
              7.0604               0.4731                   -0.0298                    0.0298
              7.0624               0.4731                   -0.0298                    0.0298
              7.0644               0.4731                   -0.0297                    0.0297
              7.0664               0.4731                   -0.0297                    0.0297
              7.0684               0.4730                   -0.0297                    0.0297
              7.0704               0.4730                   -0.0297                    0.0297
              7.0724               0.4730                   -0.0297                    0.0297
              7.0744               0.4730                   -0.0297                    0.0297
              7.0764               0.4730                   -0.0297                    0.0297
              7.0784               0.4730                   -0.0297                    0.0297
              7.0804               0.4730                   -0.0297                    0.0297
              7.0824               0.4730                   -0.0297                    0.0297
              7.0844               0.4730                   -0.0297                    0.0297
              7.0864               0.4729                   -0.0297                    0.0297
              7.0884               0.4729                   -0.0297                    0.0297
              7.0903               0.4729                   -0.0297                    0.0297
              7.0923               0.4729                   -0.0297                    0.0297
              7.0943               0.4729                   -0.0297                    0.0297
              7.0963               0.4729                   -0.0297                    0.0297
              7.0983               0.4729                   -0.0297                    0.0297
              7.1003               0.4729                   -0.0297                    0.0297
              7.1023               0.4729                   -0.0297                    0.0297
              7.1043               0.4728                   -0.0297                    0.0297
              7.1063               0.4728                   -0.0297                    0.0297
              7.1083               0.4728                   -0.0296                    0.0296
              7.1103               0.4728                   -0.0296                    0.0296
              7.1123               0.4728                   -0.0296                    0.0296
              7.1143               0.4728                   -0.0296                    0.0296
              7.1163               0.4728                   -0.0296                    0.0296
              7.1183               0.4728                   -0.0296                    0.0296
              7.1203               0.4727                   -0.0296                    0.0296
              7.1223               0.4727                   -0.0296                    0.0296
              7.1243               0.4727                   -0.0296                    0.0296
              7.1263               0.4727                   -0.0296                    0.0296
              7.1282               0.4727                   -0.0296                    0.0296
              7.1302               0.4727                   -0.0296                    0.0296
              7.1322               0.4727                   -0.0296                    0.0296
              7.1342               0.4727                   -0.0296                    0.0296
              7.1362               0.4727                   -0.0296                    0.0296
              7.1382               0.4726                   -0.0296                    0.0296
              7.1402               0.4726                   -0.0296                    0.0296
              7.1422               0.4726                   -0.0296                    0.0296
              7.1442               0.4726                   -0.0296                    0.0296
              7.1462               0.4726                   -0.0296                    0.0296
              7.1482               0.4726                   -0.0296                    0.0296
              7.1502               0.4726                   -0.0295                    0.0295
              7.1522               0.4726                   -0.0295                    0.0295
              7.1542               0.4725                   -0.0295                    0.0295
              7.1562               0.4725                   -0.0295                    0.0295
              7.1582               0.4725                   -0.0295                    0.0295
              7.1602               0.4725                   -0.0295                    0.0295
              7.1622               0.4725                   -0.0295                    0.0295
              7.1642               0.4725                   -0.0295                    0.0295
              7.1661               0.4725                   -0.0295                    0.0295
              7.1681               0.4725                   -0.0295                    0.0295
              7.1701               0.4725                   -0.0295                    0.0295
              7.1721               0.4724                   -0.0295                    0.0295
              7.1741               0.4724                   -0.0295                    0.0295
              7.1761               0.4724                   -0.0295                    0.0295
              7.1781               0.4724                   -0.0295                    0.0295
              7.1801               0.4724                   -0.0295                    0.0295
              7.1821               0.4724                   -0.0295                    0.0295
              7.1841               0.4724                   -0.0295                    0.0295
              7.1861               0.4724                   -0.0295                    0.0295
              7.1881               0.4724                   -0.0295                    0.0295
              7.1901               0.4723                   -0.0295                    0.0295
              7.1921               0.4723                   -0.0294                    0.0294
              7.1941               0.4723                   -0.0294                    0.0294
              7.1961               0.4723                   -0.0294                    0.0294
              7.1981               0.4723                   -0.0294                    0.0294
              7.2001               0.4723                   -0.0294                    0.0294
              7.2020               0.4723                   -0.0294                    0.0294
              7.2040               0.4723                   -0.0294                    0.0294
              7.2060               0.4722                   -0.0294                    0.0294
              7.2080               0.4722                   -0.0294                    0.0294
              7.2100               0.4722                   -0.0294                    0.0294
              7.2120               0.4722                   -0.0294                    0.0294
              7.2140               0.4722                   -0.0294                    0.0294
              7.2160               0.4722                   -0.0294                    0.0294
              7.2180               0.4722                   -0.0294                    0.0294
              7.2200               0.4722                   -0.0294                    0.0294
              7.2220               0.4722                   -0.0294                    0.0294
              7.2240               0.4721                   -0.0294                    0.0294
              7.2260               0.4721                   -0.0294                    0.0294
              7.2280               0.4721                   -0.0294                    0.0294
              7.2300               0.4721                   -0.0294                    0.0294
              7.2320               0.4721                   -0.0294                    0.0294
              7.2340               0.4721                   -0.0293                    0.0293
              7.2360               0.4721                   -0.0293                    0.0293
              7.2380               0.4721                   -0.0293                    0.0293
              7.2399               0.4721                   -0.0293                    0.0293
              7.2419               0.4720                   -0.0293                    0.0293
              7.2439               0.4720                   -0.0293                    0.0293
              7.2459               0.4720                   -0.0293                    0.0293
              7.2479               0.4720                   -0.0293                    0.0293
              7.2499               0.4720                   -0.0293                    0.0293
              7.2519               0.4720                   -0.0293                    0.0293
              7.2539               0.4720                   -0.0293                    0.0293
              7.2559               0.4720                   -0.0293                    0.0293
              7.2579               0.4719                   -0.0293                    0.0293
              7.2599               0.4719                   -0.0293                    0.0293
              7.2619               0.4719                   -0.0293                    0.0293
              7.2639               0.4719                   -0.0293                    0.0293
              7.2659               0.4719                   -0.0293                    0.0293
              7.2679               0.4719                   -0.0293                    0.0293
              7.2699               0.4719                   -0.0293                    0.0293
              7.2719               0.4719                   -0.0293                    0.0293
              7.2739               0.4719                   -0.0293                    0.0293
              7.2759               0.4718                   -0.0292                    0.0292
              7.2778               0.4718                   -0.0292                    0.0292
              7.2798               0.4718                   -0.0292                    0.0292
              7.2818               0.4718                   -0.0292                    0.0292
              7.2838               0.4718                   -0.0292                    0.0292
              7.2858               0.4718                   -0.0292                    0.0292
              7.2878               0.4718                   -0.0292                    0.0292
              7.2898               0.4718                   -0.0292                    0.0292
              7.2918               0.4718                   -0.0292                    0.0292
              7.2938               0.4717                   -0.0292                    0.0292
              7.2958               0.4717                   -0.0292                    0.0292
              7.2978               0.4717                   -0.0292                    0.0292
              7.2998               0.4717                   -0.0292                    0.0292
              7.3018               0.4717                   -0.0292                    0.0292
              7.3038               0.4717                   -0.0292                    0.0292
              7.3058               0.4717                   -0.0292                    0.0292
              7.3078               0.4717                   -0.0292                    0.0292
              7.3098               0.4716                   -0.0292                    0.0292
              7.3118               0.4716                   -0.0292                    0.0292
              7.3138               0.4716                   -0.0292                    0.0292
              7.3157               0.4716                   -0.0292                    0.0292
              7.3177               0.4716                   -0.0291                    0.0291
              7.3197               0.4716                   -0.0291                    0.0291
              7.3217               0.4716                   -0.0291                    0.0291
              7.3237               0.4716                   -0.0291                    0.0291
              7.3257               0.4716                   -0.0291                    0.0291
              7.3277               0.4715                   -0.0291                    0.0291
              7.3297               0.4715                   -0.0291                    0.0291
              7.3317               0.4715                   -0.0291                    0.0291
              7.3337               0.4715                   -0.0291                    0.0291
              7.3357               0.4715                   -0.0291                    0.0291
              7.3377               0.4715                   -0.0291                    0.0291
              7.3397               0.4715                   -0.0291                    0.0291
              7.3417               0.4715                   -0.0291                    0.0291
              7.3437               0.4715                   -0.0291                    0.0291
              7.3457               0.4714                   -0.0291                    0.0291
              7.3477               0.4714                   -0.0291                    0.0291
              7.3497               0.4714                   -0.0291                    0.0291
              7.3517               0.4714                   -0.0291                    0.0291
              7.3536               0.4714                   -0.0291                    0.0291
              7.3556               0.4714                   -0.0291                    0.0291
              7.3576               0.4714                   -0.0291                    0.0291
              7.3596               0.4714                   -0.0290                    0.0290
              7.3616               0.4713                   -0.0290                    0.0290
              7.3636               0.4713                   -0.0290                    0.0290
              7.3656               0.4713                   -0.0290                    0.0290
              7.3676               0.4713                   -0.0290                    0.0290
              7.3696               0.4713                   -0.0290                    0.0290
              7.3716               0.4713                   -0.0290                    0.0290
              7.3736               0.4713                   -0.0290                    0.0290
              7.3756               0.4713                   -0.0290                    0.0290
              7.3776               0.4713                   -0.0290                    0.0290
              7.3796               0.4712                   -0.0290                    0.0290
              7.3816               0.4712                   -0.0290                    0.0290
              7.3836               0.4712                   -0.0290                    0.0290
              7.3856               0.4712                   -0.0290                    0.0290
              7.3876               0.4712                   -0.0290                    0.0290
              7.3896               0.4712                   -0.0290                    0.0290
              7.3915               0.4712                   -0.0290                    0.0290
              7.3935               0.4712                   -0.0290                    0.0290
              7.3955               0.4712                   -0.0290                    0.0290
              7.3975               0.4711                   -0.0290                    0.0290
              7.3995               0.4711                   -0.0290                    0.0290
              7.4015               0.4711                   -0.0289                    0.0289
              7.4035               0.4711                   -0.0289                    0.0289
              7.4055               0.4711                   -0.0289                    0.0289
              7.4075               0.4711                   -0.0289                    0.0289
              7.4095               0.4711                   -0.0289                    0.0289
              7.4115               0.4711                   -0.0289                    0.0289
              7.4135               0.4710                   -0.0289                    0.0289
              7.4155               0.4710                   -0.0289                    0.0289
              7.4175               0.4710                   -0.0289                    0.0289
              7.4195               0.4710                   -0.0289                    0.0289
              7.4215               0.4710                   -0.0289                    0.0289
              7.4235               0.4710                   -0.0289                    0.0289
              7.4255               0.4710                   -0.0289                    0.0289
              7.4275               0.4710                   -0.0289                    0.0289
              7.4294               0.4710                   -0.0289                    0.0289
              7.4314               0.4709                   -0.0289                    0.0289
              7.4334               0.4709                   -0.0289                    0.0289
              7.4354               0.4709                   -0.0289                    0.0289
              7.4374               0.4709                   -0.0289                    0.0289
              7.4394               0.4709                   -0.0289                    0.0289
              7.4414               0.4709                   -0.0289                    0.0289
              7.4434               0.4709                   -0.0288                    0.0288
              7.4454               0.4709                   -0.0288                    0.0288
              7.4474               0.4708                   -0.0288                    0.0288
              7.4494               0.4708                   -0.0288                    0.0288
              7.4514               0.4708                   -0.0288                    0.0288
              7.4534               0.4708                   -0.0288                    0.0288
              7.4554               0.4708                   -0.0288                    0.0288
              7.4574               0.4708                   -0.0288                    0.0288
              7.4594               0.4708                   -0.0288                    0.0288
              7.4614               0.4708                   -0.0288                    0.0288
              7.4634               0.4708                   -0.0288                    0.0288
              7.4653               0.4707                   -0.0288                    0.0288
              7.4673               0.4707                   -0.0288                    0.0288
              7.4693               0.4707                   -0.0288                    0.0288
              7.4713               0.4707                   -0.0288                    0.0288
              7.4733               0.4707                   -0.0288                    0.0288
              7.4753               0.4707                   -0.0288                    0.0288
              7.4773               0.4707                   -0.0288                    0.0288
              7.4793               0.4707                   -0.0288                    0.0288
              7.4813               0.4707                   -0.0288                    0.0288
              7.4833               0.4706                   -0.0288                    0.0288
              7.4853               0.4706                   -0.0287                    0.0287
              7.4873               0.4706                   -0.0287                    0.0287
              7.4893               0.4706                   -0.0287                    0.0287
              7.4913               0.4706                   -0.0287                    0.0287
              7.4933               0.4706                   -0.0287                    0.0287
              7.4953               0.4706                   -0.0287                    0.0287
              7.4973               0.4706                   -0.0287                    0.0287
              7.4993               0.4705                   -0.0287                    0.0287
              7.5013               0.4705                   -0.0287                    0.0287
              7.5032               0.4705                   -0.0287                    0.0287
              7.5052               0.4705                   -0.0287                    0.0287
              7.5072               0.4705                   -0.0287                    0.0287
              7.5092               0.4705                   -0.0287                    0.0287
              7.5112               0.4705                   -0.0287                    0.0287
              7.5132               0.4705                   -0.0287                    0.0287
              7.5152               0.4705                   -0.0287                    0.0287
              7.5172               0.4704                   -0.0287                    0.0287
              7.5192               0.4704                   -0.0287                    0.0287
              7.5212               0.4704                   -0.0287                    0.0287
              7.5232               0.4704                   -0.0287                    0.0287
              7.5252               0.4704                   -0.0287                    0.0287
              7.5272               0.4704                   -0.0286                    0.0286
              7.5292               0.4704                   -0.0286                    0.0286
              7.5312               0.4704                   -0.0286                    0.0286
              7.5332               0.4704                   -0.0286                    0.0286
              7.5352               0.4703                   -0.0286                    0.0286
              7.5372               0.4703                   -0.0286                    0.0286
              7.5392               0.4703                   -0.0286                    0.0286
              7.5411               0.4703                   -0.0286                    0.0286
              7.5431               0.4703                   -0.0286                    0.0286
              7.5451               0.4703                   -0.0286                    0.0286
              7.5471               0.4703                   -0.0286                    0.0286
              7.5491               0.4703                   -0.0286                    0.0286
              7.5511               0.4702                   -0.0286                    0.0286
              7.5531               0.4702                   -0.0286                    0.0286
              7.5551               0.4702                   -0.0286                    0.0286
              7.5571               0.4702                   -0.0286                    0.0286
              7.5591               0.4702                   -0.0286                    0.0286
              7.5611               0.4702                   -0.0286                    0.0286
              7.5631               0.4702                   -0.0286                    0.0286
              7.5651               0.4702                   -0.0286                    0.0286
              7.5671               0.4702                   -0.0286                    0.0286
              7.5691               0.4701                   -0.0285                    0.0285
              7.5711               0.4701                   -0.0285                    0.0285
              7.5731               0.4701                   -0.0285                    0.0285
              7.5751               0.4701                   -0.0285                    0.0285
              7.5771               0.4701                   -0.0285                    0.0285
              7.5790               0.4701                   -0.0285                    0.0285
              7.5810               0.4701                   -0.0285                    0.0285
              7.5830               0.4701                   -0.0285                    0.0285
              7.5850               0.4701                   -0.0285                    0.0285
              7.5870               0.4700                   -0.0285                    0.0285
              7.5890               0.4700                   -0.0285                    0.0285
              7.5910               0.4700                   -0.0285                    0.0285
              7.5930               0.4700                   -0.0285                    0.0285
              7.5950               0.4700                   -0.0285                    0.0285
              7.5970               0.4700                   -0.0285                    0.0285
              7.5990               0.4700                   -0.0285                    0.0285
              7.6010               0.4700                   -0.0285                    0.0285
              7.6030               0.4699                   -0.0285                    0.0285
              7.6050               0.4699                   -0.0285                    0.0285
              7.6070               0.4699                   -0.0285                    0.0285
              7.6090               0.4699                   -0.0285                    0.0285
              7.6110               0.4699                   -0.0284                    0.0284
              7.6130               0.4699                   -0.0284                    0.0284
              7.6150               0.4699                   -0.0284                    0.0284
              7.6169               0.4699                   -0.0284                    0.0284
              7.6189               0.4699                   -0.0284                    0.0284
              7.6209               0.4698                   -0.0284                    0.0284
              7.6229               0.4698                   -0.0284                    0.0284
              7.6249               0.4698                   -0.0284                    0.0284
              7.6269               0.4698                   -0.0284                    0.0284
              7.6289               0.4698                   -0.0284                    0.0284
              7.6309               0.4698                   -0.0284                    0.0284
              7.6329               0.4698                   -0.0284                    0.0284
              7.6349               0.4698                   -0.0284                    0.0284
              7.6369               0.4698                   -0.0284                    0.0284
              7.6389               0.4697                   -0.0284                    0.0284
              7.6409               0.4697                   -0.0284                    0.0284
              7.6429               0.4697                   -0.0284                    0.0284
              7.6449               0.4697                   -0.0284                    0.0284
              7.6469               0.4697                   -0.0284                    0.0284
              7.6489               0.4697                   -0.0284                    0.0284
              7.6509               0.4697                   -0.0284                    0.0284
              7.6529               0.4697                   -0.0283                    0.0283
              7.6548               0.4696                   -0.0283                    0.0283
              7.6568               0.4696                   -0.0283                    0.0283
              7.6588               0.4696                   -0.0283                    0.0283
              7.6608               0.4696                   -0.0283                    0.0283
              7.6628               0.4696                   -0.0283                    0.0283
              7.6648               0.4696                   -0.0283                    0.0283
              7.6668               0.4696                   -0.0283                    0.0283
              7.6688               0.4696                   -0.0283                    0.0283
              7.6708               0.4696                   -0.0283                    0.0283
              7.6728               0.4695                   -0.0283                    0.0283
              7.6748               0.4695                   -0.0283                    0.0283
              7.6768               0.4695                   -0.0283                    0.0283
              7.6788               0.4695                   -0.0283                    0.0283
              7.6808               0.4695                   -0.0283                    0.0283
              7.6828               0.4695                   -0.0283                    0.0283
              7.6848               0.4695                   -0.0283                    0.0283
              7.6868               0.4695                   -0.0283                    0.0283
              7.6888               0.4695                   -0.0283                    0.0283
              7.6907               0.4694                   -0.0283                    0.0283
              7.6927               0.4694                   -0.0283                    0.0283
              7.6947               0.4694                   -0.0282                    0.0282
              7.6967               0.4694                   -0.0282                    0.0282
              7.6987               0.4694                   -0.0282                    0.0282
              7.7007               0.4694                   -0.0282                    0.0282
              7.7027               0.4694                   -0.0282                    0.0282
              7.7047               0.4694                   -0.0282                    0.0282
              7.7067               0.4693                   -0.0282                    0.0282
              7.7087               0.4693                   -0.0282                    0.0282
              7.7107               0.4693                   -0.0282                    0.0282
              7.7127               0.4693                   -0.0282                    0.0282
              7.7147               0.4693                   -0.0282                    0.0282
              7.7167               0.4693                   -0.0282                    0.0282
              7.7187               0.4693                   -0.0282                    0.0282
              7.7207               0.4693                   -0.0282                    0.0282
              7.7227               0.4693                   -0.0282                    0.0282
              7.7247               0.4692                   -0.0282                    0.0282
              7.7267               0.4692                   -0.0282                    0.0282
              7.7286               0.4692                   -0.0282                    0.0282
              7.7306               0.4692                   -0.0282                    0.0282
              7.7326               0.4692                   -0.0282                    0.0282
              7.7346               0.4692                   -0.0282                    0.0282
              7.7366               0.4692                   -0.0281                    0.0281
              7.7386               0.4692                   -0.0281                    0.0281
              7.7406               0.4692                   -0.0281                    0.0281
              7.7426               0.4691                   -0.0281                    0.0281
              7.7446               0.4691                   -0.0281                    0.0281
              7.7466               0.4691                   -0.0281                    0.0281
              7.7486               0.4691                   -0.0281                    0.0281
              7.7506               0.4691                   -0.0281                    0.0281
              7.7526               0.4691                   -0.0281                    0.0281
              7.7546               0.4691                   -0.0281                    0.0281
              7.7566               0.4691                   -0.0281                    0.0281
              7.7586               0.4690                   -0.0281                    0.0281
              7.7606               0.4690                   -0.0281                    0.0281
              7.7626               0.4690                   -0.0281                    0.0281
              7.7646               0.4690                   -0.0281                    0.0281
              7.7665               0.4690                   -0.0281                    0.0281
              7.7685               0.4690                   -0.0281                    0.0281
              7.7705               0.4690                   -0.0281                    0.0281
              7.7725               0.4690                   -0.0281                    0.0281
              7.7745               0.4690                   -0.0281                    0.0281
              7.7765               0.4689                   -0.0281                    0.0281
              7.7785               0.4689                   -0.0280                    0.0280
              7.7805               0.4689                   -0.0280                    0.0280
              7.7825               0.4689                   -0.0280                    0.0280
              7.7845               0.4689                   -0.0280                    0.0280
              7.7865               0.4689                   -0.0280                    0.0280
              7.7885               0.4689                   -0.0280                    0.0280
              7.7905               0.4689                   -0.0280                    0.0280
              7.7925               0.4688                   -0.0280                    0.0280
              7.7945               0.4688                   -0.0280                    0.0280
              7.7965               0.4688                   -0.0280                    0.0280
              7.7985               0.4688                   -0.0280                    0.0280
              7.8005               0.4688                   -0.0280                    0.0280
              7.8025               0.4688                   -0.0280                    0.0280
              7.8044               0.4688                   -0.0280                    0.0280
              7.8064               0.4688                   -0.0280                    0.0280
              7.8084               0.4688                   -0.0280                    0.0280
              7.8104               0.4687                   -0.0280                    0.0280
              7.8124               0.4687                   -0.0280                    0.0280
              7.8144               0.4687                   -0.0280                    0.0280
              7.8164               0.4687                   -0.0280                    0.0280
              7.8184               0.4687                   -0.0280                    0.0280
              7.8204               0.4687                   -0.0279                    0.0279
              7.8224               0.4687                   -0.0279                    0.0279
              7.8244               0.4687                   -0.0279                    0.0279
              7.8264               0.4687                   -0.0279                    0.0279
              7.8284               0.4686                   -0.0279                    0.0279
              7.8304               0.4686                   -0.0279                    0.0279
              7.8324               0.4686                   -0.0279                    0.0279
              7.8344               0.4686                   -0.0279                    0.0279
              7.8364               0.4686                   -0.0279                    0.0279
              7.8384               0.4686                   -0.0279                    0.0279
              7.8404               0.4686                   -0.0279                    0.0279
              7.8423               0.4686                   -0.0279                    0.0279
              7.8443               0.4685                   -0.0279                    0.0279
              7.8463               0.4685                   -0.0279                    0.0279
              7.8483               0.4685                   -0.0279                    0.0279
              7.8503               0.4685                   -0.0279                    0.0279
              7.8523               0.4685                   -0.0279                    0.0279
              7.8543               0.4685                   -0.0279                    0.0279
              7.8563               0.4685                   -0.0279                    0.0279
              7.8583               0.4685                   -0.0279                    0.0279
              7.8603               0.4685                   -0.0279                    0.0279
              7.8623               0.4684                   -0.0278                    0.0278
              7.8643               0.4684                   -0.0278                    0.0278
              7.8663               0.4684                   -0.0278                    0.0278
              7.8683               0.4684                   -0.0278                    0.0278
              7.8703               0.4684                   -0.0278                    0.0278
              7.8723               0.4684                   -0.0278                    0.0278
              7.8743               0.4684                   -0.0278                    0.0278
              7.8763               0.4684                   -0.0278                    0.0278
              7.8783               0.4684                   -0.0278                    0.0278
              7.8802               0.4683                   -0.0278                    0.0278
              7.8822               0.4683                   -0.0278                    0.0278
              7.8842               0.4683                   -0.0278                    0.0278
              7.8862               0.4683                   -0.0278                    0.0278
              7.8882               0.4683                   -0.0278                    0.0278
              7.8902               0.4683                   -0.0278                    0.0278
              7.8922               0.4683                   -0.0278                    0.0278
              7.8942               0.4683                   -0.0278                    0.0278
              7.8962               0.4682                   -0.0278                    0.0278
              7.8982               0.4682                   -0.0278                    0.0278
              7.9002               0.4682                   -0.0278                    0.0278
              7.9022               0.4682                   -0.0278                    0.0278
              7.9042               0.4682                   -0.0278                    0.0278
              7.9062               0.4682                   -0.0277                    0.0277
              7.9082               0.4682                   -0.0277                    0.0277
              7.9102               0.4682                   -0.0277                    0.0277
              7.9122               0.4682                   -0.0277                    0.0277
              7.9142               0.4681                   -0.0277                    0.0277
              7.9162               0.4681                   -0.0277                    0.0277
              7.9181               0.4681                   -0.0277                    0.0277
              7.9201               0.4681                   -0.0277                    0.0277
              7.9221               0.4681                   -0.0277                    0.0277
              7.9241               0.4681                   -0.0277                    0.0277
              7.9261               0.4681                   -0.0277                    0.0277
              7.9281               0.4681                   -0.0277                    0.0277
              7.9301               0.4681                   -0.0277                    0.0277
              7.9321               0.4680                   -0.0277                    0.0277
              7.9341               0.4680                   -0.0277                    0.0277
              7.9361               0.4680                   -0.0277                    0.0277
              7.9381               0.4680                   -0.0277                    0.0277
              7.9401               0.4680                   -0.0277                    0.0277
              7.9421               0.4680                   -0.0277                    0.0277
              7.9441               0.4680                   -0.0277                    0.0277
              7.9461               0.4680                   -0.0277                    0.0277
              7.9481               0.4679                   -0.0276                    0.0276
              7.9501               0.4679                   -0.0276                    0.0276
              7.9521               0.4679                   -0.0276                    0.0276
              7.9540               0.4679                   -0.0276                    0.0276
              7.9560               0.4679                   -0.0276                    0.0276
              7.9580               0.4679                   -0.0276                    0.0276
              7.9600               0.4679                   -0.0276                    0.0276
              7.9620               0.4679                   -0.0276                    0.0276
              7.9640               0.4679                   -0.0276                    0.0276
              7.9660               0.4678                   -0.0276                    0.0276
              7.9680               0.4678                   -0.0276                    0.0276
              7.9700               0.4678                   -0.0276                    0.0276
              7.9720               0.4678                   -0.0276                    0.0276
              7.9740               0.4678                   -0.0276                    0.0276
              7.9760               0.4678                   -0.0276                    0.0276
              7.9780               0.4678                   -0.0276                    0.0276
              7.9800               0.4678                   -0.0276                    0.0276
              7.9820               0.4678                   -0.0276                    0.0276
              7.9840               0.4677                   -0.0276                    0.0276
              7.9860               0.4677                   -0.0276                    0.0276
              7.9880               0.4677                   -0.0276                    0.0276
              7.9900               0.4677                   -0.0275                    0.0275
              7.9919               0.4677                   -0.0275                    0.0275
              7.9939               0.4677                   -0.0275                    0.0275
              7.9959               0.4677                   -0.0275                    0.0275
              7.9979               0.4677                   -0.0275                    0.0275
              7.9999               0.4676                   -0.0275                    0.0275
              8.0019               0.4676                   -0.0275                    0.0275
              8.0039               0.4676                   -0.0275                    0.0275
              8.0059               0.4676                   -0.0275                    0.0275
              8.0079               0.4676                   -0.0275                    0.0275
              8.0099               0.4676                   -0.0275                    0.0275
              8.0119               0.4676                   -0.0275                    0.0275
              8.0139               0.4676                   -0.0275                    0.0275
              8.0159               0.4676                   -0.0275                    0.0275
              8.0179               0.4675                   -0.0275                    0.0275
              8.0199               0.4675                   -0.0275                    0.0275
              8.0219               0.4675                   -0.0275                    0.0275
              8.0239               0.4675                   -0.0275                    0.0275
              8.0259               0.4675                   -0.0275                    0.0275
              8.0279               0.4675                   -0.0275                    0.0275
              8.0298               0.4675                   -0.0275                    0.0275
              8.0318               0.4675                   -0.0274                    0.0274
              8.0338               0.4675                   -0.0274                    0.0274
              8.0358               0.4674                   -0.0274                    0.0274
              8.0378               0.4674                   -0.0274                    0.0274
              8.0398               0.4674                   -0.0274                    0.0274
              8.0418               0.4674                   -0.0274                    0.0274
              8.0438               0.4674                   -0.0274                    0.0274
              8.0458               0.4674                   -0.0274                    0.0274
              8.0478               0.4674                   -0.0274                    0.0274
              8.0498               0.4674                   -0.0274                    0.0274
              8.0518               0.4673                   -0.0274                    0.0274
              8.0538               0.4673                   -0.0274                    0.0274
              8.0558               0.4673                   -0.0274                    0.0274
              8.0578               0.4673                   -0.0274                    0.0274
              8.0598               0.4673                   -0.0274                    0.0274
              8.0618               0.4673                   -0.0274                    0.0274
              8.0638               0.4673                   -0.0274                    0.0274
              8.0658               0.4673                   -0.0274                    0.0274
              8.0677               0.4673                   -0.0274                    0.0274
              8.0697               0.4672                   -0.0274                    0.0274
              8.0717               0.4672                   -0.0274                    0.0274
              8.0737               0.4672                   -0.0273                    0.0273
              8.0757               0.4672                   -0.0273                    0.0273
              8.0777               0.4672                   -0.0273                    0.0273
              8.0797               0.4672                   -0.0273                    0.0273
              8.0817               0.4672                   -0.0273                    0.0273
              8.0837               0.4672                   -0.0273                    0.0273
              8.0857               0.4671                   -0.0273                    0.0273
              8.0877               0.4671                   -0.0273                    0.0273
              8.0897               0.4671                   -0.0273                    0.0273
              8.0917               0.4671                   -0.0273                    0.0273
              8.0937               0.4671                   -0.0273                    0.0273
              8.0957               0.4671                   -0.0273                    0.0273
              8.0977               0.4671                   -0.0273                    0.0273
              8.0997               0.4671                   -0.0273                    0.0273
              8.1017               0.4671                   -0.0273                    0.0273
              8.1037               0.4670                   -0.0273                    0.0273
              8.1056               0.4670                   -0.0273                    0.0273
              8.1076               0.4670                   -0.0273                    0.0273
              8.1096               0.4670                   -0.0273                    0.0273
              8.1116               0.4670                   -0.0273                    0.0273
              8.1136               0.4670                   -0.0273                    0.0273
              8.1156               0.4670                   -0.0272                    0.0272
              8.1176               0.4670                   -0.0272                    0.0272
              8.1196               0.4670                   -0.0272                    0.0272
              8.1216               0.4669                   -0.0272                    0.0272
              8.1236               0.4669                   -0.0272                    0.0272
              8.1256               0.4669                   -0.0272                    0.0272
              8.1276               0.4669                   -0.0272                    0.0272
              8.1296               0.4669                   -0.0272                    0.0272
              8.1316               0.4669                   -0.0272                    0.0272
              8.1336               0.4669                   -0.0272                    0.0272
              8.1356               0.4669                   -0.0272                    0.0272
              8.1376               0.4668                   -0.0272                    0.0272
              8.1396               0.4668                   -0.0272                    0.0272
              8.1416               0.4668                   -0.0272                    0.0272
              8.1435               0.4668                   -0.0272                    0.0272
              8.1455               0.4668                   -0.0272                    0.0272
              8.1475               0.4668                   -0.0272                    0.0272
              8.1495               0.4668                   -0.0272                    0.0272
              8.1515               0.4668                   -0.0272                    0.0272
              8.1535               0.4668                   -0.0272                    0.0272
              8.1555               0.4667                   -0.0272                    0.0272
              8.1575               0.4667                   -0.0271                    0.0271
              8.1595               0.4667                   -0.0271                    0.0271
              8.1615               0.4667                   -0.0271                    0.0271
              8.1635               0.4667                   -0.0271                    0.0271
              8.1655               0.4667                   -0.0271                    0.0271
              8.1675               0.4667                   -0.0271                    0.0271
              8.1695               0.4667                   -0.0271                    0.0271
              8.1715               0.4667                   -0.0271                    0.0271
              8.1735               0.4666                   -0.0271                    0.0271
              8.1755               0.4666                   -0.0271                    0.0271
              8.1775               0.4666                   -0.0271                    0.0271
              8.1794               0.4666                   -0.0271                    0.0271
              8.1814               0.4666                   -0.0271                    0.0271
              8.1834               0.4666                   -0.0271                    0.0271
              8.1854               0.4666                   -0.0271                    0.0271
              8.1874               0.4666                   -0.0271                    0.0271
              8.1894               0.4665                   -0.0271                    0.0271
              8.1914               0.4665                   -0.0271                    0.0271
              8.1934               0.4665                   -0.0271                    0.0271
              8.1954               0.4665                   -0.0271                    0.0271
              8.1974               0.4665                   -0.0271                    0.0271
              8.1994               0.4665                   -0.0270                    0.0270
              8.2014               0.4665                   -0.0270                    0.0270
              8.2034               0.4665                   -0.0270                    0.0270
              8.2054               0.4665                   -0.0270                    0.0270
              8.2074               0.4664                   -0.0270                    0.0270
              8.2094               0.4664                   -0.0270                    0.0270
              8.2114               0.4664                   -0.0270                    0.0270
              8.2134               0.4664                   -0.0270                    0.0270
              8.2154               0.4664                   -0.0270                    0.0270
              8.2173               0.4664                   -0.0270                    0.0270
              8.2193               0.4664                   -0.0270                    0.0270
              8.2213               0.4664                   -0.0270                    0.0270
              8.2233               0.4664                   -0.0270                    0.0270
              8.2253               0.4663                   -0.0270                    0.0270
              8.2273               0.4663                   -0.0270                    0.0270
              8.2293               0.4663                   -0.0270                    0.0270
              8.2313               0.4663                   -0.0270                    0.0270
              8.2333               0.4663                   -0.0270                    0.0270
              8.2353               0.4663                   -0.0270                    0.0270
              8.2373               0.4663                   -0.0270                    0.0270
              8.2393               0.4663                   -0.0270                    0.0270
              8.2413               0.4662                   -0.0269                    0.0269
              8.2433               0.4662                   -0.0269                    0.0269
              8.2453               0.4662                   -0.0269                    0.0269
              8.2473               0.4662                   -0.0269                    0.0269
              8.2493               0.4662                   -0.0269                    0.0269
              8.2513               0.4662                   -0.0269                    0.0269
              8.2533               0.4662                   -0.0269                    0.0269
              8.2552               0.4662                   -0.0269                    0.0269
              8.2572               0.4662                   -0.0269                    0.0269
              8.2592               0.4661                   -0.0269                    0.0269
              8.2612               0.4661                   -0.0269                    0.0269
              8.2632               0.4661                   -0.0269                    0.0269
              8.2652               0.4661                   -0.0269                    0.0269
              8.2672               0.4661                   -0.0269                    0.0269
              8.2692               0.4661                   -0.0269                    0.0269
              8.2712               0.4661                   -0.0269                    0.0269
              8.2732               0.4661                   -0.0269                    0.0269
              8.2752               0.4661                   -0.0269                    0.0269
              8.2772               0.4660                   -0.0269                    0.0269
              8.2792               0.4660                   -0.0269                    0.0269
              8.2812               0.4660                   -0.0269                    0.0269
              8.2832               0.4660                   -0.0268                    0.0268
              8.2852               0.4660                   -0.0268                    0.0268
              8.2872               0.4660                   -0.0268                    0.0268
              8.2892               0.4660                   -0.0268                    0.0268
              8.2912               0.4660                   -0.0268                    0.0268
              8.2931               0.4659                   -0.0268                    0.0268
              8.2951               0.4659                   -0.0268                    0.0268
              8.2971               0.4659                   -0.0268                    0.0268
              8.2991               0.4659                   -0.0268                    0.0268
              8.3011               0.4659                   -0.0268                    0.0268
              8.3031               0.4659                   -0.0268                    0.0268
              8.3051               0.4659                   -0.0268                    0.0268
              8.3071               0.4659                   -0.0268                    0.0268
              8.3091               0.4659                   -0.0268                    0.0268
              8.3111               0.4658                   -0.0268                    0.0268
              8.3131               0.4658                   -0.0268                    0.0268
              8.3151               0.4658                   -0.0268                    0.0268
              8.3171               0.4658                   -0.0268                    0.0268
              8.3191               0.4658                   -0.0268                    0.0268
              8.3211               0.4658                   -0.0268                    0.0268
              8.3231               0.4658                   -0.0268                    0.0268
              8.3251               0.4658                   -0.0267                    0.0267
              8.3271               0.4658                   -0.0267                    0.0267
              8.3291               0.4657                   -0.0267                    0.0267
              8.3310               0.4657                   -0.0267                    0.0267
              8.3330               0.4657                   -0.0267                    0.0267
              8.3350               0.4657                   -0.0267                    0.0267
              8.3370               0.4657                   -0.0267                    0.0267
              8.3390               0.4657                   -0.0267                    0.0267
              8.3410               0.4657                   -0.0267                    0.0267
              8.3430               0.4657                   -0.0267                    0.0267
              8.3450               0.4656                   -0.0267                    0.0267
              8.3470               0.4656                   -0.0267                    0.0267
              8.3490               0.4656                   -0.0267                    0.0267
              8.3510               0.4656                   -0.0267                    0.0267
              8.3530               0.4656                   -0.0267                    0.0267
              8.3550               0.4656                   -0.0267                    0.0267
              8.3570               0.4656                   -0.0267                    0.0267
              8.3590               0.4656                   -0.0267                    0.0267
              8.3610               0.4656                   -0.0267                    0.0267
              8.3630               0.4655                   -0.0267                    0.0267
              8.3650               0.4655                   -0.0267                    0.0267
              8.3670               0.4655                   -0.0266                    0.0266
              8.3689               0.4655                   -0.0266                    0.0266
              8.3709               0.4655                   -0.0266                    0.0266
              8.3729               0.4655                   -0.0266                    0.0266
              8.3749               0.4655                   -0.0266                    0.0266
              8.3769               0.4655                   -0.0266                    0.0266
              8.3789               0.4655                   -0.0266                    0.0266
              8.3809               0.4654                   -0.0266                    0.0266
              8.3829               0.4654                   -0.0266                    0.0266
              8.3849               0.4654                   -0.0266                    0.0266
              8.3869               0.4654                   -0.0266                    0.0266
              8.3889               0.4654                   -0.0266                    0.0266
              8.3909               0.4654                   -0.0266                    0.0266
              8.3929               0.4654                   -0.0266                    0.0266
              8.3949               0.4654                   -0.0266                    0.0266
              8.3969               0.4653                   -0.0266                    0.0266
              8.3989               0.4653                   -0.0266                    0.0266
              8.4009               0.4653                   -0.0266                    0.0266
              8.4029               0.4653                   -0.0266                    0.0266
              8.4048               0.4653                   -0.0266                    0.0266
              8.4068               0.4653                   -0.0266                    0.0266
              8.4088               0.4653                   -0.0265                    0.0265
              8.4108               0.4653                   -0.0265                    0.0265
              8.4128               0.4653                   -0.0265                    0.0265
              8.4148               0.4652                   -0.0265                    0.0265
              8.4168               0.4652                   -0.0265                    0.0265
              8.4188               0.4652                   -0.0265                    0.0265
              8.4208               0.4652                   -0.0265                    0.0265
              8.4228               0.4652                   -0.0265                    0.0265
              8.4248               0.4652                   -0.0265                    0.0265
              8.4268               0.4652                   -0.0265                    0.0265
              8.4288               0.4652                   -0.0265                    0.0265
              8.4308               0.4651                   -0.0265                    0.0265
              8.4328               0.4651                   -0.0265                    0.0265
              8.4348               0.4651                   -0.0265                    0.0265
              8.4368               0.4651                   -0.0265                    0.0265
              8.4388               0.4651                   -0.0265                    0.0265
              8.4408               0.4651                   -0.0265                    0.0265
              8.4427               0.4651                   -0.0265                    0.0265
              8.4447               0.4651                   -0.0265                    0.0265
              8.4467               0.4651                   -0.0265                    0.0265
              8.4487               0.4650                   -0.0265                    0.0265
              8.4507               0.4650                   -0.0264                    0.0264
              8.4527               0.4650                   -0.0264                    0.0264
              8.4547               0.4650                   -0.0264                    0.0264
              8.4567               0.4650                   -0.0264                    0.0264
              8.4587               0.4650                   -0.0264                    0.0264
              8.4607               0.4650                   -0.0264                    0.0264
              8.4627               0.4650                   -0.0264                    0.0264
              8.4647               0.4650                   -0.0264                    0.0264
              8.4667               0.4649                   -0.0264                    0.0264
              8.4687               0.4649                   -0.0264                    0.0264
              8.4707               0.4649                   -0.0264                    0.0264
              8.4727               0.4649                   -0.0264                    0.0264
              8.4747               0.4649                   -0.0264                    0.0264
              8.4767               0.4649                   -0.0264                    0.0264
              8.4787               0.4649                   -0.0264                    0.0264
              8.4806               0.4649                   -0.0264                    0.0264
              8.4826               0.4648                   -0.0264                    0.0264
              8.4846               0.4648                   -0.0264                    0.0264
              8.4866               0.4648                   -0.0264                    0.0264
              8.4886               0.4648                   -0.0264                    0.0264
              8.4906               0.4648                   -0.0264                    0.0264
              8.4926               0.4648                   -0.0263                    0.0263
              8.4946               0.4648                   -0.0263                    0.0263
              8.4966               0.4648                   -0.0263                    0.0263
              8.4986               0.4648                   -0.0263                    0.0263
              8.5006               0.4647                   -0.0263                    0.0263
              8.5026               0.4647                   -0.0263                    0.0263
              8.5046               0.4647                   -0.0263                    0.0263
              8.5066               0.4647                   -0.0263                    0.0263
              8.5086               0.4647                   -0.0263                    0.0263
              8.5106               0.4647                   -0.0263                    0.0263
              8.5126               0.4647                   -0.0263                    0.0263
              8.5146               0.4647                   -0.0263                    0.0263
              8.5166               0.4647                   -0.0263                    0.0263
              8.5185               0.4646                   -0.0263                    0.0263
              8.5205               0.4646                   -0.0263                    0.0263
              8.5225               0.4646                   -0.0263                    0.0263
              8.5245               0.4646                   -0.0263                    0.0263
              8.5265               0.4646                   -0.0263                    0.0263
              8.5285               0.4646                   -0.0263                    0.0263
              8.5305               0.4646                   -0.0263                    0.0263
              8.5325               0.4646                   -0.0263                    0.0263
              8.5345               0.4645                   -0.0262                    0.0262
              8.5365               0.4645                   -0.0262                    0.0262
              8.5385               0.4645                   -0.0262                    0.0262
              8.5405               0.4645                   -0.0262                    0.0262
              8.5425               0.4645                   -0.0262                    0.0262
              8.5445               0.4645                   -0.0262                    0.0262
              8.5465               0.4645                   -0.0262                    0.0262
              8.5485               0.4645                   -0.0262                    0.0262
              8.5505               0.4645                   -0.0262                    0.0262
              8.5525               0.4644                   -0.0262                    0.0262
              8.5545               0.4644                   -0.0262                    0.0262
              8.5564               0.4644                   -0.0262                    0.0262
              8.5584               0.4644                   -0.0262                    0.0262
              8.5604               0.4644                   -0.0262                    0.0262
              8.5624               0.4644                   -0.0262                    0.0262
              8.5644               0.4644                   -0.0262                    0.0262
              8.5664               0.4644                   -0.0262                    0.0262
              8.5684               0.4644                   -0.0262                    0.0262
              8.5704               0.4643                   -0.0262                    0.0262
              8.5724               0.4643                   -0.0262                    0.0262
              8.5744               0.4643                   -0.0262                    0.0262
              8.5764               0.4643                   -0.0261                    0.0261
              8.5784               0.4643                   -0.0261                    0.0261
              8.5804               0.4643                   -0.0261                    0.0261
              8.5824               0.4643                   -0.0261                    0.0261
              8.5844               0.4643                   -0.0261                    0.0261
              8.5864               0.4642                   -0.0261                    0.0261
              8.5884               0.4642                   -0.0261                    0.0261
              8.5904               0.4642                   -0.0261                    0.0261
              8.5924               0.4642                   -0.0261                    0.0261
              8.5943               0.4642                   -0.0261                    0.0261
              8.5963               0.4642                   -0.0261                    0.0261
              8.5983               0.4642                   -0.0261                    0.0261
              8.6003               0.4642                   -0.0261                    0.0261
              8.6023               0.4642                   -0.0261                    0.0261
              8.6043               0.4641                   -0.0261                    0.0261
              8.6063               0.4641                   -0.0261                    0.0261
              8.6083               0.4641                   -0.0261                    0.0261
              8.6103               0.4641                   -0.0261                    0.0261
              8.6123               0.4641                   -0.0261                    0.0261
              8.6143               0.4641                   -0.0261                    0.0261
              8.6163               0.4641                   -0.0261                    0.0261
              8.6183               0.4641                   -0.0260                    0.0260
              8.6203               0.4641                   -0.0260                    0.0260
              8.6223               0.4640                   -0.0260                    0.0260
              8.6243               0.4640                   -0.0260                    0.0260
              8.6263               0.4640                   -0.0260                    0.0260
              8.6283               0.4640                   -0.0260                    0.0260
              8.6303               0.4640                   -0.0260                    0.0260
              8.6322               0.4640                   -0.0260                    0.0260
              8.6342               0.4640                   -0.0260                    0.0260
              8.6362               0.4640                   -0.0260                    0.0260
              8.6382               0.4639                   -0.0260                    0.0260
              8.6402               0.4639                   -0.0260                    0.0260
              8.6422               0.4639                   -0.0260                    0.0260
              8.6442               0.4639                   -0.0260                    0.0260
              8.6462               0.4639                   -0.0260                    0.0260
              8.6482               0.4639                   -0.0260                    0.0260
              8.6502               0.4639                   -0.0260                    0.0260
              8.6522               0.4639                   -0.0260                    0.0260
              8.6542               0.4639                   -0.0260                    0.0260
              8.6562               0.4638                   -0.0260                    0.0260
              8.6582               0.4638                   -0.0260                    0.0260
              8.6602               0.4638                   -0.0259                    0.0259
              8.6622               0.4638                   -0.0259                    0.0259
              8.6642               0.4638                   -0.0259                    0.0259
              8.6662               0.4638                   -0.0259                    0.0259
              8.6681               0.4638                   -0.0259                    0.0259
              8.6701               0.4638                   -0.0259                    0.0259
              8.6721               0.4638                   -0.0259                    0.0259
              8.6741               0.4637                   -0.0259                    0.0259
              8.6761               0.4637                   -0.0259                    0.0259
              8.6781               0.4637                   -0.0259                    0.0259
              8.6801               0.4637                   -0.0259                    0.0259
              8.6821               0.4637                   -0.0259                    0.0259
              8.6841               0.4637                   -0.0259                    0.0259
              8.6861               0.4637                   -0.0259                    0.0259
              8.6881               0.4637                   -0.0259                    0.0259
              8.6901               0.4636                   -0.0259                    0.0259
              8.6921               0.4636                   -0.0259                    0.0259
              8.6941               0.4636                   -0.0259                    0.0259
              8.6961               0.4636                   -0.0259                    0.0259
              8.6981               0.4636                   -0.0259                    0.0259
              8.7001               0.4636                   -0.0259                    0.0259
              8.7021               0.4636                   -0.0259                    0.0259
              8.7041               0.4636                   -0.0258                    0.0258
              8.7060               0.4636                   -0.0258                    0.0258
              8.7080               0.4635                   -0.0258                    0.0258
              8.7100               0.4635                   -0.0258                    0.0258
              8.7120               0.4635                   -0.0258                    0.0258
              8.7140               0.4635                   -0.0258                    0.0258
              8.7160               0.4635                   -0.0258                    0.0258
              8.7180               0.4635                   -0.0258                    0.0258
              8.7200               0.4635                   -0.0258                    0.0258
              8.7220               0.4635                   -0.0258                    0.0258
              8.7240               0.4634                   -0.0258                    0.0258
              8.7260               0.4634                   -0.0258                    0.0258
              8.7280               0.4634                   -0.0258                    0.0258
              8.7300               0.4634                   -0.0258                    0.0258
              8.7320               0.4634                   -0.0258                    0.0258
              8.7340               0.4634                   -0.0258                    0.0258
              8.7360               0.4634                   -0.0258                    0.0258
              8.7380               0.4634                   -0.0258                    0.0258
              8.7400               0.4634                   -0.0258                    0.0258
              8.7420               0.4633                   -0.0258                    0.0258
              8.7439               0.4633                   -0.0258                    0.0258
              8.7459               0.4633                   -0.0257                    0.0257
              8.7479               0.4633                   -0.0257                    0.0257
              8.7499               0.4633                   -0.0257                    0.0257
              8.7519               0.4633                   -0.0257                    0.0257
              8.7539               0.4633                   -0.0257                    0.0257
              8.7559               0.4633                   -0.0257                    0.0257
              8.7579               0.4633                   -0.0257                    0.0257
              8.7599               0.4632                   -0.0257                    0.0257
              8.7619               0.4632                   -0.0257                    0.0257
              8.7639               0.4632                   -0.0257                    0.0257
              8.7659               0.4632                   -0.0257                    0.0257
              8.7679               0.4632                   -0.0257                    0.0257
              8.7699               0.4632                   -0.0257                    0.0257
              8.7719               0.4632                   -0.0257                    0.0257
              8.7739               0.4632                   -0.0257                    0.0257
              8.7759               0.4631                   -0.0257                    0.0257
              8.7779               0.4631                   -0.0257                    0.0257
              8.7799               0.4631                   -0.0257                    0.0257
              8.7818               0.4631                   -0.0257                    0.0257
              8.7838               0.4631                   -0.0257                    0.0257
              8.7858               0.4631                   -0.0257                    0.0257
              8.7878               0.4631                   -0.0256                    0.0256
              8.7898               0.4631                   -0.0256                    0.0256
              8.7918               0.4631                   -0.0256                    0.0256
              8.7938               0.4630                   -0.0256                    0.0256
              8.7958               0.4630                   -0.0256                    0.0256
              8.7978               0.4630                   -0.0256                    0.0256
              8.7998               0.4630                   -0.0256                    0.0256
              8.8018               0.4630                   -0.0256                    0.0256
              8.8038               0.4630                   -0.0256                    0.0256
              8.8058               0.4630                   -0.0256                    0.0256
              8.8078               0.4630                   -0.0256                    0.0256
              8.8098               0.4630                   -0.0256                    0.0256
              8.8118               0.4629                   -0.0256                    0.0256
              8.8138               0.4629                   -0.0256                    0.0256
              8.8158               0.4629                   -0.0256                    0.0256
              8.8178               0.4629                   -0.0256                    0.0256
              8.8197               0.4629                   -0.0256                    0.0256
              8.8217               0.4629                   -0.0256                    0.0256
              8.8237               0.4629                   -0.0256                    0.0256
              8.8257               0.4629                   -0.0256                    0.0256
              8.8277               0.4628                   -0.0256                    0.0256
              8.8297               0.4628                   -0.0255                    0.0255
              8.8317               0.4628                   -0.0255                    0.0255
              8.8337               0.4628                   -0.0255                    0.0255
              8.8357               0.4628                   -0.0255                    0.0255
              8.8377               0.4628                   -0.0255                    0.0255
              8.8397               0.4628                   -0.0255                    0.0255
              8.8417               0.4628                   -0.0255                    0.0255
              8.8437               0.4628                   -0.0255                    0.0255
              8.8457               0.4627                   -0.0255                    0.0255
              8.8477               0.4627                   -0.0255                    0.0255
              8.8497               0.4627                   -0.0255                    0.0255
              8.8517               0.4627                   -0.0255                    0.0255
              8.8537               0.4627                   -0.0255                    0.0255
              8.8557               0.4627                   -0.0255                    0.0255
              8.8576               0.4627                   -0.0255                    0.0255
              8.8596               0.4627                   -0.0255                    0.0255
              8.8616               0.4627                   -0.0255                    0.0255
              8.8636               0.4626                   -0.0255                    0.0255
              8.8656               0.4626                   -0.0255                    0.0255
              8.8676               0.4626                   -0.0255                    0.0255
              8.8696               0.4626                   -0.0255                    0.0255
              8.8716               0.4626                   -0.0254                    0.0254
              8.8736               0.4626                   -0.0254                    0.0254
              8.8756               0.4626                   -0.0254                    0.0254
              8.8776               0.4626                   -0.0254                    0.0254
              8.8796               0.4625                   -0.0254                    0.0254
              8.8816               0.4625                   -0.0254                    0.0254
              8.8836               0.4625                   -0.0254                    0.0254
              8.8856               0.4625                   -0.0254                    0.0254
              8.8876               0.4625                   -0.0254                    0.0254
              8.8896               0.4625                   -0.0254                    0.0254
              8.8916               0.4625                   -0.0254                    0.0254
              8.8935               0.4625                   -0.0254                    0.0254
              8.8955               0.4625                   -0.0254                    0.0254
              8.8975               0.4624                   -0.0254                    0.0254
              8.8995               0.4624                   -0.0254                    0.0254
              8.9015               0.4624                   -0.0254                    0.0254
              8.9035               0.4624                   -0.0254                    0.0254
              8.9055               0.4624                   -0.0254                    0.0254
              8.9075               0.4624                   -0.0254                    0.0254
              8.9095               0.4624                   -0.0254                    0.0254
              8.9115               0.4624                   -0.0254                    0.0254
              8.9135               0.4624                   -0.0253                    0.0253
              8.9155               0.4623                   -0.0253                    0.0253
              8.9175               0.4623                   -0.0253                    0.0253
              8.9195               0.4623                   -0.0253                    0.0253
              8.9215               0.4623                   -0.0253                    0.0253
              8.9235               0.4623                   -0.0253                    0.0253
              8.9255               0.4623                   -0.0253                    0.0253
              8.9275               0.4623                   -0.0253                    0.0253
              8.9295               0.4623                   -0.0253                    0.0253
              8.9314               0.4622                   -0.0253                    0.0253
              8.9334               0.4622                   -0.0253                    0.0253
              8.9354               0.4622                   -0.0253                    0.0253
              8.9374               0.4622                   -0.0253                    0.0253
              8.9394               0.4622                   -0.0253                    0.0253
              8.9414               0.4622                   -0.0253                    0.0253
              8.9434               0.4622                   -0.0253                    0.0253
              8.9454               0.4622                   -0.0253                    0.0253
              8.9474               0.4622                   -0.0253                    0.0253
              8.9494               0.4621                   -0.0253                    0.0253
              8.9514               0.4621                   -0.0253                    0.0253
              8.9534               0.4621                   -0.0253                    0.0253
              8.9554               0.4621                   -0.0252                    0.0252
              8.9574               0.4621                   -0.0252                    0.0252
              8.9594               0.4621                   -0.0252                    0.0252
              8.9614               0.4621                   -0.0252                    0.0252
              8.9634               0.4621                   -0.0252                    0.0252
              8.9654               0.4621                   -0.0252                    0.0252
              8.9674               0.4620                   -0.0252                    0.0252
              8.9693               0.4620                   -0.0252                    0.0252
              8.9713               0.4620                   -0.0252                    0.0252
              8.9733               0.4620                   -0.0252                    0.0252
              8.9753               0.4620                   -0.0252                    0.0252
              8.9773               0.4620                   -0.0252                    0.0252
              8.9793               0.4620                   -0.0252                    0.0252
              8.9813               0.4620                   -0.0252                    0.0252
              8.9833               0.4619                   -0.0252                    0.0252
              8.9853               0.4619                   -0.0252                    0.0252
              8.9873               0.4619                   -0.0252                    0.0252
              8.9893               0.4619                   -0.0252                    0.0252
              8.9913               0.4619                   -0.0252                    0.0252
              8.9933               0.4619                   -0.0252                    0.0252
              8.9953               0.4619                   -0.0252                    0.0252
              8.9973               0.4619                   -0.0251                    0.0251
              8.9993               0.4619                   -0.0251                    0.0251
              9.0013               0.4618                   -0.0251                    0.0251
              9.0033               0.4618                   -0.0251                    0.0251
              9.0053               0.4618                   -0.0251                    0.0251
              9.0072               0.4618                   -0.0251                    0.0251
              9.0092               0.4618                   -0.0251                    0.0251
              9.0112               0.4618                   -0.0251                    0.0251
              9.0132               0.4618                   -0.0251                    0.0251
              9.0152               0.4618                   -0.0251                    0.0251
              9.0172               0.4618                   -0.0251                    0.0251
              9.0192               0.4617                   -0.0251                    0.0251
              9.0212               0.4617                   -0.0251                    0.0251
              9.0232               0.4617                   -0.0251                    0.0251
              9.0252               0.4617                   -0.0251                    0.0251
              9.0272               0.4617                   -0.0251                    0.0251
              9.0292               0.4617                   -0.0251                    0.0251
              9.0312               0.4617                   -0.0251                    0.0251
              9.0332               0.4617                   -0.0251                    0.0251
              9.0352               0.4616                   -0.0251                    0.0251
              9.0372               0.4616                   -0.0251                    0.0251
              9.0392               0.4616                   -0.0250                    0.0250
              9.0412               0.4616                   -0.0250                    0.0250
              9.0432               0.4616                   -0.0250                    0.0250
              9.0451               0.4616                   -0.0250                    0.0250
              9.0471               0.4616                   -0.0250                    0.0250
              9.0491               0.4616                   -0.0250                    0.0250
              9.0511               0.4616                   -0.0250                    0.0250
              9.0531               0.4615                   -0.0250                    0.0250
              9.0551               0.4615                   -0.0250                    0.0250
              9.0571               0.4615                   -0.0250                    0.0250
              9.0591               0.4615                   -0.0250                    0.0250
              9.0611               0.4615                   -0.0250                    0.0250
              9.0631               0.4615                   -0.0250                    0.0250
              9.0651               0.4615                   -0.0250                    0.0250
              9.0671               0.4615                   -0.0250                    0.0250
              9.0691               0.4614                   -0.0250                    0.0250
              9.0711               0.4614                   -0.0250                    0.0250
              9.0731               0.4614                   -0.0250                    0.0250
              9.0751               0.4614                   -0.0250                    0.0250
              9.0771               0.4614                   -0.0250                    0.0250
              9.0791               0.4614                   -0.0250                    0.0250
              9.0811               0.4614                   -0.0249                    0.0249
              9.0830               0.4614                   -0.0249                    0.0249
              9.0850               0.4614                   -0.0249                    0.0249
              9.0870               0.4613                   -0.0249                    0.0249
              9.0890               0.4613                   -0.0249                    0.0249
              9.0910               0.4613                   -0.0249                    0.0249
              9.0930               0.4613                   -0.0249                    0.0249
              9.0950               0.4613                   -0.0249                    0.0249
              9.0970               0.4613                   -0.0249                    0.0249
              9.0990               0.4613                   -0.0249                    0.0249
              9.1010               0.4613                   -0.0249                    0.0249
              9.1030               0.4613                   -0.0249                    0.0249
              9.1050               0.4612                   -0.0249                    0.0249
              9.1070               0.4612                   -0.0249                    0.0249
              9.1090               0.4612                   -0.0249                    0.0249
              9.1110               0.4612                   -0.0249                    0.0249
              9.1130               0.4612                   -0.0249                    0.0249
              9.1150               0.4612                   -0.0249                    0.0249
              9.1170               0.4612                   -0.0249                    0.0249
              9.1189               0.4612                   -0.0249                    0.0249
              9.1209               0.4611                   -0.0249                    0.0249
              9.1229               0.4611                   -0.0248                    0.0248
              9.1249               0.4611                   -0.0248                    0.0248
              9.1269               0.4611                   -0.0248                    0.0248
              9.1289               0.4611                   -0.0248                    0.0248
              9.1309               0.4611                   -0.0248                    0.0248
              9.1329               0.4611                   -0.0248                    0.0248
              9.1349               0.4611                   -0.0248                    0.0248
              9.1369               0.4611                   -0.0248                    0.0248
              9.1389               0.4610                   -0.0248                    0.0248
              9.1409               0.4610                   -0.0248                    0.0248
              9.1429               0.4610                   -0.0248                    0.0248
              9.1449               0.4610                   -0.0248                    0.0248
              9.1469               0.4610                   -0.0248                    0.0248
              9.1489               0.4610                   -0.0248                    0.0248
              9.1509               0.4610                   -0.0248                    0.0248
              9.1529               0.4610                   -0.0248                    0.0248
              9.1549               0.4610                   -0.0248                    0.0248
              9.1568               0.4609                   -0.0248                    0.0248
              9.1588               0.4609                   -0.0248                    0.0248
              9.1608               0.4609                   -0.0248                    0.0248
              9.1628               0.4609                   -0.0248                    0.0248
              9.1648               0.4609                   -0.0247                    0.0247
              9.1668               0.4609                   -0.0247                    0.0247
              9.1688               0.4609                   -0.0247                    0.0247
              9.1708               0.4609                   -0.0247                    0.0247
              9.1728               0.4608                   -0.0247                    0.0247
              9.1748               0.4608                   -0.0247                    0.0247
              9.1768               0.4608                   -0.0247                    0.0247
              9.1788               0.4608                   -0.0247                    0.0247
              9.1808               0.4608                   -0.0247                    0.0247
              9.1828               0.4608                   -0.0247                    0.0247
              9.1848               0.4608                   -0.0247                    0.0247
              9.1868               0.4608                   -0.0247                    0.0247
              9.1888               0.4608                   -0.0247                    0.0247
              9.1908               0.4607                   -0.0247                    0.0247
              9.1928               0.4607                   -0.0247                    0.0247
              9.1947               0.4607                   -0.0247                    0.0247
              9.1967               0.4607                   -0.0247                    0.0247
              9.1987               0.4607                   -0.0247                    0.0247
              9.2007               0.4607                   -0.0247                    0.0247
              9.2027               0.4607                   -0.0247                    0.0247
              9.2047               0.4607                   -0.0247                    0.0247
              9.2067               0.4607                   -0.0246                    0.0246
              9.2087               0.4606                   -0.0246                    0.0246
              9.2107               0.4606                   -0.0246                    0.0246
              9.2127               0.4606                   -0.0246                    0.0246
              9.2147               0.4606                   -0.0246                    0.0246
              9.2167               0.4606                   -0.0246                    0.0246
              9.2187               0.4606                   -0.0246                    0.0246
              9.2207               0.4606                   -0.0246                    0.0246
              9.2227               0.4606                   -0.0246                    0.0246
              9.2247               0.4605                   -0.0246                    0.0246
              9.2267               0.4605                   -0.0246                    0.0246
              9.2287               0.4605                   -0.0246                    0.0246
              9.2307               0.4605                   -0.0246                    0.0246
              9.2326               0.4605                   -0.0246                    0.0246
              9.2346               0.4605                   -0.0246                    0.0246
              9.2366               0.4605                   -0.0246                    0.0246
              9.2386               0.4605                   -0.0246                    0.0246
              9.2406               0.4605                   -0.0246                    0.0246
              9.2426               0.4604                   -0.0246                    0.0246
              9.2446               0.4604                   -0.0246                    0.0246
              9.2466               0.4604                   -0.0246                    0.0246
              9.2486               0.4604                   -0.0245                    0.0245
              9.2506               0.4604                   -0.0245                    0.0245
              9.2526               0.4604                   -0.0245                    0.0245
              9.2546               0.4604                   -0.0245                    0.0245
              9.2566               0.4604                   -0.0245                    0.0245
              9.2586               0.4604                   -0.0245                    0.0245
              9.2606               0.4603                   -0.0245                    0.0245
              9.2626               0.4603                   -0.0245                    0.0245
              9.2646               0.4603                   -0.0245                    0.0245
              9.2666               0.4603                   -0.0245                    0.0245
              9.2686               0.4603                   -0.0245                    0.0245
              9.2705               0.4603                   -0.0245                    0.0245
              9.2725               0.4603                   -0.0245                    0.0245
              9.2745               0.4603                   -0.0245                    0.0245
              9.2765               0.4602                   -0.0245                    0.0245
              9.2785               0.4602                   -0.0245                    0.0245
              9.2805               0.4602                   -0.0245                    0.0245
              9.2825               0.4602                   -0.0245                    0.0245
              9.2845               0.4602                   -0.0245                    0.0245
              9.2865               0.4602                   -0.0245                    0.0245
              9.2885               0.4602                   -0.0245                    0.0245
              9.2905               0.4602                   -0.0244                    0.0244
              9.2925               0.4602                   -0.0244                    0.0244
              9.2945               0.4601                   -0.0244                    0.0244
              9.2965               0.4601                   -0.0244                    0.0244
              9.2985               0.4601                   -0.0244                    0.0244
              9.3005               0.4601                   -0.0244                    0.0244
              9.3025               0.4601                   -0.0244                    0.0244
              9.3045               0.4601                   -0.0244                    0.0244
              9.3065               0.4601                   -0.0244                    0.0244
              9.3084               0.4601                   -0.0244                    0.0244
              9.3104               0.4601                   -0.0244                    0.0244
              9.3124               0.4600                   -0.0244                    0.0244
              9.3144               0.4600                   -0.0244                    0.0244
              9.3164               0.4600                   -0.0244                    0.0244
              9.3184               0.4600                   -0.0244                    0.0244
              9.3204               0.4600                   -0.0244                    0.0244
              9.3224               0.4600                   -0.0244                    0.0244
              9.3244               0.4600                   -0.0244                    0.0244
              9.3264               0.4600                   -0.0244                    0.0244
              9.3284               0.4599                   -0.0244                    0.0244
              9.3304               0.4599                   -0.0244                    0.0244
              9.3324               0.4599                   -0.0243                    0.0243
              9.3344               0.4599                   -0.0243                    0.0243
              9.3364               0.4599                   -0.0243                    0.0243
              9.3384               0.4599                   -0.0243                    0.0243
              9.3404               0.4599                   -0.0243                    0.0243
              9.3424               0.4599                   -0.0243                    0.0243
              9.3444               0.4599                   -0.0243                    0.0243
              9.3463               0.4598                   -0.0243                    0.0243
              9.3483               0.4598                   -0.0243                    0.0243
              9.3503               0.4598                   -0.0243                    0.0243
              9.3523               0.4598                   -0.0243                    0.0243
              9.3543               0.4598                   -0.0243                    0.0243
              9.3563               0.4598                   -0.0243                    0.0243
              9.3583               0.4598                   -0.0243                    0.0243
              9.3603               0.4598                   -0.0243                    0.0243
              9.3623               0.4597                   -0.0243                    0.0243
              9.3643               0.4597                   -0.0243                    0.0243
              9.3663               0.4597                   -0.0243                    0.0243
              9.3683               0.4597                   -0.0243                    0.0243
              9.3703               0.4597                   -0.0243                    0.0243
              9.3723               0.4597                   -0.0243                    0.0243
              9.3743               0.4597                   -0.0242                    0.0242
              9.3763               0.4597                   -0.0242                    0.0242
              9.3783               0.4597                   -0.0242                    0.0242
              9.3803               0.4596                   -0.0242                    0.0242
              9.3822               0.4596                   -0.0242                    0.0242
              9.3842               0.4596                   -0.0242                    0.0242
              9.3862               0.4596                   -0.0242                    0.0242
              9.3882               0.4596                   -0.0242                    0.0242
              9.3902               0.4596                   -0.0242                    0.0242
              9.3922               0.4596                   -0.0242                    0.0242
              9.3942               0.4596                   -0.0242                    0.0242
              9.3962               0.4596                   -0.0242                    0.0242
              9.3982               0.4595                   -0.0242                    0.0242
              9.4002               0.4595                   -0.0242                    0.0242
              9.4022               0.4595                   -0.0242                    0.0242
              9.4042               0.4595                   -0.0242                    0.0242
              9.4062               0.4595                   -0.0242                    0.0242
              9.4082               0.4595                   -0.0242                    0.0242
              9.4102               0.4595                   -0.0242                    0.0242
              9.4122               0.4595                   -0.0242                    0.0242
              9.4142               0.4594                   -0.0242                    0.0242
              9.4162               0.4594                   -0.0241                    0.0241
              9.4182               0.4594                   -0.0241                    0.0241
              9.4201               0.4594                   -0.0241                    0.0241
              9.4221               0.4594                   -0.0241                    0.0241
              9.4241               0.4594                   -0.0241                    0.0241
              9.4261               0.4594                   -0.0241                    0.0241
              9.4281               0.4594                   -0.0241                    0.0241
              9.4301               0.4594                   -0.0241                    0.0241
              9.4321               0.4593                   -0.0241                    0.0241
              9.4341               0.4593                   -0.0241                    0.0241
              9.4361               0.4593                   -0.0241                    0.0241
              9.4381               0.4593                   -0.0241                    0.0241
              9.4401               0.4593                   -0.0241                    0.0241
              9.4421               0.4593                   -0.0241                    0.0241
              9.4441               0.4593                   -0.0241                    0.0241
              9.4461               0.4593                   -0.0241                    0.0241
              9.4481               0.4593                   -0.0241                    0.0241
              9.4501               0.4592                   -0.0241                    0.0241
              9.4521               0.4592                   -0.0241                    0.0241
              9.4541               0.4592                   -0.0241                    0.0241
              9.4561               0.4592                   -0.0241                    0.0241
              9.4580               0.4592                   -0.0240                    0.0240
              9.4600               0.4592                   -0.0240                    0.0240
              9.4620               0.4592                   -0.0240                    0.0240
              9.4640               0.4592                   -0.0240                    0.0240
              9.4660               0.4591                   -0.0240                    0.0240
              9.4680               0.4591                   -0.0240                    0.0240
              9.4700               0.4591                   -0.0240                    0.0240
              9.4720               0.4591                   -0.0240                    0.0240
              9.4740               0.4591                   -0.0240                    0.0240
              9.4760               0.4591                   -0.0240                    0.0240
              9.4780               0.4591                   -0.0240                    0.0240
              9.4800               0.4591                   -0.0240                    0.0240
              9.4820               0.4591                   -0.0240                    0.0240
              9.4840               0.4590                   -0.0240                    0.0240
              9.4860               0.4590                   -0.0240                    0.0240
              9.4880               0.4590                   -0.0240                    0.0240
              9.4900               0.4590                   -0.0240                    0.0240
              9.4920               0.4590                   -0.0240                    0.0240
              9.4940               0.4590                   -0.0240                    0.0240
              9.4959               0.4590                   -0.0240                    0.0240
              9.4979               0.4590                   -0.0240                    0.0240
              9.4999               0.4590                   -0.0240                    0.0240
              9.5019               0.4589                   -0.0239                    0.0239
              9.5039               0.4589                   -0.0239                    0.0239
              9.5059               0.4589                   -0.0239                    0.0239
              9.5079               0.4589                   -0.0239                    0.0239
              9.5099               0.4589                   -0.0239                    0.0239
              9.5119               0.4589                   -0.0239                    0.0239
              9.5139               0.4589                   -0.0239                    0.0239
              9.5159               0.4589                   -0.0239                    0.0239
              9.5179               0.4588                   -0.0239                    0.0239
              9.5199               0.4588                   -0.0239                    0.0239
              9.5219               0.4588                   -0.0239                    0.0239
              9.5239               0.4588                   -0.0239                    0.0239
              9.5259               0.4588                   -0.0239                    0.0239
              9.5279               0.4588                   -0.0239                    0.0239
              9.5299               0.4588                   -0.0239                    0.0239
              9.5319               0.4588                   -0.0239                    0.0239
              9.5338               0.4588                   -0.0239                    0.0239
              9.5358               0.4587                   -0.0239                    0.0239
              9.5378               0.4587                   -0.0239                    0.0239
              9.5398               0.4587                   -0.0239                    0.0239
              9.5418               0.4587                   -0.0239                    0.0239
              9.5438               0.4587                   -0.0238                    0.0238
              9.5458               0.4587                   -0.0238                    0.0238
              9.5478               0.4587                   -0.0238                    0.0238
              9.5498               0.4587                   -0.0238                    0.0238
              9.5518               0.4587                   -0.0238                    0.0238
              9.5538               0.4586                   -0.0238                    0.0238
              9.5558               0.4586                   -0.0238                    0.0238
              9.5578               0.4586                   -0.0238                    0.0238
              9.5598               0.4586                   -0.0238                    0.0238
              9.5618               0.4586                   -0.0238                    0.0238
              9.5638               0.4586                   -0.0238                    0.0238
              9.5658               0.4586                   -0.0238                    0.0238
              9.5678               0.4586                   -0.0238                    0.0238
              9.5698               0.4585                   -0.0238                    0.0238
              9.5717               0.4585                   -0.0238                    0.0238
              9.5737               0.4585                   -0.0238                    0.0238
              9.5757               0.4585                   -0.0238                    0.0238
              9.5777               0.4585                   -0.0238                    0.0238
              9.5797               0.4585                   -0.0238                    0.0238
              9.5817               0.4585                   -0.0238                    0.0238
              9.5837               0.4585                   -0.0238                    0.0238
              9.5857               0.4585                   -0.0237                    0.0237
              9.5877               0.4584                   -0.0237                    0.0237
              9.5897               0.4584                   -0.0237                    0.0237
              9.5917               0.4584                   -0.0237                    0.0237
              9.5937               0.4584                   -0.0237                    0.0237
              9.5957               0.4584                   -0.0237                    0.0237
              9.5977               0.4584                   -0.0237                    0.0237
              9.5997               0.4584                   -0.0237                    0.0237
              9.6017               0.4584                   -0.0237                    0.0237
              9.6037               0.4584                   -0.0237                    0.0237
              9.6057               0.4583                   -0.0237                    0.0237
              9.6076               0.4583                   -0.0237                    0.0237
              9.6096               0.4583                   -0.0237                    0.0237
              9.6116               0.4583                   -0.0237                    0.0237
              9.6136               0.4583                   -0.0237                    0.0237
              9.6156               0.4583                   -0.0237                    0.0237
              9.6176               0.4583                   -0.0237                    0.0237
              9.6196               0.4583                   -0.0237                    0.0237
              9.6216               0.4582                   -0.0237                    0.0237
              9.6236               0.4582                   -0.0237                    0.0237
              9.6256               0.4582                   -0.0237                    0.0237
              9.6276               0.4582                   -0.0236                    0.0236
              9.6296               0.4582                   -0.0236                    0.0236
              9.6316               0.4582                   -0.0236                    0.0236
              9.6336               0.4582                   -0.0236                    0.0236
              9.6356               0.4582                   -0.0236                    0.0236
              9.6376               0.4582                   -0.0236                    0.0236
              9.6396               0.4581                   -0.0236                    0.0236
              9.6416               0.4581                   -0.0236                    0.0236
              9.6436               0.4581                   -0.0236                    0.0236
              9.6455               0.4581                   -0.0236                    0.0236
              9.6475               0.4581                   -0.0236                    0.0236
              9.6495               0.4581                   -0.0236                    0.0236
              9.6515               0.4581                   -0.0236                    0.0236
              9.6535               0.4581                   -0.0236                    0.0236
              9.6555               0.4581                   -0.0236                    0.0236
              9.6575               0.4580                   -0.0236                    0.0236
              9.6595               0.4580                   -0.0236                    0.0236
              9.6615               0.4580                   -0.0236                    0.0236
              9.6635               0.4580                   -0.0236                    0.0236
              9.6655               0.4580                   -0.0236                    0.0236
              9.6675               0.4580                   -0.0236                    0.0236
              9.6695               0.4580                   -0.0235                    0.0235
              9.6715               0.4580                   -0.0235                    0.0235
              9.6735               0.4579                   -0.0235                    0.0235
              9.6755               0.4579                   -0.0235                    0.0235
              9.6775               0.4579                   -0.0235                    0.0235
              9.6795               0.4579                   -0.0235                    0.0235
              9.6815               0.4579                   -0.0235                    0.0235
              9.6834               0.4579                   -0.0235                    0.0235
              9.6854               0.4579                   -0.0235                    0.0235
              9.6874               0.4579                   -0.0235                    0.0235
              9.6894               0.4579                   -0.0235                    0.0235
              9.6914               0.4578                   -0.0235                    0.0235
              9.6934               0.4578                   -0.0235                    0.0235
              9.6954               0.4578                   -0.0235                    0.0235
              9.6974               0.4578                   -0.0235                    0.0235
              9.6994               0.4578                   -0.0235                    0.0235
              9.7014               0.4578                   -0.0235                    0.0235
              9.7034               0.4578                   -0.0235                    0.0235
              9.7054               0.4578                   -0.0235                    0.0235
              9.7074               0.4577                   -0.0235                    0.0235
              9.7094               0.4577                   -0.0235                    0.0235
              9.7114               0.4577                   -0.0234                    0.0234
              9.7134               0.4577                   -0.0234                    0.0234
              9.7154               0.4577                   -0.0234                    0.0234
              9.7174               0.4577                   -0.0234                    0.0234
              9.7194               0.4577                   -0.0234                    0.0234
              9.7213               0.4577                   -0.0234                    0.0234
              9.7233               0.4577                   -0.0234                    0.0234
              9.7253               0.4576                   -0.0234                    0.0234
              9.7273               0.4576                   -0.0234                    0.0234
              9.7293               0.4576                   -0.0234                    0.0234
              9.7313               0.4576                   -0.0234                    0.0234
              9.7333               0.4576                   -0.0234                    0.0234
              9.7353               0.4576                   -0.0234                    0.0234
              9.7373               0.4576                   -0.0234                    0.0234
              9.7393               0.4576                   -0.0234                    0.0234
              9.7413               0.4576                   -0.0234                    0.0234
              9.7433               0.4575                   -0.0234                    0.0234
              9.7453               0.4575                   -0.0234                    0.0234
              9.7473               0.4575                   -0.0234                    0.0234
              9.7493               0.4575                   -0.0234                    0.0234
              9.7513               0.4575                   -0.0234                    0.0234
              9.7533               0.4575                   -0.0233                    0.0233
              9.7553               0.4575                   -0.0233                    0.0233
              9.7573               0.4575                   -0.0233                    0.0233
              9.7592               0.4574                   -0.0233                    0.0233
              9.7612               0.4574                   -0.0233                    0.0233
              9.7632               0.4574                   -0.0233                    0.0233
              9.7652               0.4574                   -0.0233                    0.0233
              9.7672               0.4574                   -0.0233                    0.0233
              9.7692               0.4574                   -0.0233                    0.0233
              9.7712               0.4574                   -0.0233                    0.0233
              9.7732               0.4574                   -0.0233                    0.0233
              9.7752               0.4574                   -0.0233                    0.0233
              9.7772               0.4573                   -0.0233                    0.0233
              9.7792               0.4573                   -0.0233                    0.0233
              9.7812               0.4573                   -0.0233                    0.0233
              9.7832               0.4573                   -0.0233                    0.0233
              9.7852               0.4573                   -0.0233                    0.0233
              9.7872               0.4573                   -0.0233                    0.0233
              9.7892               0.4573                   -0.0233                    0.0233
              9.7912               0.4573                   -0.0233                    0.0233
              9.7932               0.4573                   -0.0233                    0.0233
              9.7952               0.4572                   -0.0232                    0.0232
              9.7971               0.4572                   -0.0232                    0.0232
              9.7991               0.4572                   -0.0232                    0.0232
              9.8011               0.4572                   -0.0232                    0.0232
              9.8031               0.4572                   -0.0232                    0.0232
              9.8051               0.4572                   -0.0232                    0.0232
              9.8071               0.4572                   -0.0232                    0.0232
              9.8091               0.4572                   -0.0232                    0.0232
              9.8111               0.4571                   -0.0232                    0.0232
              9.8131               0.4571                   -0.0232                    0.0232
              9.8151               0.4571                   -0.0232                    0.0232
              9.8171               0.4571                   -0.0232                    0.0232
              9.8191               0.4571                   -0.0232                    0.0232
              9.8211               0.4571                   -0.0232                    0.0232
              9.8231               0.4571                   -0.0232                    0.0232
              9.8251               0.4571                   -0.0232                    0.0232
              9.8271               0.4571                   -0.0232                    0.0232
              9.8291               0.4570                   -0.0232                    0.0232
              9.8311               0.4570                   -0.0232                    0.0232
              9.8331               0.4570                   -0.0232                    0.0232
              9.8350               0.4570                   -0.0232                    0.0232
              9.8370               0.4570                   -0.0231                    0.0231
              9.8390               0.4570                   -0.0231                    0.0231
              9.8410               0.4570                   -0.0231                    0.0231
              9.8430               0.4570                   -0.0231                    0.0231
              9.8450               0.4570                   -0.0231                    0.0231
              9.8470               0.4569                   -0.0231                    0.0231
              9.8490               0.4569                   -0.0231                    0.0231
              9.8510               0.4569                   -0.0231                    0.0231
              9.8530               0.4569                   -0.0231                    0.0231
              9.8550               0.4569                   -0.0231                    0.0231
              9.8570               0.4569                   -0.0231                    0.0231
              9.8590               0.4569                   -0.0231                    0.0231
              9.8610               0.4569                   -0.0231                    0.0231
              9.8630               0.4568                   -0.0231                    0.0231
              9.8650               0.4568                   -0.0231                    0.0231
              9.8670               0.4568                   -0.0231                    0.0231
              9.8690               0.4568                   -0.0231                    0.0231
              9.8709               0.4568                   -0.0231                    0.0231
              9.8729               0.4568                   -0.0231                    0.0231
              9.8749               0.4568                   -0.0231                    0.0231
              9.8769               0.4568                   -0.0231                    0.0231
              9.8789               0.4568                   -0.0230                    0.0230
              9.8809               0.4567                   -0.0230                    0.0230
              9.8829               0.4567                   -0.0230                    0.0230
              9.8849               0.4567                   -0.0230                    0.0230
              9.8869               0.4567                   -0.0230                    0.0230
              9.8889               0.4567                   -0.0230                    0.0230
              9.8909               0.4567                   -0.0230                    0.0230
              9.8929               0.4567                   -0.0230                    0.0230
              9.8949               0.4567                   -0.0230                    0.0230
              9.8969               0.4567                   -0.0230                    0.0230
              9.8989               0.4566                   -0.0230                    0.0230
              9.9009               0.4566                   -0.0230                    0.0230
              9.9029               0.4566                   -0.0230                    0.0230
              9.9049               0.4566                   -0.0230                    0.0230
              9.9069               0.4566                   -0.0230                    0.0230
              9.9088               0.4566                   -0.0230                    0.0230
              9.9108               0.4566                   -0.0230                    0.0230
              9.9128               0.4566                   -0.0230                    0.0230
              9.9148               0.4565                   -0.0230                    0.0230
              9.9168               0.4565                   -0.0230                    0.0230
              9.9188               0.4565                   -0.0230                    0.0230
              9.9208               0.4565                   -0.0229                    0.0229
              9.9228               0.4565                   -0.0229                    0.0229
              9.9248               0.4565                   -0.0229                    0.0229
              9.9268               0.4565                   -0.0229                    0.0229
              9.9288               0.4565                   -0.0229                    0.0229
              9.9308               0.4565                   -0.0229                    0.0229
              9.9328               0.4564                   -0.0229                    0.0229
              9.9348               0.4564                   -0.0229                    0.0229
              9.9368               0.4564                   -0.0229                    0.0229
              9.9388               0.4564                   -0.0229                    0.0229
              9.9408               0.4564                   -0.0229                    0.0229
              9.9428               0.4564                   -0.0229                    0.0229
              9.9448               0.4564                   -0.0229                    0.0229
              9.9467               0.4564                   -0.0229                    0.0229
              9.9487               0.4564                   -0.0229                    0.0229
              9.9507               0.4563                   -0.0229                    0.0229
              9.9527               0.4563                   -0.0229                    0.0229
              9.9547               0.4563                   -0.0229                    0.0229
              9.9567               0.4563                   -0.0229                    0.0229
              9.9587               0.4563                   -0.0229                    0.0229
              9.9607               0.4563                   -0.0229                    0.0229
              9.9627               0.4563                   -0.0228                    0.0228
              9.9647               0.4563                   -0.0228                    0.0228
              9.9667               0.4562                   -0.0228                    0.0228
              9.9687               0.4562                   -0.0228                    0.0228
              9.9707               0.4562                   -0.0228                    0.0228
              9.9727               0.4562                   -0.0228                    0.0228
              9.9747               0.4562                   -0.0228                    0.0228
              9.9767               0.4562                   -0.0228                    0.0228
              9.9787               0.4562                   -0.0228                    0.0228
              9.9807               0.4562                   -0.0228                    0.0228
              9.9827               0.4562                   -0.0228                    0.0228
              9.9846               0.4561                   -0.0228                    0.0228
              9.9866               0.4561                   -0.0228                    0.0228
              9.9886               0.4561                   -0.0228                    0.0228
              9.9906               0.4561                   -0.0228                    0.0228
              9.9926               0.4561                   -0.0228                    0.0228
              9.9946               0.4561                   -0.0228                    0.0228
              9.9966               0.4561                   -0.0228                    0.0228
              9.9986               0.4561                   -0.0228                    0.0228
             10.0006               0.4560                   -0.0228                    0.0228
             10.0026               0.4560                   -0.0228                    0.0228
             10.0046               0.4560                   -0.0227                    0.0227
             10.0066               0.4560                   -0.0227                    0.0227
             10.0086               0.4560                   -0.0227                    0.0227
             10.0106               0.4560                   -0.0227                    0.0227
             10.0126               0.4560                   -0.0227                    0.0227
             10.0146               0.4560                   -0.0227                    0.0227
             10.0166               0.4560                   -0.0227                    0.0227
             10.0186               0.4559                   -0.0227                    0.0227
             10.0206               0.4559                   -0.0227                    0.0227
             10.0225               0.4559                   -0.0227                    0.0227
             10.0245               0.4559                   -0.0227                    0.0227
             10.0265               0.4559                   -0.0227                    0.0227
             10.0285               0.4559                   -0.0227                    0.0227
             10.0305               0.4559                   -0.0227                    0.0227
             10.0325               0.4559                   -0.0227                    0.0227
             10.0345               0.4559                   -0.0227                    0.0227
             10.0365               0.4558                   -0.0227                    0.0227
             10.0385               0.4558                   -0.0227                    0.0227
             10.0405               0.4558                   -0.0227                    0.0227
             10.0425               0.4558                   -0.0227                    0.0227
             10.0445               0.4558                   -0.0227                    0.0227
             10.0465               0.4558                   -0.0226                    0.0226
             10.0485               0.4558                   -0.0226                    0.0226
             10.0505               0.4558                   -0.0226                    0.0226
             10.0525               0.4557                   -0.0226                    0.0226
             10.0545               0.4557                   -0.0226                    0.0226
             10.0565               0.4557                   -0.0226                    0.0226
             10.0585               0.4557                   -0.0226                    0.0226
             10.0604               0.4557                   -0.0226                    0.0226
             10.0624               0.4557                   -0.0226                    0.0226
             10.0644               0.4557                   -0.0226                    0.0226
             10.0664               0.4557                   -0.0226                    0.0226
             10.0684               0.4557                   -0.0226                    0.0226
             10.0704               0.4556                   -0.0226                    0.0226
             10.0724               0.4556                   -0.0226                    0.0226
             10.0744               0.4556                   -0.0226                    0.0226
             10.0764               0.4556                   -0.0226                    0.0226
             10.0784               0.4556                   -0.0226                    0.0226
             10.0804               0.4556                   -0.0226                    0.0226
             10.0824               0.4556                   -0.0226                    0.0226
             10.0844               0.4556                   -0.0226                    0.0226
             10.0864               0.4556                   -0.0226                    0.0226
             10.0884               0.4555                   -0.0225                    0.0225
             10.0904               0.4555                   -0.0225                    0.0225
             10.0924               0.4555                   -0.0225                    0.0225
             10.0944               0.4555                   -0.0225                    0.0225
             10.0963               0.4555                   -0.0225                    0.0225
             10.0983               0.4555                   -0.0225                    0.0225
             10.1003               0.4555                   -0.0225                    0.0225
             10.1023               0.4555                   -0.0225                    0.0225
             10.1043               0.4554                   -0.0225                    0.0225
             10.1063               0.4554                   -0.0225                    0.0225
             10.1083               0.4554                   -0.0225                    0.0225
             10.1103               0.4554                   -0.0225                    0.0225
             10.1123               0.4554                   -0.0225                    0.0225
             10.1143               0.4554                   -0.0225                    0.0225
             10.1163               0.4554                   -0.0225                    0.0225
             10.1183               0.4554                   -0.0225                    0.0225
             10.1203               0.4554                   -0.0225                    0.0225
             10.1223               0.4553                   -0.0225                    0.0225
             10.1243               0.4553                   -0.0225                    0.0225
             10.1263               0.4553                   -0.0225                    0.0225
             10.1283               0.4553                   -0.0225                    0.0225
             10.1303               0.4553                   -0.0224                    0.0224
             10.1323               0.4553                   -0.0224                    0.0224
             10.1342               0.4553                   -0.0224                    0.0224
             10.1362               0.4553                   -0.0224                    0.0224
             10.1382               0.4553                   -0.0224                    0.0224
             10.1402               0.4552                   -0.0224                    0.0224
             10.1422               0.4552                   -0.0224                    0.0224
             10.1442               0.4552                   -0.0224                    0.0224
             10.1462               0.4552                   -0.0224                    0.0224
             10.1482               0.4552                   -0.0224                    0.0224
             10.1502               0.4552                   -0.0224                    0.0224
             10.1522               0.4552                   -0.0224                    0.0224
             10.1542               0.4552                   -0.0224                    0.0224
             10.1562               0.4551                   -0.0224                    0.0224
             10.1582               0.4551                   -0.0224                    0.0224
             10.1602               0.4551                   -0.0224                    0.0224
             10.1622               0.4551                   -0.0224                    0.0224
             10.1642               0.4551                   -0.0224                    0.0224
             10.1662               0.4551                   -0.0224                    0.0224
             10.1682               0.4551                   -0.0224                    0.0224
             10.1702               0.4551                   -0.0224                    0.0224
             10.1721               0.4551                   -0.0223                    0.0223
             10.1741               0.4550                   -0.0223                    0.0223
             10.1761               0.4550                   -0.0223                    0.0223
             10.1781               0.4550                   -0.0223                    0.0223
             10.1801               0.4550                   -0.0223                    0.0223
             10.1821               0.4550                   -0.0223                    0.0223
             10.1841               0.4550                   -0.0223                    0.0223
             10.1861               0.4550                   -0.0223                    0.0223
             10.1881               0.4550                   -0.0223                    0.0223
             10.1901               0.4550                   -0.0223                    0.0223
             10.1921               0.4549                   -0.0223                    0.0223
             10.1941               0.4549                   -0.0223                    0.0223
             10.1961               0.4549                   -0.0223                    0.0223
             10.1981               0.4549                   -0.0223                    0.0223
             10.2001               0.4549                   -0.0223                    0.0223
             10.2021               0.4549                   -0.0223                    0.0223
             10.2041               0.4549                   -0.0223                    0.0223
             10.2061               0.4549                   -0.0223                    0.0223
             10.2081               0.4548                   -0.0223                    0.0223
             10.2100               0.4548                   -0.0223                    0.0223
             10.2120               0.4548                   -0.0223                    0.0223
             10.2140               0.4548                   -0.0222                    0.0222
             10.2160               0.4548                   -0.0222                    0.0222
             10.2180               0.4548                   -0.0222                    0.0222
             10.2200               0.4548                   -0.0222                    0.0222
             10.2220               0.4548                   -0.0222                    0.0222
             10.2240               0.4548                   -0.0222                    0.0222
             10.2260               0.4547                   -0.0222                    0.0222
             10.2280               0.4547                   -0.0222                    0.0222
             10.2300               0.4547                   -0.0222                    0.0222
             10.2320               0.4547                   -0.0222                    0.0222
             10.2340               0.4547                   -0.0222                    0.0222
             10.2360               0.4547                   -0.0222                    0.0222
             10.2380               0.4547                   -0.0222                    0.0222
             10.2400               0.4547                   -0.0222                    0.0222
             10.2420               0.4547                   -0.0222                    0.0222
             10.2440               0.4546                   -0.0222                    0.0222
             10.2460               0.4546                   -0.0222                    0.0222
             10.2479               0.4546                   -0.0222                    0.0222
             10.2499               0.4546                   -0.0222                    0.0222
             10.2519               0.4546                   -0.0222                    0.0222
             10.2539               0.4546                   -0.0222                    0.0222
             10.2559               0.4546                   -0.0221                    0.0221
             10.2579               0.4546                   -0.0221                    0.0221
             10.2599               0.4545                   -0.0221                    0.0221
             10.2619               0.4545                   -0.0221                    0.0221
             10.2639               0.4545                   -0.0221                    0.0221
             10.2659               0.4545                   -0.0221                    0.0221
             10.2679               0.4545                   -0.0221                    0.0221
             10.2699               0.4545                   -0.0221                    0.0221
             10.2719               0.4545                   -0.0221                    0.0221
             10.2739               0.4545                   -0.0221                    0.0221
             10.2759               0.4545                   -0.0221                    0.0221
             10.2779               0.4544                   -0.0221                    0.0221
             10.2799               0.4544                   -0.0221                    0.0221
             10.2819               0.4544                   -0.0221                    0.0221
             10.2839               0.4544                   -0.0221                    0.0221
             10.2858               0.4544                   -0.0221                    0.0221
             10.2878               0.4544                   -0.0221                    0.0221
             10.2898               0.4544                   -0.0221                    0.0221
             10.2918               0.4544                   -0.0221                    0.0221
             10.2938               0.4544                   -0.0221                    0.0221
             10.2958               0.4543                   -0.0221                    0.0221
             10.2978               0.4543                   -0.0220                    0.0220
             10.2998               0.4543                   -0.0220                    0.0220
             10.3018               0.4543                   -0.0220                    0.0220
             10.3038               0.4543                   -0.0220                    0.0220
             10.3058               0.4543                   -0.0220                    0.0220
             10.3078               0.4543                   -0.0220                    0.0220
             10.3098               0.4543                   -0.0220                    0.0220
             10.3118               0.4542                   -0.0220                    0.0220
             10.3138               0.4542                   -0.0220                    0.0220
             10.3158               0.4542                   -0.0220                    0.0220
             10.3178               0.4542                   -0.0220                    0.0220
             10.3198               0.4542                   -0.0220                    0.0220
             10.3217               0.4542                   -0.0220                    0.0220
             10.3237               0.4542                   -0.0220                    0.0220
             10.3257               0.4542                   -0.0220                    0.0220
             10.3277               0.4542                   -0.0220                    0.0220
             10.3297               0.4541                   -0.0220                    0.0220
             10.3317               0.4541                   -0.0220                    0.0220
             10.3337               0.4541                   -0.0220                    0.0220
             10.3357               0.4541                   -0.0220                    0.0220
             10.3377               0.4541                   -0.0220                    0.0220
             10.3397               0.4541                   -0.0220                    0.0220
             10.3417               0.4541                   -0.0219                    0.0219
             10.3437               0.4541                   -0.0219                    0.0219
             10.3457               0.4540                   -0.0219                    0.0219
             10.3477               0.4540                   -0.0219                    0.0219
             10.3497               0.4540                   -0.0219                    0.0219
             10.3517               0.4540                   -0.0219                    0.0219
             10.3537               0.4540                   -0.0219                    0.0219
             10.3557               0.4540                   -0.0219                    0.0219
             10.3577               0.4540                   -0.0219                    0.0219
             10.3596               0.4540                   -0.0219                    0.0219
             10.3616               0.4540                   -0.0219                    0.0219
             10.3636               0.4539                   -0.0219                    0.0219
             10.3656               0.4539                   -0.0219                    0.0219
             10.3676               0.4539                   -0.0219                    0.0219
             10.3696               0.4539                   -0.0219                    0.0219
             10.3716               0.4539                   -0.0219                    0.0219
             10.3736               0.4539                   -0.0219                    0.0219
             10.3756               0.4539                   -0.0219                    0.0219
             10.3776               0.4539                   -0.0219                    0.0219
             10.3796               0.4539                   -0.0219                    0.0219
             10.3816               0.4539                   -0.0219                    0.0219
             10.3836               0.4539                   -0.0219                    0.0219
             10.3856               0.4539                   -0.0219                    0.0219
             10.3876               0.4539                   -0.0219                    0.0219
             10.3896               0.4539                   -0.0219                    0.0219
             10.3916               0.4539                   -0.0219                    0.0219
             10.3936               0.4539                   -0.0219                    0.0219
             10.3956               0.4539                   -0.0219                    0.0219
             10.3975               0.4539                   -0.0219                    0.0219
             10.3995               0.4539                   -0.0219                    0.0219
             10.4015               0.4539                   -0.0219                    0.0219
             10.4035               0.4539                   -0.0219                    0.0219
             10.4055               0.4539                   -0.0219                    0.0219
             10.4075               0.4539                   -0.0219                    0.0219
             10.4095               0.4539                   -0.0219                    0.0219
             10.4115               0.4539                   -0.0219                    0.0219
             10.4135               0.4539                   -0.0219                    0.0219
             10.4155               0.4539                   -0.0219                    0.0219
             10.4175               0.4539                   -0.0219                    0.0219
             10.4195               0.4539                   -0.0219                    0.0219
             10.4215               0.4539                   -0.0219                    0.0219
             10.4235               0.4539                   -0.0219                    0.0219
             10.4255               0.4539                   -0.0219                    0.0219
             10.4275               0.4539                   -0.0219                    0.0219
             10.4295               0.4539                   -0.0219                    0.0219
             10.4315               0.4539                   -0.0219                    0.0219
             10.4335               0.4539                   -0.0219                    0.0219
             10.4354               0.4539                   -0.0219                    0.0219
             10.4374               0.4539                   -0.0219                    0.0219
             10.4394               0.4539                   -0.0219                    0.0219
             10.4414               0.4539                   -0.0219                    0.0219
             10.4434               0.4539                   -0.0219                    0.0219
             10.4454               0.4539                   -0.0219                    0.0219
             10.4474               0.4539                   -0.0219                    0.0219
             10.4494               0.4539                   -0.0219                    0.0219
             10.4514               0.4539                   -0.0219                    0.0219
             10.4534               0.4539                   -0.0219                    0.0219
             10.4554               0.4539                   -0.0219                    0.0219
             10.4574               0.4539                   -0.0219                    0.0219
             10.4594               0.4539                   -0.0219                    0.0219
             10.4614               0.4539                   -0.0219                    0.0219
             10.4634               0.4539                   -0.0219                    0.0219
             10.4654               0.4539                   -0.0219                    0.0219
             10.4674               0.4539                   -0.0219                    0.0219
             10.4694               0.4539                   -0.0219                    0.0219
             10.4714               0.4539                   -0.0219                    0.0219
             10.4733               0.4539                   -0.0219                    0.0219
             10.4753               0.4539                   -0.0219                    0.0219
             10.4773               0.4539                   -0.0219                    0.0219
             10.4793               0.4539                   -0.0219                    0.0219
             10.4813               0.4539                   -0.0219                    0.0219
             10.4833               0.4539                   -0.0219                    0.0219
             10.4853               0.4539                   -0.0219                    0.0219
             10.4873               0.4539                   -0.0219                    0.0219
             10.4893               0.4539                   -0.0219                    0.0219
             10.4913               0.4539                   -0.0219                    0.0219
             10.4933               0.4539                   -0.0219                    0.0219
             10.4953               0.4539                   -0.0219                    0.0219
             10.4973               0.4539                   -0.0219                    0.0219
             10.4993               0.4539                   -0.0219                    0.0219
             10.5013               0.4539                   -0.0219                    0.0219
             10.5033               0.4539                   -0.0219                    0.0219
             10.5053               0.4539                   -0.0219                    0.0219
             10.5073               0.4539                   -0.0219                    0.0219
             10.5093               0.4539                   -0.0219                    0.0219
             10.5112               0.4539                   -0.0219                    0.0219
             10.5132               0.4539                   -0.0219                    0.0219
             10.5152               0.4539                   -0.0219                    0.0219
             10.5172               0.4539                   -0.0219                    0.0219
             10.5192               0.4539                   -0.0219                    0.0219
             10.5212               0.4539                   -0.0219                    0.0219
             10.5232               0.4539                   -0.0219                    0.0219
             10.5252               0.4539                   -0.0219                    0.0219
             10.5272               0.4539                   -0.0219                    0.0219
             10.5292               0.4539                   -0.0219                    0.0219
             10.5312               0.4539                   -0.0219                    0.0219
             10.5332               0.4539                   -0.0219                    0.0219
             10.5352               0.4539                   -0.0219                    0.0219
             10.5372               0.4539                   -0.0219                    0.0219
             10.5392               0.4539                   -0.0219                    0.0219
             10.5412               0.4539                   -0.0219                    0.0219
             10.5432               0.4539                   -0.0219                    0.0219
             10.5452               0.4539                   -0.0219                    0.0219
             10.5472               0.4539                   -0.0219                    0.0219
             10.5491               0.4539                   -0.0219                    0.0219
             10.5511               0.4539                   -0.0219                    0.0219
             10.5531               0.4539                   -0.0219                    0.0219
             10.5551               0.4539                   -0.0219                    0.0219
             10.5571               0.4539                   -0.0219                    0.0219
             10.5591               0.4539                   -0.0219                    0.0219
             10.5611               0.4539                   -0.0219                    0.0219
             10.5631               0.4539                   -0.0219                    0.0219
             10.5651               0.4539                   -0.0219                    0.0219
             10.5671               0.4539                   -0.0219                    0.0219
             10.5691               0.4539                   -0.0219                    0.0219
             10.5711               0.4539                   -0.0219                    0.0219
             10.5731               0.4539                   -0.0219                    0.0219
             10.5751               0.4539                   -0.0219                    0.0219
             10.5771               0.4539                   -0.0219                    0.0219
             10.5791               0.4539                   -0.0219                    0.0219
             10.5811               0.4539                   -0.0219                    0.0219
             10.5831               0.4539                   -0.0219                    0.0219
             10.5850               0.4539                   -0.0219                    0.0219
             10.5870               0.4539                   -0.0219                    0.0219
             10.5890               0.4539                   -0.0219                    0.0219
             10.5910               0.4539                   -0.0219                    0.0219
             10.5930               0.4539                   -0.0219                    0.0219
             10.5950               0.4539                   -0.0219                    0.0219
             10.5970               0.4539                   -0.0219                    0.0219
             10.5990               0.4539                   -0.0219                    0.0219
             10.6010               0.4539                   -0.0219                    0.0219
             10.6030               0.4539                   -0.0219                    0.0219
             10.6050               0.4539                   -0.0219                    0.0219
             10.6070               0.4539                   -0.0219                    0.0219
             10.6090               0.4539                   -0.0219                    0.0219
             10.6110               0.4539                   -0.0219                    0.0219
             10.6130               0.4539                   -0.0219                    0.0219
             10.6150               0.4539                   -0.0219                    0.0219
             10.6170               0.4539                   -0.0219                    0.0219
             10.6190               0.4539                   -0.0219                    0.0219
             10.6210               0.4539                   -0.0219                    0.0219
             10.6229               0.4539                   -0.0219                    0.0219
             10.6249               0.4539                   -0.0219                    0.0219
             10.6269               0.4539                   -0.0219                    0.0219
             10.6289               0.4539                   -0.0219                    0.0219
             10.6309               0.4539                   -0.0219                    0.0219
             10.6329               0.4539                   -0.0219                    0.0219
             10.6349               0.4539                   -0.0219                    0.0219
             10.6369               0.4539                   -0.0219                    0.0219
             10.6389               0.4539                   -0.0219                    0.0219
             10.6409               0.4539                   -0.0219                    0.0219
             10.6429               0.4539                   -0.0219                    0.0219
             10.6449               0.4539                   -0.0219                    0.0219
             10.6469               0.4539                   -0.0219                    0.0219
             10.6489               0.4539                   -0.0219                    0.0219
             10.6509               0.4539                   -0.0219                    0.0219
             10.6529               0.4539                   -0.0219                    0.0219
             10.6549               0.4539                   -0.0219                    0.0219
             10.6569               0.4539                   -0.0219                    0.0219
             10.6589               0.4539                   -0.0219                    0.0219
             10.6608               0.4539                   -0.0219                    0.0219
             10.6628               0.4539                   -0.0219                    0.0219
             10.6648               0.4539                   -0.0219                    0.0219
             10.6668               0.4539                   -0.0219                    0.0219
             10.6688               0.4539                   -0.0219                    0.0219
             10.6708               0.4539                   -0.0219                    0.0219
             10.6728               0.4539                   -0.0219                    0.0219
             10.6748               0.4539                   -0.0219                    0.0219
             10.6768               0.4539                   -0.0219                    0.0219
             10.6788               0.4539                   -0.0219                    0.0219
             10.6808               0.4539                   -0.0219                    0.0219
             10.6828               0.4539                   -0.0219                    0.0219
             10.6848               0.4539                   -0.0219                    0.0219
             10.6868               0.4539                   -0.0219                    0.0219
             10.6888               0.4539                   -0.0219                    0.0219
             10.6908               0.4539                   -0.0219                    0.0219
             10.6928               0.4539                   -0.0219                    0.0219
             10.6948               0.4539                   -0.0219                    0.0219
             10.6968               0.4539                   -0.0219                    0.0219
             10.6987               0.4539                   -0.0219                    0.0219
             10.7007               0.4539                   -0.0219                    0.0219
             10.7027               0.4539                   -0.0219                    0.0219
             10.7047               0.4539                   -0.0219                    0.0219
             10.7067               0.4539                   -0.0219                    0.0219
             10.7087               0.4539                   -0.0219                    0.0219
             10.7107               0.4539                   -0.0219                    0.0219
             10.7127               0.4539                   -0.0219                    0.0219
             10.7147               0.4539                   -0.0219                    0.0219
             10.7167               0.4539                   -0.0219                    0.0219
             10.7187               0.4539                   -0.0219                    0.0219
             10.7207               0.4539                   -0.0219                    0.0219
             10.7227               0.4539                   -0.0219                    0.0219
             10.7247               0.4539                   -0.0219                    0.0219
             10.7267               0.4539                   -0.0219                    0.0219
             10.7287               0.4539                   -0.0219                    0.0219
             10.7307               0.4539                   -0.0219                    0.0219
             10.7327               0.4539                   -0.0219                    0.0219
             10.7347               0.4539                   -0.0219                    0.0219
             10.7366               0.4539                   -0.0219                    0.0219
             10.7386               0.4539                   -0.0219                    0.0219
             10.7406               0.4539                   -0.0219                    0.0219
             10.7426               0.4539                   -0.0219                    0.0219
             10.7446               0.4539                   -0.0219                    0.0219
             10.7466               0.4539                   -0.0219                    0.0219
             10.7486               0.4539                   -0.0219                    0.0219
             10.7506               0.4539                   -0.0219                    0.0219
             10.7526               0.4539                   -0.0219                    0.0219
             10.7546               0.4539                   -0.0219                    0.0219
             10.7566               0.4539                   -0.0219                    0.0219
             10.7586               0.4539                   -0.0219                    0.0219
             10.7606               0.4539                   -0.0219                    0.0219
             10.7626               0.4539                   -0.0219                    0.0219
             10.7646               0.4539                   -0.0219                    0.0219
             10.7666               0.4539                   -0.0219                    0.0219
             10.7686               0.4539                   -0.0219                    0.0219
             10.7706               0.4539                   -0.0219                    0.0219
             10.7726               0.4539                   -0.0219                    0.0219
             10.7745               0.4539                   -0.0219                    0.0219
             10.7765               0.4539                   -0.0219                    0.0219
             10.7785               0.4539                   -0.0219                    0.0219
             10.7805               0.4539                   -0.0219                    0.0219
             10.7825               0.4539                   -0.0219                    0.0219
             10.7845               0.4539                   -0.0219                    0.0219
             10.7865               0.4539                   -0.0219                    0.0219
             10.7885               0.4539                   -0.0219                    0.0219
             10.7905               0.4539                   -0.0219                    0.0219
             10.7925               0.4539                   -0.0219                    0.0219
             10.7945               0.4539                   -0.0219                    0.0219
             10.7965               0.4539                   -0.0219                    0.0219
             10.7985               0.4539                   -0.0219                    0.0219
             10.8005               0.4539                   -0.0219                    0.0219
             10.8025               0.4539                   -0.0219                    0.0219
             10.8045               0.4539                   -0.0219                    0.0219
             10.8065               0.4539                   -0.0219                    0.0219
             10.8085               0.4539                   -0.0219                    0.0219
             10.8104               0.4539                   -0.0219                    0.0219
             10.8124               0.4539                   -0.0219                    0.0219
             10.8144               0.4539                   -0.0219                    0.0219
             10.8164               0.4539                   -0.0219                    0.0219
             10.8184               0.4539                   -0.0219                    0.0219
             10.8204               0.4539                   -0.0219                    0.0219
             10.8224               0.4539                   -0.0219                    0.0219
             10.8244               0.4539                   -0.0219                    0.0219
             10.8264               0.4539                   -0.0219                    0.0219
             10.8284               0.4539                   -0.0219                    0.0219
             10.8304               0.4539                   -0.0219                    0.0219
             10.8324               0.4539                   -0.0219                    0.0219
             10.8344               0.4539                   -0.0219                    0.0219
             10.8364               0.4539                   -0.0219                    0.0219
             10.8384               0.4539                   -0.0219                    0.0219
             10.8404               0.4539                   -0.0219                    0.0219
             10.8424               0.4539                   -0.0219                    0.0219
             10.8444               0.4539                   -0.0219                    0.0219
             10.8464               0.4539                   -0.0219                    0.0219
             10.8483               0.4539                   -0.0219                    0.0219
             10.8503               0.4539                   -0.0219                    0.0219
             10.8523               0.4539                   -0.0219                    0.0219
             10.8543               0.4539                   -0.0219                    0.0219
             10.8563               0.4539                   -0.0219                    0.0219
             10.8583               0.4539                   -0.0219                    0.0219
             10.8603               0.4539                   -0.0219                    0.0219
             10.8623               0.4539                   -0.0219                    0.0219
             10.8643               0.4539                   -0.0219                    0.0219
             10.8663               0.4539                   -0.0219                    0.0219
             10.8683               0.4539                   -0.0219                    0.0219
             10.8703               0.4539                   -0.0219                    0.0219
             10.8723               0.4539                   -0.0219                    0.0219
             10.8743               0.4539                   -0.0219                    0.0219
             10.8763               0.4539                   -0.0219                    0.0219
             10.8783               0.4539                   -0.0219                    0.0219
             10.8803               0.4539                   -0.0219                    0.0219
             10.8823               0.4539                   -0.0219                    0.0219
             10.8843               0.4539                   -0.0219                    0.0219
             10.8862               0.4539                   -0.0219                    0.0219
             10.8882               0.4539                   -0.0219                    0.0219
             10.8902               0.4539                   -0.0219                    0.0219
             10.8922               0.4539                   -0.0219                    0.0219
             10.8942               0.4539                   -0.0219                    0.0219
             10.8962               0.4539                   -0.0219                    0.0219
             10.8982               0.4539                   -0.0219                    0.0219
             10.9002               0.4539                   -0.0219                    0.0219
             10.9022               0.4539                   -0.0219                    0.0219
             10.9042               0.4539                   -0.0219                    0.0219
             10.9062               0.4539                   -0.0219                    0.0219
             10.9082               0.4539                   -0.0219                    0.0219
             10.9102               0.4539                   -0.0219                    0.0219
             10.9122               0.4539                   -0.0219                    0.0219
             10.9142               0.4539                   -0.0219                    0.0219
             10.9162               0.4539                   -0.0219                    0.0219
             10.9182               0.4539                   -0.0219                    0.0219
             10.9202               0.4539                   -0.0219                    0.0219
             10.9222               0.4539                   -0.0219                    0.0219
             10.9241               0.4539                   -0.0219                    0.0219
             10.9261               0.4539                   -0.0219                    0.0219
             10.9281               0.4539                   -0.0219                    0.0219
             10.9301               0.4539                   -0.0219                    0.0219
             10.9321               0.4539                   -0.0219                    0.0219
             10.9341               0.4539                   -0.0219                    0.0219
             10.9361               0.4539                   -0.0219                    0.0219
             10.9381               0.4539                   -0.0219                    0.0219
             10.9401               0.4539                   -0.0219                    0.0219
             10.9421               0.4539                   -0.0219                    0.0219
             10.9441               0.4539                   -0.0219                    0.0219
             10.9461               0.4539                   -0.0219                    0.0219
             10.9481               0.4539                   -0.0219                    0.0219
             10.9501               0.4539                   -0.0219                    0.0219
             10.9521               0.4539                   -0.0219                    0.0219
             10.9541               0.4539                   -0.0219                    0.0219
             10.9561               0.4539                   -0.0219                    0.0219
             10.9581               0.4539                   -0.0219                    0.0219
             10.9601               0.4539                   -0.0219                    0.0219
             10.9620               0.4539                   -0.0219                    0.0219
             10.9640               0.4539                   -0.0219                    0.0219
             10.9660               0.4539                   -0.0219                    0.0219
             10.9680               0.4539                   -0.0219                    0.0219
             10.9700               0.4539                   -0.0219                    0.0219
             10.9720               0.4539                   -0.0219                    0.0219
             10.9740               0.4539                   -0.0219                    0.0219
             10.9760               0.4539                   -0.0219                    0.0219
             10.9780               0.4539                   -0.0219                    0.0219
             10.9800               0.4539                   -0.0219                    0.0219
             10.9820               0.4539                   -0.0219                    0.0219
             10.9840               0.4539                   -0.0219                    0.0219
             10.9860               0.4539                   -0.0219                    0.0219
             10.9880               0.4539                   -0.0219                    0.0219
             10.9900               0.4539                   -0.0219                    0.0219
             10.9920               0.4539                   -0.0219                    0.0219
             10.9940               0.4539                   -0.0219                    0.0219
             10.9960               0.4539                   -0.0219                    0.0219
             10.9980               0.4539                   -0.0219                    0.0219
             10.9999               0.4539                   -0.0219                    0.0219
             11.0019               0.4539                   -0.0219                    0.0219
             11.0039               0.4539                   -0.0219                    0.0219
             11.0059               0.4539                   -0.0219                    0.0219
             11.0079               0.4539                   -0.0219                    0.0219
             11.0099               0.4539                   -0.0219                    0.0219
             11.0119               0.4539                   -0.0219                    0.0219
             11.0139               0.4539                   -0.0219                    0.0219
             11.0159               0.4539                   -0.0219                    0.0219
             11.0179               0.4539                   -0.0219                    0.0219
             11.0199               0.4539                   -0.0219                    0.0219
             11.0219               0.4539                   -0.0219                    0.0219
             11.0239               0.4539                   -0.0219                    0.0219
             11.0259               0.4539                   -0.0219                    0.0219
             11.0279               0.4539                   -0.0219                    0.0219
             11.0299               0.4539                   -0.0219                    0.0219
             11.0319               0.4539                   -0.0219                    0.0219
             11.0339               0.4539                   -0.0219                    0.0219
             11.0358               0.4539                   -0.0219                    0.0219
             11.0378               0.4539                   -0.0219                    0.0219
             11.0398               0.4539                   -0.0219                    0.0219
             11.0418               0.4539                   -0.0219                    0.0219
             11.0438               0.4539                   -0.0219                    0.0219
             11.0458               0.4539                   -0.0219                    0.0219
             11.0478               0.4539                   -0.0219                    0.0219
             11.0498               0.4539                   -0.0219                    0.0219
             11.0518               0.4539                   -0.0219                    0.0219
             11.0538               0.4539                   -0.0219                    0.0219
             11.0558               0.4539                   -0.0219                    0.0219
             11.0578               0.4539                   -0.0219                    0.0219
             11.0598               0.4539                   -0.0219                    0.0219
             11.0618               0.4539                   -0.0219                    0.0219
             11.0638               0.4539                   -0.0219                    0.0219
             11.0658               0.4539                   -0.0219                    0.0219
             11.0678               0.4539                   -0.0219                    0.0219
             11.0698               0.4539                   -0.0219                    0.0219
             11.0718               0.4539                   -0.0219                    0.0219
             11.0737               0.4539                   -0.0219                    0.0219
             11.0757               0.4539                   -0.0219                    0.0219
             11.0777               0.4539                   -0.0219                    0.0219
             11.0797               0.4539                   -0.0219                    0.0219
             11.0817               0.4539                   -0.0219                    0.0219
             11.0837               0.4539                   -0.0219                    0.0219
             11.0857               0.4539                   -0.0219                    0.0219
             11.0877               0.4539                   -0.0219                    0.0219
             11.0897               0.4539                   -0.0219                    0.0219
             11.0917               0.4539                   -0.0219                    0.0219
             11.0937               0.4539                   -0.0219                    0.0219
             11.0957               0.4539                   -0.0219                    0.0219
             11.0977               0.4539                   -0.0219                    0.0219
             11.0997               0.4539                   -0.0219                    0.0219
             11.1017               0.4539                   -0.0219                    0.0219
             11.1037               0.4539                   -0.0219                    0.0219
             11.1057               0.4539                   -0.0219                    0.0219
             11.1077               0.4539                   -0.0219                    0.0219
             11.1097               0.4539                   -0.0219                    0.0219
             11.1116               0.4539                   -0.0219                    0.0219
             11.1136               0.4539                   -0.0219                    0.0219
             11.1156               0.4539                   -0.0219                    0.0219
             11.1176               0.4539                   -0.0219                    0.0219
             11.1196               0.4539                   -0.0219                    0.0219
             11.1216               0.4539                   -0.0219                    0.0219
             11.1236               0.4539                   -0.0219                    0.0219
             11.1256               0.4539                   -0.0219                    0.0219
             11.1276               0.4539                   -0.0219                    0.0219
             11.1296               0.4539                   -0.0219                    0.0219
             11.1316               0.4539                   -0.0219                    0.0219
             11.1336               0.4539                   -0.0219                    0.0219
             11.1356               0.4539                   -0.0219                    0.0219
             11.1376               0.4539                   -0.0219                    0.0219
             11.1396               0.4539                   -0.0219                    0.0219
             11.1416               0.4539                   -0.0219                    0.0219
             11.1436               0.4539                   -0.0219                    0.0219
             11.1456               0.4539                   -0.0219                    0.0219
             11.1476               0.4539                   -0.0219                    0.0219
             11.1495               0.4539                   -0.0219                    0.0219
             11.1515               0.4539                   -0.0219                    0.0219
             11.1535               0.4539                   -0.0219                    0.0219
             11.1555               0.4539                   -0.0219                    0.0219
             11.1575               0.4539                   -0.0219                    0.0219
             11.1595               0.4539                   -0.0219                    0.0219
             11.1615               0.4539                   -0.0219                    0.0219
             11.1635               0.4539                   -0.0219                    0.0219
             11.1655               0.4539                   -0.0219                    0.0219
             11.1675               0.4539                   -0.0219                    0.0219
             11.1695               0.4539                   -0.0219                    0.0219
             11.1715               0.4539                   -0.0219                    0.0219
             11.1735               0.4539                   -0.0219                    0.0219
             11.1755               0.4539                   -0.0219                    0.0219
             11.1775               0.4539                   -0.0219                    0.0219
             11.1795               0.4539                   -0.0219                    0.0219
             11.1815               0.4539                   -0.0219                    0.0219
             11.1835               0.4539                   -0.0219                    0.0219
             11.1855               0.4539                   -0.0219                    0.0219
             11.1874               0.4539                   -0.0219                    0.0219
             11.1894               0.4539                   -0.0219                    0.0219
             11.1914               0.4539                   -0.0219                    0.0219
             11.1934               0.4539                   -0.0219                    0.0219
             11.1954               0.4539                   -0.0219                    0.0219
             11.1974               0.4539                   -0.0219                    0.0219
             11.1994               0.4539                   -0.0219                    0.0219
             11.2014               0.4539                   -0.0219                    0.0219
             11.2034               0.4539                   -0.0219                    0.0219
             11.2054               0.4539                   -0.0219                    0.0219
             11.2074               0.4539                   -0.0219                    0.0219
             11.2094               0.4539                   -0.0219                    0.0219
             11.2114               0.4539                   -0.0219                    0.0219
             11.2134               0.4539                   -0.0219                    0.0219
             11.2154               0.4539                   -0.0219                    0.0219
             11.2174               0.4539                   -0.0219                    0.0219
             11.2194               0.4539                   -0.0219                    0.0219
             11.2214               0.4539                   -0.0219                    0.0219
             11.2234               0.4539                   -0.0219                    0.0219
             11.2253               0.4539                   -0.0219                    0.0219
             11.2273               0.4539                   -0.0219                    0.0219
             11.2293               0.4539                   -0.0219                    0.0219
             11.2313               0.4539                   -0.0219                    0.0219
             11.2333               0.4539                   -0.0219                    0.0219
             11.2353               0.4539                   -0.0219                    0.0219
             11.2373               0.4539                   -0.0219                    0.0219
             11.2393               0.4539                   -0.0219                    0.0219
             11.2413               0.4539                   -0.0219                    0.0219
             11.2433               0.4539                   -0.0219                    0.0219
             11.2453               0.4539                   -0.0219                    0.0219
             11.2473               0.4539                   -0.0219                    0.0219
             11.2493               0.4539                   -0.0219                    0.0219
             11.2513               0.4539                   -0.0219                    0.0219
             11.2533               0.4539                   -0.0219                    0.0219
             11.2553               0.4539                   -0.0219                    0.0219
             11.2573               0.4539                   -0.0219                    0.0219
             11.2593               0.4539                   -0.0219                    0.0219
             11.2613               0.4539                   -0.0219                    0.0219
             11.2632               0.4539                   -0.0219                    0.0219
             11.2652               0.4539                   -0.0219                    0.0219
             11.2672               0.4539                   -0.0219                    0.0219
             11.2692               0.4539                   -0.0219                    0.0219
             11.2712               0.4539                   -0.0219                    0.0219
             11.2732               0.4539                   -0.0219                    0.0219
             11.2752               0.4539                   -0.0219                    0.0219
             11.2772               0.4539                   -0.0219                    0.0219
             11.2792               0.4539                   -0.0219                    0.0219
             11.2812               0.4539                   -0.0219                    0.0219
             11.2832               0.4539                   -0.0219                    0.0219
             11.2852               0.4539                   -0.0219                    0.0219
             11.2872               0.4539                   -0.0219                    0.0219
             11.2892               0.4539                   -0.0219                    0.0219
             11.2912               0.4539                   -0.0219                    0.0219
             11.2932               0.4539                   -0.0219                    0.0219
             11.2952               0.4539                   -0.0219                    0.0219
             11.2972               0.4539                   -0.0219                    0.0219
             11.2991               0.4539                   -0.0219                    0.0219
             11.3011               0.4539                   -0.0219                    0.0219
             11.3031               0.4539                   -0.0219                    0.0219
             11.3051               0.4539                   -0.0219                    0.0219
             11.3071               0.4539                   -0.0219                    0.0219
             11.3091               0.4539                   -0.0219                    0.0219
             11.3111               0.4539                   -0.0219                    0.0219
             11.3131               0.4539                   -0.0219                    0.0219
             11.3151               0.4539                   -0.0219                    0.0219
             11.3171               0.4539                   -0.0219                    0.0219
             11.3191               0.4539                   -0.0219                    0.0219
             11.3211               0.4539                   -0.0219                    0.0219
             11.3231               0.4539                   -0.0219                    0.0219
             11.3251               0.4539                   -0.0219                    0.0219
             11.3271               0.4539                   -0.0219                    0.0219
             11.3291               0.4539                   -0.0219                    0.0219
             11.3311               0.4539                   -0.0219                    0.0219
             11.3331               0.4539                   -0.0219                    0.0219
             11.3351               0.4539                   -0.0219                    0.0219
             11.3370               0.4539                   -0.0219                    0.0219
             11.3390               0.4539                   -0.0219                    0.0219
             11.3410               0.4539                   -0.0219                    0.0219
             11.3430               0.4539                   -0.0219                    0.0219
             11.3450               0.4539                   -0.0219                    0.0219
             11.3470               0.4539                   -0.0219                    0.0219
             11.3490               0.4539                   -0.0219                    0.0219
             11.3510               0.4539                   -0.0219                    0.0219
             11.3530               0.4539                   -0.0219                    0.0219
             11.3550               0.4539                   -0.0219                    0.0219
             11.3570               0.4539                   -0.0219                    0.0219
             11.3590               0.4539                   -0.0219                    0.0219
             11.3610               0.4539                   -0.0219                    0.0219
             11.3630               0.4539                   -0.0219                    0.0219
             11.3650               0.4539                   -0.0219                    0.0219
             11.3670               0.4539                   -0.0219                    0.0219
             11.3690               0.4539                   -0.0219                    0.0219
             11.3710               0.4539                   -0.0219                    0.0219
             11.3730               0.4539                   -0.0219                    0.0219
             11.3749               0.4539                   -0.0219                    0.0219
             11.3769               0.4539                   -0.0219                    0.0219
             11.3789               0.4539                   -0.0219                    0.0219
             11.3809               0.4539                   -0.0219                    0.0219
             11.3829               0.4539                   -0.0219                    0.0219
             11.3849               0.4539                   -0.0219                    0.0219
             11.3869               0.4539                   -0.0219                    0.0219
             11.3889               0.4539                   -0.0219                    0.0219
             11.3909               0.4539                   -0.0219                    0.0219
             11.3929               0.4539                   -0.0219                    0.0219
             11.3949               0.4539                   -0.0219                    0.0219
             11.3969               0.4539                   -0.0219                    0.0219
             11.3989               0.4539                   -0.0219                    0.0219
             11.4009               0.4539                   -0.0219                    0.0219
             11.4029               0.4539                   -0.0219                    0.0219
             11.4049               0.4539                   -0.0219                    0.0219
             11.4069               0.4539                   -0.0219                    0.0219
             11.4089               0.4539                   -0.0219                    0.0219
             11.4109               0.4539                   -0.0219                    0.0219
             11.4128               0.4539                   -0.0219                    0.0219
             11.4148               0.4539                   -0.0219                    0.0219
             11.4168               0.4539                   -0.0219                    0.0219
             11.4188               0.4539                   -0.0219                    0.0219
             11.4208               0.4539                   -0.0219                    0.0219
             11.4228               0.4539                   -0.0219                    0.0219
             11.4248               0.4539                   -0.0219                    0.0219
             11.4268               0.4539                   -0.0219                    0.0219
             11.4288               0.4539                   -0.0219                    0.0219
             11.4308               0.4539                   -0.0219                    0.0219
             11.4328               0.4539                   -0.0219                    0.0219
             11.4348               0.4539                   -0.0219                    0.0219
             11.4368               0.4539                   -0.0219                    0.0219
             11.4388               0.4539                   -0.0219                    0.0219
             11.4408               0.4539                   -0.0219                    0.0219
             11.4428               0.4539                   -0.0219                    0.0219
             11.4448               0.4539                   -0.0219                    0.0219
             11.4468               0.4539                   -0.0219                    0.0219
             11.4488               0.4539                   -0.0219                    0.0219
             11.4507               0.4539                   -0.0219                    0.0219
             11.4527               0.4539                   -0.0219                    0.0219
             11.4547               0.4539                   -0.0219                    0.0219
             11.4567               0.4539                   -0.0219                    0.0219
             11.4587               0.4539                   -0.0219                    0.0219
             11.4607               0.4539                   -0.0219                    0.0219
             11.4627               0.4539                   -0.0219                    0.0219
             11.4647               0.4539                   -0.0219                    0.0219
             11.4667               0.4539                   -0.0219                    0.0219
             11.4687               0.4539                   -0.0219                    0.0219
             11.4707               0.4539                   -0.0219                    0.0219
             11.4727               0.4539                   -0.0219                    0.0219
             11.4747               0.4539                   -0.0219                    0.0219
             11.4767               0.4539                   -0.0219                    0.0219
             11.4787               0.4539                   -0.0219                    0.0219
             11.4807               0.4539                   -0.0219                    0.0219
             11.4827               0.4539                   -0.0219                    0.0219
             11.4847               0.4539                   -0.0219                    0.0219
             11.4867               0.4539                   -0.0219                    0.0219
             11.4886               0.4539                   -0.0219                    0.0219
             11.4906               0.4539                   -0.0219                    0.0219
             11.4926               0.4539                   -0.0219                    0.0219
             11.4946               0.4539                   -0.0219                    0.0219
             11.4966               0.4539                   -0.0219                    0.0219
             11.4986               0.4539                   -0.0219                    0.0219
             11.5006               0.4539                   -0.0219                    0.0219
             11.5026               0.4539                   -0.0219                    0.0219
             11.5046               0.4539                   -0.0219                    0.0219
             11.5066               0.4539                   -0.0219                    0.0219
             11.5086               0.4539                   -0.0219                    0.0219
             11.5106               0.4539                   -0.0219                    0.0219
             11.5126               0.4539                   -0.0219                    0.0219
             11.5146               0.4539                   -0.0219                    0.0219
             11.5166               0.4539                   -0.0219                    0.0219
             11.5186               0.4539                   -0.0219                    0.0219
             11.5206               0.4539                   -0.0219                    0.0219
             11.5226               0.4539                   -0.0219                    0.0219
             11.5245               0.4539                   -0.0219                    0.0219
             11.5265               0.4539                   -0.0219                    0.0219
             11.5285               0.4539                   -0.0219                    0.0219
             11.5305               0.4539                   -0.0219                    0.0219
             11.5325               0.4539                   -0.0219                    0.0219
             11.5345               0.4539                   -0.0219                    0.0219
             11.5365               0.4539                   -0.0219                    0.0219
             11.5385               0.4539                   -0.0219                    0.0219
             11.5405               0.4539                   -0.0219                    0.0219
             11.5425               0.4539                   -0.0219                    0.0219
             11.5445               0.4539                   -0.0219                    0.0219
             11.5465               0.4539                   -0.0219                    0.0219
             11.5485               0.4539                   -0.0219                    0.0219
             11.5505               0.4539                   -0.0219                    0.0219
             11.5525               0.4539                   -0.0219                    0.0219
             11.5545               0.4539                   -0.0219                    0.0219
             11.5565               0.4539                   -0.0219                    0.0219
             11.5585               0.4539                   -0.0219                    0.0219
             11.5605               0.4539                   -0.0219                    0.0219
             11.5624               0.4539                   -0.0219                    0.0219
             11.5644               0.4539                   -0.0219                    0.0219
             11.5664               0.4539                   -0.0219                    0.0219
             11.5684               0.4539                   -0.0219                    0.0219
             11.5704               0.4539                   -0.0219                    0.0219
             11.5724               0.4539                   -0.0219                    0.0219
             11.5744               0.4539                   -0.0219                    0.0219
             11.5764               0.4539                   -0.0219                    0.0219
             11.5784               0.4539                   -0.0219                    0.0219
             11.5804               0.4539                   -0.0219                    0.0219
             11.5824               0.4539                   -0.0219                    0.0219
             11.5844               0.4539                   -0.0219                    0.0219
             11.5864               0.4539                   -0.0219                    0.0219
             11.5884               0.4539                   -0.0219                    0.0219
             11.5904               0.4539                   -0.0219                    0.0219
             11.5924               0.4539                   -0.0219                    0.0219
             11.5944               0.4539                   -0.0219                    0.0219
             11.5964               0.4539                   -0.0219                    0.0219
             11.5984               0.4539                   -0.0219                    0.0219
             11.6003               0.4539                   -0.0219                    0.0219
             11.6023               0.4539                   -0.0219                    0.0219
             11.6043               0.4539                   -0.0219                    0.0219
             11.6063               0.4539                   -0.0219                    0.0219
             11.6083               0.4539                   -0.0219                    0.0219
             11.6103               0.4539                   -0.0219                    0.0219
             11.6123               0.4539                   -0.0219                    0.0219
             11.6143               0.4539                   -0.0219                    0.0219
             11.6163               0.4539                   -0.0219                    0.0219
             11.6183               0.4539                   -0.0219                    0.0219
             11.6203               0.4539                   -0.0219                    0.0219
             11.6223               0.4539                   -0.0219                    0.0219
             11.6243               0.4539                   -0.0219                    0.0219
             11.6263               0.4539                   -0.0219                    0.0219
             11.6283               0.4539                   -0.0219                    0.0219
             11.6303               0.4539                   -0.0219                    0.0219
             11.6323               0.4539                   -0.0219                    0.0219
             11.6343               0.4539                   -0.0219                    0.0219
             11.6363               0.4539                   -0.0219                    0.0219
             11.6382               0.4539                   -0.0219                    0.0219
             11.6402               0.4539                   -0.0219                    0.0219
             11.6422               0.4539                   -0.0219                    0.0219
             11.6442               0.4539                   -0.0219                    0.0219
             11.6462               0.4539                   -0.0219                    0.0219
             11.6482               0.4539                   -0.0219                    0.0219
             11.6502               0.4539                   -0.0219                    0.0219
             11.6522               0.4539                   -0.0219                    0.0219
             11.6542               0.4539                   -0.0219                    0.0219
             11.6562               0.4539                   -0.0219                    0.0219
             11.6582               0.4539                   -0.0219                    0.0219
             11.6602               0.4539                   -0.0219                    0.0219
             11.6622               0.4539                   -0.0219                    0.0219
             11.6642               0.4539                   -0.0219                    0.0219
             11.6662               0.4539                   -0.0219                    0.0219
             11.6682               0.4539                   -0.0219                    0.0219
             11.6702               0.4539                   -0.0219                    0.0219
             11.6722               0.4539                   -0.0219                    0.0219
             11.6742               0.4539                   -0.0219                    0.0219
             11.6761               0.4539                   -0.0219                    0.0219
             11.6781               0.4539                   -0.0219                    0.0219
             11.6801               0.4539                   -0.0219                    0.0219
             11.6821               0.4539                   -0.0219                    0.0219
             11.6841               0.4539                   -0.0219                    0.0219
             11.6861               0.4539                   -0.0219                    0.0219
             11.6881               0.4539                   -0.0219                    0.0219
             11.6901               0.4539                   -0.0219                    0.0219
             11.6921               0.4539                   -0.0219                    0.0219
             11.6941               0.4539                   -0.0219                    0.0219
             11.6961               0.4539                   -0.0219                    0.0219
             11.6981               0.4539                   -0.0219                    0.0219
             11.7001               0.4539                   -0.0219                    0.0219
             11.7021               0.4539                   -0.0219                    0.0219
             11.7041               0.4539                   -0.0219                    0.0219
             11.7061               0.4539                   -0.0219                    0.0219
             11.7081               0.4539                   -0.0219                    0.0219
             11.7101               0.4539                   -0.0219                    0.0219
             11.7121               0.4539                   -0.0219                    0.0219
             11.7140               0.4539                   -0.0219                    0.0219
             11.7160               0.4539                   -0.0219                    0.0219
             11.7180               0.4539                   -0.0219                    0.0219
             11.7200               0.4539                   -0.0219                    0.0219
             11.7220               0.4539                   -0.0219                    0.0219
             11.7240               0.4539                   -0.0219                    0.0219
             11.7260               0.4539                   -0.0219                    0.0219
             11.7280               0.4539                   -0.0219                    0.0219
             11.7300               0.4539                   -0.0219                    0.0219
             11.7320               0.4539                   -0.0219                    0.0219
             11.7340               0.4539                   -0.0219                    0.0219
             11.7360               0.4539                   -0.0219                    0.0219
             11.7380               0.4539                   -0.0219                    0.0219
             11.7400               0.4539                   -0.0219                    0.0219
             11.7420               0.4539                   -0.0219                    0.0219
             11.7440               0.4539                   -0.0219                    0.0219
             11.7460               0.4539                   -0.0219                    0.0219
             11.7480               0.4539                   -0.0219                    0.0219
             11.7499               0.4539                   -0.0219                    0.0219
             11.7519               0.4539                   -0.0219                    0.0219
             11.7539               0.4539                   -0.0219                    0.0219
             11.7559               0.4539                   -0.0219                    0.0219
             11.7579               0.4539                   -0.0219                    0.0219
             11.7599               0.4539                   -0.0219                    0.0219
             11.7619               0.4539                   -0.0219                    0.0219
             11.7639               0.4539                   -0.0219                    0.0219
             11.7659               0.4539                   -0.0219                    0.0219
             11.7679               0.4539                   -0.0219                    0.0219
             11.7699               0.4539                   -0.0219                    0.0219
             11.7719               0.4539                   -0.0219                    0.0219
             11.7739               0.4539                   -0.0219                    0.0219
             11.7759               0.4539                   -0.0219                    0.0219
             11.7779               0.4539                   -0.0219                    0.0219
             11.7799               0.4539                   -0.0219                    0.0219
             11.7819               0.4539                   -0.0219                    0.0219
             11.7839               0.4539                   -0.0219                    0.0219
             11.7859               0.4539                   -0.0219                    0.0219
             11.7878               0.4539                   -0.0219                    0.0219
             11.7898               0.4539                   -0.0219                    0.0219
             11.7918               0.4539                   -0.0219                    0.0219
             11.7938               0.4539                   -0.0219                    0.0219
             11.7958               0.4539                   -0.0219                    0.0219
             11.7978               0.4539                   -0.0219                    0.0219
             11.7998               0.4539                   -0.0219                    0.0219
             11.8018               0.4539                   -0.0219                    0.0219
             11.8038               0.4539                   -0.0219                    0.0219
             11.8058               0.4539                   -0.0219                    0.0219
             11.8078               0.4539                   -0.0219                    0.0219
             11.8098               0.4539                   -0.0219                    0.0219
             11.8118               0.4539                   -0.0219                    0.0219
             11.8138               0.4539                   -0.0219                    0.0219
             11.8158               0.4539                   -0.0219                    0.0219
             11.8178               0.4539                   -0.0219                    0.0219
             11.8198               0.4539                   -0.0219                    0.0219
             11.8218               0.4539                   -0.0219                    0.0219
             11.8238               0.4539                   -0.0219                    0.0219
             11.8257               0.4539                   -0.0219                    0.0219
             11.8277               0.4539                   -0.0219                    0.0219
             11.8297               0.4539                   -0.0219                    0.0219
             11.8317               0.4539                   -0.0219                    0.0219
             11.8337               0.4539                   -0.0219                    0.0219
             11.8357               0.4539                   -0.0219                    0.0219
             11.8377               0.4539                   -0.0219                    0.0219
             11.8397               0.4539                   -0.0219                    0.0219
             11.8417               0.4539                   -0.0219                    0.0219
             11.8437               0.4539                   -0.0219                    0.0219
             11.8457               0.4539                   -0.0219                    0.0219
             11.8477               0.4539                   -0.0219                    0.0219
             11.8497               0.4539                   -0.0219                    0.0219
             11.8517               0.4539                   -0.0219                    0.0219
             11.8537               0.4539                   -0.0219                    0.0219
             11.8557               0.4539                   -0.0219                    0.0219
             11.8577               0.4539                   -0.0219                    0.0219
             11.8597               0.4539                   -0.0219                    0.0219
             11.8617               0.4539                   -0.0219                    0.0219
             11.8636               0.4539                   -0.0219                    0.0219
             11.8656               0.4539                   -0.0219                    0.0219
             11.8676               0.4539                   -0.0219                    0.0219
             11.8696               0.4539                   -0.0219                    0.0219
             11.8716               0.4539                   -0.0219                    0.0219
             11.8736               0.4539                   -0.0219                    0.0219
             11.8756               0.4539                   -0.0219                    0.0219
             11.8776               0.4539                   -0.0219                    0.0219
             11.8796               0.4539                   -0.0219                    0.0219
             11.8816               0.4539                   -0.0219                    0.0219
             11.8836               0.4539                   -0.0219                    0.0219
             11.8856               0.4539                   -0.0219                    0.0219
             11.8876               0.4539                   -0.0219                    0.0219
             11.8896               0.4539                   -0.0219                    0.0219
             11.8916               0.4539                   -0.0219                    0.0219
             11.8936               0.4539                   -0.0219                    0.0219
             11.8956               0.4539                   -0.0219                    0.0219
             11.8976               0.4539                   -0.0219                    0.0219
             11.8996               0.4539                   -0.0219                    0.0219
             11.9015               0.4539                   -0.0219                    0.0219
             11.9035               0.4539                   -0.0219                    0.0219
             11.9055               0.4539                   -0.0219                    0.0219
             11.9075               0.4539                   -0.0219                    0.0219
             11.9095               0.4539                   -0.0219                    0.0219
             11.9115               0.4539                   -0.0219                    0.0219
             11.9135               0.4539                   -0.0219                    0.0219
             11.9155               0.4539                   -0.0219                    0.0219
             11.9175               0.4539                   -0.0219                    0.0219
             11.9195               0.4539                   -0.0219                    0.0219
             11.9215               0.4539                   -0.0219                    0.0219
             11.9235               0.4539                   -0.0219                    0.0219
             11.9255               0.4539                   -0.0219                    0.0219
             11.9275               0.4539                   -0.0219                    0.0219
             11.9295               0.4539                   -0.0219                    0.0219
             11.9315               0.4539                   -0.0219                    0.0219
             11.9335               0.4539                   -0.0219                    0.0219
             11.9355               0.4539                   -0.0219                    0.0219
             11.9375               0.4539                   -0.0219                    0.0219
             11.9394               0.4539                   -0.0219                    0.0219
             11.9414               0.4539                   -0.0219                    0.0219
             11.9434               0.4539                   -0.0219                    0.0219
             11.9454               0.4539                   -0.0219                    0.0219
             11.9474               0.4539                   -0.0219                    0.0219
             11.9494               0.4539                   -0.0219                    0.0219
             11.9514               0.4539                   -0.0219                    0.0219
             11.9534               0.4539                   -0.0219                    0.0219
             11.9554               0.4539                   -0.0219                    0.0219
             11.9574               0.4539                   -0.0219                    0.0219
             11.9594               0.4539                   -0.0219                    0.0219
             11.9614               0.4539                   -0.0219                    0.0219
             11.9634               0.4539                   -0.0219                    0.0219
             11.9654               0.4539                   -0.0219                    0.0219
             11.9674               0.4539                   -0.0219                    0.0219
             11.9694               0.4539                   -0.0219                    0.0219
             11.9714               0.4539                   -0.0219                    0.0219
             11.9734               0.4539                   -0.0219                    0.0219
             11.9754               0.4539                   -0.0219                    0.0219
             11.9773               0.4539                   -0.0219                    0.0219
             11.9793               0.4539                   -0.0219                    0.0219
             11.9813               0.4539                   -0.0219                    0.0219
             11.9833               0.4539                   -0.0219                    0.0219
             11.9853               0.4539                   -0.0219                    0.0219
             11.9873               0.4539                   -0.0219                    0.0219
             11.9893               0.4539                   -0.0219                    0.0219
             11.9913               0.4539                   -0.0219                    0.0219
             11.9933               0.4539                   -0.0219                    0.0219
             11.9953               0.4539                   -0.0219                    0.0219
             11.9973               0.4539                   -0.0219                    0.0219
             11.9993               0.4539                   -0.0219                    0.0219
             12.0013               0.4539                   -0.0219                    0.0219
             12.0033               0.4539                   -0.0219                    0.0219
             12.0053               0.4539                   -0.0219                    0.0219
             12.0073               0.4539                   -0.0219                    0.0219
             12.0093               0.4539                   -0.0219                    0.0219
             12.0113               0.4539                   -0.0219                    0.0219
             12.0132               0.4539                   -0.0219                    0.0219
             12.0152               0.4539                   -0.0219                    0.0219
             12.0172               0.4539                   -0.0219                    0.0219
             12.0192               0.4539                   -0.0219                    0.0219
             12.0212               0.4539                   -0.0219                    0.0219
             12.0232               0.4539                   -0.0219                    0.0219
             12.0252               0.4539                   -0.0219                    0.0219
             12.0272               0.4539                   -0.0219                    0.0219
             12.0292               0.4539                   -0.0219                    0.0219
             12.0312               0.4539                   -0.0219                    0.0219
             12.0332               0.4539                   -0.0219                    0.0219
             12.0352               0.4539                   -0.0219                    0.0219
             12.0372               0.4539                   -0.0219                    0.0219
             12.0392               0.4539                   -0.0219                    0.0219
             12.0412               0.4539                   -0.0219                    0.0219
             12.0432               0.4539                   -0.0219                    0.0219
             12.0452               0.4539                   -0.0219                    0.0219
             12.0472               0.4539                   -0.0219                    0.0219
             12.0492               0.4539                   -0.0219                    0.0219
             12.0511               0.4539                   -0.0219                    0.0219
             12.0531               0.4539                   -0.0219                    0.0219
             12.0551               0.4539                   -0.0219                    0.0219
             12.0571               0.4539                   -0.0219                    0.0219
             12.0591               0.4539                   -0.0219                    0.0219
             12.0611               0.4539                   -0.0219                    0.0219
             12.0631               0.4539                   -0.0219                    0.0219
             12.0651               0.4539                   -0.0219                    0.0219
             12.0671               0.4539                   -0.0219                    0.0219
             12.0691               0.4539                   -0.0219                    0.0219
             12.0711               0.4539                   -0.0219                    0.0219
             12.0731               0.4539                   -0.0219                    0.0219
             12.0751               0.4539                   -0.0219                    0.0219
             12.0771               0.4539                   -0.0219                    0.0219
             12.0791               0.4539                   -0.0219                    0.0219
             12.0811               0.4539                   -0.0219                    0.0219
             12.0831               0.4539                   -0.0219                    0.0219
             12.0851               0.4539                   -0.0219                    0.0219
             12.0871               0.4539                   -0.0219                    0.0219
             12.0890               0.4539                   -0.0219                    0.0219
             12.0910               0.4539                   -0.0219                    0.0219
             12.0930               0.4539                   -0.0219                    0.0219
             12.0950               0.4539                   -0.0219                    0.0219
             12.0970               0.4539                   -0.0219                    0.0219
             12.0990               0.4539                   -0.0219                    0.0219
             12.1010               0.4539                   -0.0219                    0.0219
             12.1030               0.4539                   -0.0219                    0.0219
             12.1050               0.4539                   -0.0219                    0.0219
             12.1070               0.4539                   -0.0219                    0.0219
             12.1090               0.4539                   -0.0219                    0.0219
             12.1110               0.4539                   -0.0219                    0.0219
             12.1130               0.4539                   -0.0219                    0.0219
             12.1150               0.4539                   -0.0219                    0.0219
             12.1170               0.4539                   -0.0219                    0.0219
             12.1190               0.4539                   -0.0219                    0.0219
             12.1210               0.4539                   -0.0219                    0.0219
             12.1230               0.4539                   -0.0219                    0.0219
             12.1250               0.4539                   -0.0219                    0.0219
             12.1269               0.4539                   -0.0219                    0.0219
             12.1289               0.4539                   -0.0219                    0.0219
             12.1309               0.4539                   -0.0219                    0.0219
             12.1329               0.4539                   -0.0219                    0.0219
             12.1349               0.4539                   -0.0219                    0.0219
             12.1369               0.4539                   -0.0219                    0.0219
             12.1389               0.4539                   -0.0219                    0.0219
             12.1409               0.4539                   -0.0219                    0.0219
             12.1429               0.4539                   -0.0219                    0.0219
             12.1449               0.4539                   -0.0219                    0.0219
             12.1469               0.4539                   -0.0219                    0.0219
             12.1489               0.4539                   -0.0219                    0.0219
             12.1509               0.4539                   -0.0219                    0.0219
             12.1529               0.4539                   -0.0219                    0.0219
             12.1549               0.4539                   -0.0219                    0.0219
             12.1569               0.4539                   -0.0219                    0.0219
             12.1589               0.4539                   -0.0219                    0.0219
             12.1609               0.4539                   -0.0219                    0.0219
             12.1629               0.4539                   -0.0219                    0.0219
             12.1648               0.4539                   -0.0219                    0.0219
             12.1668               0.4539                   -0.0219                    0.0219
             12.1688               0.4539                   -0.0219                    0.0219
             12.1708               0.4539                   -0.0219                    0.0219
             12.1728               0.4539                   -0.0219                    0.0219
             12.1748               0.4539                   -0.0219                    0.0219
             12.1768               0.4539                   -0.0219                    0.0219
             12.1788               0.4539                   -0.0219                    0.0219
             12.1808               0.4539                   -0.0219                    0.0219
             12.1828               0.4539                   -0.0219                    0.0219
             12.1848               0.4539                   -0.0219                    0.0219
             12.1868               0.4539                   -0.0219                    0.0219
             12.1888               0.4539                   -0.0219                    0.0219
             12.1908               0.4539                   -0.0219                    0.0219
             12.1928               0.4539                   -0.0219                    0.0219
             12.1948               0.4539                   -0.0219                    0.0219
             12.1968               0.4539                   -0.0219                    0.0219
             12.1988               0.4539                   -0.0219                    0.0219
             12.2008               0.4539                   -0.0219                    0.0219
             12.2027               0.4539                   -0.0219                    0.0219
             12.2047               0.4539                   -0.0219                    0.0219
             12.2067               0.4539                   -0.0219                    0.0219
             12.2087               0.4539                   -0.0219                    0.0219
             12.2107               0.4539                   -0.0219                    0.0219
             12.2127               0.4539                   -0.0219                    0.0219
             12.2147               0.4539                   -0.0219                    0.0219
             12.2167               0.4539                   -0.0219                    0.0219
             12.2187               0.4539                   -0.0219                    0.0219
             12.2207               0.4539                   -0.0219                    0.0219
             12.2227               0.4539                   -0.0219                    0.0219
             12.2247               0.4539                   -0.0219                    0.0219
             12.2267               0.4539                   -0.0219                    0.0219
             12.2287               0.4539                   -0.0219                    0.0219
             12.2307               0.4539                   -0.0219                    0.0219
             12.2327               0.4539                   -0.0219                    0.0219
             12.2347               0.4539                   -0.0219                    0.0219
             12.2367               0.4539                   -0.0219                    0.0219
             12.2386               0.4539                   -0.0219                    0.0219
             12.2406               0.4539                   -0.0219                    0.0219
             12.2426               0.4539                   -0.0219                    0.0219
             12.2446               0.4539                   -0.0219                    0.0219
             12.2466               0.4539                   -0.0219                    0.0219
             12.2486               0.4539                   -0.0219                    0.0219
             12.2506               0.4539                   -0.0219                    0.0219
             12.2526               0.4539                   -0.0219                    0.0219
             12.2546               0.4539                   -0.0219                    0.0219
             12.2566               0.4539                   -0.0219                    0.0219
             12.2586               0.4539                   -0.0219                    0.0219
             12.2606               0.4539                   -0.0219                    0.0219
             12.2626               0.4539                   -0.0219                    0.0219
             12.2646               0.4539                   -0.0219                    0.0219
             12.2666               0.4539                   -0.0219                    0.0219
             12.2686               0.4539                   -0.0219                    0.0219
             12.2706               0.4539                   -0.0219                    0.0219
             12.2726               0.4539                   -0.0219                    0.0219
             12.2746               0.4539                   -0.0219                    0.0219
             12.2765               0.4539                   -0.0219                    0.0219
             12.2785               0.4539                   -0.0219                    0.0219
             12.2805               0.4539                   -0.0219                    0.0219
             12.2825               0.4539                   -0.0219                    0.0219
             12.2845               0.4539                   -0.0219                    0.0219
             12.2865               0.4539                   -0.0219                    0.0219
             12.2885               0.4539                   -0.0219                    0.0219
             12.2905               0.4539                   -0.0219                    0.0219
             12.2925               0.4539                   -0.0219                    0.0219
             12.2945               0.4539                   -0.0219                    0.0219
             12.2965               0.4539                   -0.0219                    0.0219
             12.2985               0.4539                   -0.0219                    0.0219
             12.3005               0.4539                   -0.0219                    0.0219
             12.3025               0.4539                   -0.0219                    0.0219
             12.3045               0.4539                   -0.0219                    0.0219
             12.3065               0.4539                   -0.0219                    0.0219
             12.3085               0.4539                   -0.0219                    0.0219
             12.3105               0.4539                   -0.0219                    0.0219
             12.3125               0.4539                   -0.0219                    0.0219
             12.3144               0.4539                   -0.0219                    0.0219
             12.3164               0.4539                   -0.0219                    0.0219
             12.3184               0.4539                   -0.0219                    0.0219
             12.3204               0.4539                   -0.0219                    0.0219
             12.3224               0.4539                   -0.0219                    0.0219
             12.3244               0.4539                   -0.0219                    0.0219
             12.3264               0.4539                   -0.0219                    0.0219
             12.3284               0.4539                   -0.0219                    0.0219
             12.3304               0.4539                   -0.0219                    0.0219
             12.3324               0.4539                   -0.0219                    0.0219
             12.3344               0.4539                   -0.0219                    0.0219
             12.3364               0.4539                   -0.0219                    0.0219
             12.3384               0.4539                   -0.0219                    0.0219
             12.3404               0.4539                   -0.0219                    0.0219
             12.3424               0.4539                   -0.0219                    0.0219
             12.3444               0.4539                   -0.0219                    0.0219
             12.3464               0.4539                   -0.0219                    0.0219
             12.3484               0.4539                   -0.0219                    0.0219
             12.3504               0.4539                   -0.0219                    0.0219
             12.3523               0.4539                   -0.0219                    0.0219
             12.3543               0.4539                   -0.0219                    0.0219
             12.3563               0.4539                   -0.0219                    0.0219
             12.3583               0.4539                   -0.0219                    0.0219
             12.3603               0.4539                   -0.0219                    0.0219
             12.3623               0.4539                   -0.0219                    0.0219
             12.3643               0.4539                   -0.0219                    0.0219
             12.3663               0.4539                   -0.0219                    0.0219
             12.3683               0.4539                   -0.0219                    0.0219
             12.3703               0.4539                   -0.0219                    0.0219
             12.3723               0.4539                   -0.0219                    0.0219
             12.3743               0.4539                   -0.0219                    0.0219
             12.3763               0.4539                   -0.0219                    0.0219
             12.3783               0.4539                   -0.0219                    0.0219
             12.3803               0.4539                   -0.0219                    0.0219
             12.3823               0.4539                   -0.0219                    0.0219
             12.3843               0.4539                   -0.0219                    0.0219
             12.3863               0.4539                   -0.0219                    0.0219
             12.3883               0.4539                   -0.0219                    0.0219
             12.3902               0.4539                   -0.0219                    0.0219
             12.3922               0.4539                   -0.0219                    0.0219
             12.3942               0.4539                   -0.0219                    0.0219
             12.3962               0.4539                   -0.0219                    0.0219
             12.3982               0.4539                   -0.0219                    0.0219
             12.4002               0.4539                   -0.0219                    0.0219
             12.4022               0.4539                   -0.0219                    0.0219
             12.4042               0.4539                   -0.0219                    0.0219
             12.4062               0.4539                   -0.0219                    0.0219
             12.4082               0.4539                   -0.0219                    0.0219
             12.4102               0.4539                   -0.0219                    0.0219
             12.4122               0.4539                   -0.0219                    0.0219
             12.4142               0.4539                   -0.0219                    0.0219
             12.4162               0.4539                   -0.0219                    0.0219
             12.4182               0.4539                   -0.0219                    0.0219
             12.4202               0.4539                   -0.0219                    0.0219
             12.4222               0.4539                   -0.0219                    0.0219
             12.4242               0.4539                   -0.0219                    0.0219
             12.4262               0.4539                   -0.0219                    0.0219
             12.4281               0.4539                   -0.0219                    0.0219
             12.4301               0.4539                   -0.0219                    0.0219
             12.4321               0.4539                   -0.0219                    0.0219
             12.4341               0.4539                   -0.0219                    0.0219
             12.4361               0.4539                   -0.0219                    0.0219
             12.4381               0.4539                   -0.0219                    0.0219
             12.4401               0.4539                   -0.0219                    0.0219
             12.4421               0.4539                   -0.0219                    0.0219
             12.4441               0.4539                   -0.0219                    0.0219
             12.4461               0.4539                   -0.0219                    0.0219
             12.4481               0.4539                   -0.0219                    0.0219
             12.4501               0.4539                   -0.0219                    0.0219
             12.4521               0.4539                   -0.0219                    0.0219
             12.4541               0.4539                   -0.0219                    0.0219
             12.4561               0.4539                   -0.0219                    0.0219
             12.4581               0.4539                   -0.0219                    0.0219
             12.4601               0.4539                   -0.0219                    0.0219
             12.4621               0.4539                   -0.0219                    0.0219
             12.4641               0.4539                   -0.0219                    0.0219
             12.4660               0.4539                   -0.0219                    0.0219
             12.4680               0.4539                   -0.0219                    0.0219
             12.4700               0.4539                   -0.0219                    0.0219
             12.4720               0.4539                   -0.0219                    0.0219
             12.4740               0.4539                   -0.0219                    0.0219
             12.4760               0.4539                   -0.0219                    0.0219
             12.4780               0.4539                   -0.0219                    0.0219
             12.4800               0.4539                   -0.0219                    0.0219
             12.4820               0.4539                   -0.0219                    0.0219
             12.4840               0.4539                   -0.0219                    0.0219
             12.4860               0.4539                   -0.0219                    0.0219
             12.4880               0.4539                   -0.0219                    0.0219
             12.4900               0.4539                   -0.0219                    0.0219
             12.4920               0.4539                   -0.0219                    0.0219
             12.4940               0.4539                   -0.0219                    0.0219
             12.4960               0.4539                   -0.0219                    0.0219
             12.4980               0.4539                   -0.0219                    0.0219
             12.5000               0.4539                   -0.0219                    0.0219
             12.5019               0.4539                   -0.0219                    0.0219
             12.5039               0.4539                   -0.0219                    0.0219
             12.5059               0.4539                   -0.0219                    0.0219
             12.5079               0.4539                   -0.0219                    0.0219
             12.5099               0.4539                   -0.0219                    0.0219
             12.5119               0.4539                   -0.0219                    0.0219
             12.5139               0.4539                   -0.0219                    0.0219
             12.5159               0.4539                   -0.0219                    0.0219
             12.5179               0.4539                   -0.0219                    0.0219
             12.5199               0.4539                   -0.0219                    0.0219
             12.5219               0.4539                   -0.0219                    0.0219
             12.5239               0.4539                   -0.0219                    0.0219
             12.5259               0.4539                   -0.0219                    0.0219
             12.5279               0.4539                   -0.0219                    0.0219
             12.5299               0.4539                   -0.0219                    0.0219
             12.5319               0.4539                   -0.0219                    0.0219
             12.5339               0.4539                   -0.0219                    0.0219
             12.5359               0.4539                   -0.0219                    0.0219
             12.5379               0.4539                   -0.0219                    0.0219
             12.5398               0.4539                   -0.0219                    0.0219
             12.5418               0.4539                   -0.0219                    0.0219
             12.5438               0.4539                   -0.0219                    0.0219
             12.5458               0.4539                   -0.0219                    0.0219
             12.5478               0.4539                   -0.0219                    0.0219
             12.5498               0.4539                   -0.0219                    0.0219
             12.5518               0.4539                   -0.0219                    0.0219
             12.5538               0.4539                   -0.0219                    0.0219
             12.5558               0.4539                   -0.0219                    0.0219
             12.5578               0.4539                   -0.0219                    0.0219
             12.5598               0.4539                   -0.0219                    0.0219
             12.5618               0.4539                   -0.0219                    0.0219
             12.5638               0.4539                   -0.0219                    0.0219
             12.5658               0.4539                   -0.0219                    0.0219
             12.5678               0.4539                   -0.0219                    0.0219
             12.5698               0.4539                   -0.0219                    0.0219
             12.5718               0.4539                   -0.0219                    0.0219
             12.5738               0.4539                   -0.0219                    0.0219
             12.5758               0.4539                   -0.0219                    0.0219
             12.5777               0.4539                   -0.0219                    0.0219
             12.5797               0.4539                   -0.0219                    0.0219
             12.5817               0.4539                   -0.0219                    0.0219
             12.5837               0.4539                   -0.0219                    0.0219
             12.5857               0.4539                   -0.0219                    0.0219
             12.5877               0.4539                   -0.0219                    0.0219
             12.5897               0.4539                   -0.0219                    0.0219
             12.5917               0.4539                   -0.0219                    0.0219
             12.5937               0.4539                   -0.0219                    0.0219
             12.5957               0.4539                   -0.0219                    0.0219
             12.5977               0.4539                   -0.0219                    0.0219
             12.5997               0.4539                   -0.0219                    0.0219
             12.6017               0.4539                   -0.0219                    0.0219
             12.6037               0.4539                   -0.0219                    0.0219
             12.6057               0.4539                   -0.0219                    0.0219
             12.6077               0.4539                   -0.0219                    0.0219
             12.6097               0.4539                   -0.0219                    0.0219
             12.6117               0.4539                   -0.0219                    0.0219
             12.6137               0.4539                   -0.0219                    0.0219
             12.6156               0.4539                   -0.0219                    0.0219
             12.6176               0.4539                   -0.0219                    0.0219
             12.6196               0.4539                   -0.0219                    0.0219
             12.6216               0.4539                   -0.0219                    0.0219
             12.6236               0.4539                   -0.0219                    0.0219
             12.6256               0.4539                   -0.0219                    0.0219
             12.6276               0.4539                   -0.0219                    0.0219
             12.6296               0.4539                   -0.0219                    0.0219
             12.6316               0.4539                   -0.0219                    0.0219
             12.6336               0.4539                   -0.0219                    0.0219
             12.6356               0.4539                   -0.0219                    0.0219
             12.6376               0.4539                   -0.0219                    0.0219
             12.6396               0.4539                   -0.0219                    0.0219
             12.6416               0.4539                   -0.0219                    0.0219
             12.6436               0.4539                   -0.0219                    0.0219
             12.6456               0.4539                   -0.0219                    0.0219
             12.6476               0.4539                   -0.0219                    0.0219
             12.6496               0.4539                   -0.0219                    0.0219
             12.6516               0.4539                   -0.0219                    0.0219
             12.6535               0.4539                   -0.0219                    0.0219
             12.6555               0.4539                   -0.0219                    0.0219
             12.6575               0.4539                   -0.0219                    0.0219
             12.6595               0.4539                   -0.0219                    0.0219
             12.6615               0.4539                   -0.0219                    0.0219
             12.6635               0.4539                   -0.0219                    0.0219
             12.6655               0.4539                   -0.0219                    0.0219
             12.6675               0.4539                   -0.0219                    0.0219
             12.6695               0.4539                   -0.0219                    0.0219
             12.6715               0.4539                   -0.0219                    0.0219
             12.6735               0.4539                   -0.0219                    0.0219
             12.6755               0.4539                   -0.0219                    0.0219
             12.6775               0.4539                   -0.0219                    0.0219
             12.6795               0.4539                   -0.0219                    0.0219
             12.6815               0.4539                   -0.0219                    0.0219
             12.6835               0.4539                   -0.0219                    0.0219
             12.6855               0.4539                   -0.0219                    0.0219
             12.6875               0.4539                   -0.0219                    0.0219
             12.6895               0.4539                   -0.0219                    0.0219
             12.6914               0.4539                   -0.0219                    0.0219
             12.6934               0.4539                   -0.0219                    0.0219
             12.6954               0.4539                   -0.0219                    0.0219
             12.6974               0.4539                   -0.0219                    0.0219
             12.6994               0.4539                   -0.0219                    0.0219
             12.7014               0.4539                   -0.0219                    0.0219
             12.7034               0.4539                   -0.0219                    0.0219
             12.7054               0.4539                   -0.0219                    0.0219
             12.7074               0.4539                   -0.0219                    0.0219
             12.7094               0.4539                   -0.0219                    0.0219
             12.7114               0.4539                   -0.0219                    0.0219
             12.7134               0.4539                   -0.0219                    0.0219
             12.7154               0.4539                   -0.0219                    0.0219
             12.7174               0.4539                   -0.0219                    0.0219
             12.7194               0.4539                   -0.0219                    0.0219
             12.7214               0.4539                   -0.0219                    0.0219
             12.7234               0.4539                   -0.0219                    0.0219
             12.7254               0.4539                   -0.0219                    0.0219
             12.7273               0.4539                   -0.0219                    0.0219
             12.7293               0.4539                   -0.0219                    0.0219
             12.7313               0.4539                   -0.0219                    0.0219
             12.7333               0.4539                   -0.0219                    0.0219
             12.7353               0.4539                   -0.0219                    0.0219
             12.7373               0.4539                   -0.0219                    0.0219
             12.7393               0.4539                   -0.0219                    0.0219
             12.7413               0.4539                   -0.0219                    0.0219
             12.7433               0.4539                   -0.0219                    0.0219
             12.7453               0.4539                   -0.0219                    0.0219
             12.7473               0.4539                   -0.0219                    0.0219
             12.7493               0.4539                   -0.0219                    0.0219
             12.7513               0.4539                   -0.0219                    0.0219
             12.7533               0.4539                   -0.0219                    0.0219
             12.7553               0.4539                   -0.0219                    0.0219
             12.7573               0.4539                   -0.0219                    0.0219
             12.7593               0.4539                   -0.0219                    0.0219
             12.7613               0.4539                   -0.0219                    0.0219
             12.7633               0.4539                   -0.0219                    0.0219
             12.7652               0.4539                   -0.0219                    0.0219
             12.7672               0.4539                   -0.0219                    0.0219
             12.7692               0.4539                   -0.0219                    0.0219
             12.7712               0.4539                   -0.0219                    0.0219
             12.7732               0.4539                   -0.0219                    0.0219
             12.7752               0.4539                   -0.0219                    0.0219
             12.7772               0.4539                   -0.0219                    0.0219
             12.7792               0.4539                   -0.0219                    0.0219
             12.7812               0.4539                   -0.0219                    0.0219
             12.7832               0.4539                   -0.0219                    0.0219
             12.7852               0.4539                   -0.0219                    0.0219
             12.7872               0.4539                   -0.0219                    0.0219
             12.7892               0.4539                   -0.0219                    0.0219
             12.7912               0.4539                   -0.0219                    0.0219
             12.7932               0.4539                   -0.0219                    0.0219
             12.7952               0.4539                   -0.0219                    0.0219
             12.7972               0.4539                   -0.0219                    0.0219
             12.7992               0.4539                   -0.0219                    0.0219
             12.8012               0.4539                   -0.0219                    0.0219
             12.8031               0.4539                   -0.0219                    0.0219
             12.8051               0.4539                   -0.0219                    0.0219
             12.8071               0.4539                   -0.0219                    0.0219
             12.8091               0.4539                   -0.0219                    0.0219
             12.8111               0.4539                   -0.0219                    0.0219
             12.8131               0.4539                   -0.0219                    0.0219
             12.8151               0.4539                   -0.0219                    0.0219
             12.8171               0.4539                   -0.0219                    0.0219
             12.8191               0.4539                   -0.0219                    0.0219
             12.8211               0.4539                   -0.0219                    0.0219
             12.8231               0.4539                   -0.0219                    0.0219
             12.8251               0.4539                   -0.0219                    0.0219
             12.8271               0.4539                   -0.0219                    0.0219
             12.8291               0.4539                   -0.0219                    0.0219
             12.8311               0.4539                   -0.0219                    0.0219
             12.8331               0.4539                   -0.0219                    0.0219
             12.8351               0.4539                   -0.0219                    0.0219
             12.8371               0.4539                   -0.0219                    0.0219
             12.8391               0.4539                   -0.0219                    0.0219
             12.8410               0.4539                   -0.0219                    0.0219
             12.8430               0.4539                   -0.0219                    0.0219
             12.8450               0.4539                   -0.0219                    0.0219
             12.8470               0.4539                   -0.0219                    0.0219
             12.8490               0.4539                   -0.0219                    0.0219
             12.8510               0.4539                   -0.0219                    0.0219
             12.8530               0.4539                   -0.0219                    0.0219
             12.8550               0.4539                   -0.0219                    0.0219
             12.8570               0.4539                   -0.0219                    0.0219
             12.8590               0.4539                   -0.0219                    0.0219
             12.8610               0.4539                   -0.0219                    0.0219
             12.8630               0.4539                   -0.0219                    0.0219
             12.8650               0.4539                   -0.0219                    0.0219
             12.8670               0.4539                   -0.0219                    0.0219
             12.8690               0.4539                   -0.0219                    0.0219
             12.8710               0.4539                   -0.0219                    0.0219
             12.8730               0.4539                   -0.0219                    0.0219
             12.8750               0.4539                   -0.0219                    0.0219
             12.8770               0.4539                   -0.0219                    0.0219
             12.8789               0.4539                   -0.0219                    0.0219
             12.8809               0.4539                   -0.0219                    0.0219
             12.8829               0.4539                   -0.0219                    0.0219
             12.8849               0.4539                   -0.0219                    0.0219
             12.8869               0.4539                   -0.0219                    0.0219
             12.8889               0.4539                   -0.0219                    0.0219
             12.8909               0.4539                   -0.0219                    0.0219
             12.8929               0.4539                   -0.0219                    0.0219
             12.8949               0.4539                   -0.0219                    0.0219
             12.8969               0.4539                   -0.0219                    0.0219
             12.8989               0.4539                   -0.0219                    0.0219
             12.9009               0.4539                   -0.0219                    0.0219
             12.9029               0.4539                   -0.0219                    0.0219
             12.9049               0.4539                   -0.0219                    0.0219
             12.9069               0.4539                   -0.0219                    0.0219
             12.9089               0.4539                   -0.0219                    0.0219
             12.9109               0.4539                   -0.0219                    0.0219
             12.9129               0.4539                   -0.0219                    0.0219
             12.9149               0.4539                   -0.0219                    0.0219
             12.9168               0.4539                   -0.0219                    0.0219
             12.9188               0.4539                   -0.0219                    0.0219
             12.9208               0.4539                   -0.0219                    0.0219
             12.9228               0.4539                   -0.0219                    0.0219
             12.9248               0.4539                   -0.0219                    0.0219
             12.9268               0.4539                   -0.0219                    0.0219
             12.9288               0.4539                   -0.0219                    0.0219
             12.9308               0.4539                   -0.0219                    0.0219
             12.9328               0.4539                   -0.0219                    0.0219
             12.9348               0.4539                   -0.0219                    0.0219
             12.9368               0.4539                   -0.0219                    0.0219
             12.9388               0.4539                   -0.0219                    0.0219
             12.9408               0.4539                   -0.0219                    0.0219
             12.9428               0.4539                   -0.0219                    0.0219
             12.9448               0.4539                   -0.0219                    0.0219
             12.9468               0.4539                   -0.0219                    0.0219
             12.9488               0.4539                   -0.0219                    0.0219
             12.9508               0.4539                   -0.0219                    0.0219
             12.9527               0.4539                   -0.0219                    0.0219
             12.9547               0.4539                   -0.0219                    0.0219
             12.9567               0.4539                   -0.0219                    0.0219
             12.9587               0.4539                   -0.0219                    0.0219
             12.9607               0.4539                   -0.0219                    0.0219
             12.9627               0.4539                   -0.0219                    0.0219
             12.9647               0.4539                   -0.0219                    0.0219
             12.9667               0.4539                   -0.0219                    0.0219
             12.9687               0.4539                   -0.0219                    0.0219
             12.9707               0.4539                   -0.0219                    0.0219
             12.9727               0.4539                   -0.0219                    0.0219
             12.9747               0.4539                   -0.0219                    0.0219
             12.9767               0.4539                   -0.0219                    0.0219
             12.9787               0.4539                   -0.0219                    0.0219
             12.9807               0.4539                   -0.0219                    0.0219
             12.9827               0.4539                   -0.0219                    0.0219
             12.9847               0.4539                   -0.0219                    0.0219
             12.9867               0.4539                   -0.0219                    0.0219
             12.9887               0.4539                   -0.0219                    0.0219
             12.9906               0.4539                   -0.0219                    0.0219
             12.9926               0.4539                   -0.0219                    0.0219
             12.9946               0.4539                   -0.0219                    0.0219
             12.9966               0.4539                   -0.0219                    0.0219
             12.9986               0.4539                   -0.0219                    0.0219
             13.0006               0.4539                   -0.0219                    0.0219
             13.0026               0.4539                   -0.0219                    0.0219
             13.0046               0.4539                   -0.0219                    0.0219
             13.0066               0.4539                   -0.0219                    0.0219
             13.0086               0.4539                   -0.0219                    0.0219
             13.0106               0.4539                   -0.0219                    0.0219
             13.0126               0.4539                   -0.0219                    0.0219
             13.0146               0.4539                   -0.0219                    0.0219
             13.0166               0.4539                   -0.0219                    0.0219
             13.0186               0.4539                   -0.0219                    0.0219
             13.0206               0.4539                   -0.0219                    0.0219
             13.0226               0.4539                   -0.0219                    0.0219
             13.0246               0.4539                   -0.0219                    0.0219
             13.0266               0.4539                   -0.0219                    0.0219
             13.0285               0.4539                   -0.0219                    0.0219
             13.0305               0.4539                   -0.0219                    0.0219
             13.0325               0.4539                   -0.0219                    0.0219
             13.0345               0.4539                   -0.0219                    0.0219
             13.0365               0.4539                   -0.0219                    0.0219
             13.0385               0.4539                   -0.0219                    0.0219
             13.0405               0.4539                   -0.0219                    0.0219
             13.0425               0.4539                   -0.0219                    0.0219
             13.0445               0.4539                   -0.0219                    0.0219
             13.0465               0.4539                   -0.0219                    0.0219
             13.0485               0.4539                   -0.0219                    0.0219
             13.0505               0.4539                   -0.0219                    0.0219
             13.0525               0.4539                   -0.0219                    0.0219
             13.0545               0.4539                   -0.0219                    0.0219
             13.0565               0.4539                   -0.0219                    0.0219
             13.0585               0.4539                   -0.0219                    0.0219
             13.0605               0.4539                   -0.0219                    0.0219
             13.0625               0.4539                   -0.0219                    0.0219
             13.0645               0.4539                   -0.0219                    0.0219
             13.0664               0.4539                   -0.0219                    0.0219
             13.0684               0.4539                   -0.0219                    0.0219
             13.0704               0.4539                   -0.0219                    0.0219
             13.0724               0.4539                   -0.0219                    0.0219
             13.0744               0.4539                   -0.0219                    0.0219
             13.0764               0.4539                   -0.0219                    0.0219
             13.0784               0.4539                   -0.0219                    0.0219
             13.0804               0.4539                   -0.0219                    0.0219
             13.0824               0.4539                   -0.0219                    0.0219
             13.0844               0.4539                   -0.0219                    0.0219
             13.0864               0.4539                   -0.0219                    0.0219
             13.0884               0.4539                   -0.0219                    0.0219
             13.0904               0.4539                   -0.0219                    0.0219
             13.0924               0.4539                   -0.0219                    0.0219
             13.0944               0.4539                   -0.0219                    0.0219
             13.0964               0.4539                   -0.0219                    0.0219
             13.0984               0.4539                   -0.0219                    0.0219
             13.1004               0.4539                   -0.0219                    0.0219
             13.1024               0.4539                   -0.0219                    0.0219
             13.1043               0.4539                   -0.0219                    0.0219
             13.1063               0.4539                   -0.0219                    0.0219
             13.1083               0.4539                   -0.0219                    0.0219
             13.1103               0.4539                   -0.0219                    0.0219
             13.1123               0.4539                   -0.0219                    0.0219
             13.1143               0.4539                   -0.0219                    0.0219
             13.1163               0.4539                   -0.0219                    0.0219
             13.1183               0.4539                   -0.0219                    0.0219
             13.1203               0.4539                   -0.0219                    0.0219
             13.1223               0.4539                   -0.0219                    0.0219
             13.1243               0.4539                   -0.0219                    0.0219
             13.1263               0.4539                   -0.0219                    0.0219
             13.1283               0.4539                   -0.0219                    0.0219
             13.1303               0.4539                   -0.0219                    0.0219
             13.1323               0.4539                   -0.0219                    0.0219
             13.1343               0.4539                   -0.0219                    0.0219
             13.1363               0.4539                   -0.0219                    0.0219
             13.1383               0.4539                   -0.0219                    0.0219
             13.1403               0.4539                   -0.0219                    0.0219
             13.1422               0.4539                   -0.0219                    0.0219
             13.1442               0.4539                   -0.0219                    0.0219
             13.1462               0.4539                   -0.0219                    0.0219
             13.1482               0.4539                   -0.0219                    0.0219
             13.1502               0.4539                   -0.0219                    0.0219
             13.1522               0.4539                   -0.0219                    0.0219
             13.1542               0.4539                   -0.0219                    0.0219
             13.1562               0.4539                   -0.0219                    0.0219
             13.1582               0.4539                   -0.0219                    0.0219
             13.1602               0.4539                   -0.0219                    0.0219
             13.1622               0.4539                   -0.0219                    0.0219
             13.1642               0.4539                   -0.0219                    0.0219
             13.1662               0.4539                   -0.0219                    0.0219
             13.1682               0.4539                   -0.0219                    0.0219
             13.1702               0.4539                   -0.0219                    0.0219
             13.1722               0.4539                   -0.0219                    0.0219
             13.1742               0.4539                   -0.0219                    0.0219
             13.1762               0.4539                   -0.0219                    0.0219
             13.1782               0.4539                   -0.0219                    0.0219
             13.1801               0.4539                   -0.0219                    0.0219
             13.1821               0.4539                   -0.0219                    0.0219
             13.1841               0.4539                   -0.0219                    0.0219
             13.1861               0.4539                   -0.0219                    0.0219
             13.1881               0.4539                   -0.0219                    0.0219
             13.1901               0.4539                   -0.0219                    0.0219
             13.1921               0.4539                   -0.0219                    0.0219
             13.1941               0.4539                   -0.0219                    0.0219
             13.1961               0.4539                   -0.0219                    0.0219
             13.1981               0.4539                   -0.0219                    0.0219
             13.2001               0.4539                   -0.0219                    0.0219
             13.2021               0.4539                   -0.0219                    0.0219
             13.2041               0.4539                   -0.0219                    0.0219
             13.2061               0.4539                   -0.0219                    0.0219
             13.2081               0.4539                   -0.0219                    0.0219
             13.2101               0.4539                   -0.0219                    0.0219
             13.2121               0.4539                   -0.0219                    0.0219
             13.2141               0.4539                   -0.0219                    0.0219
             13.2160               0.4539                   -0.0219                    0.0219
             13.2180               0.4539                   -0.0219                    0.0219
             13.2200               0.4539                   -0.0219                    0.0219
             13.2220               0.4539                   -0.0219                    0.0219
             13.2240               0.4539                   -0.0219                    0.0219
             13.2260               0.4539                   -0.0219                    0.0219
             13.2280               0.4539                   -0.0219                    0.0219
             13.2300               0.4539                   -0.0219                    0.0219
             13.2320               0.4539                   -0.0219                    0.0219
             13.2340               0.4539                   -0.0219                    0.0219
             13.2360               0.4539                   -0.0219                    0.0219
             13.2380               0.4539                   -0.0219                    0.0219
             13.2400               0.4539                   -0.0219                    0.0219
             13.2420               0.4539                   -0.0219                    0.0219
             13.2440               0.4539                   -0.0219                    0.0219
             13.2460               0.4539                   -0.0219                    0.0219
             13.2480               0.4539                   -0.0219                    0.0219
             13.2500               0.4539                   -0.0219                    0.0219
             13.2520               0.4539                   -0.0219                    0.0219
             13.2539               0.4539                   -0.0219                    0.0219
             13.2559               0.4539                   -0.0219                    0.0219
             13.2579               0.4539                   -0.0219                    0.0219
             13.2599               0.4539                   -0.0219                    0.0219
             13.2619               0.4539                   -0.0219                    0.0219
             13.2639               0.4539                   -0.0219                    0.0219
             13.2659               0.4539                   -0.0219                    0.0219
             13.2679               0.4539                   -0.0219                    0.0219
             13.2699               0.4539                   -0.0219                    0.0219
             13.2719               0.4539                   -0.0219                    0.0219
             13.2739               0.4539                   -0.0219                    0.0219
             13.2759               0.4539                   -0.0219                    0.0219
             13.2779               0.4539                   -0.0219                    0.0219
             13.2799               0.4539                   -0.0219                    0.0219
             13.2819               0.4539                   -0.0219                    0.0219
             13.2839               0.4539                   -0.0219                    0.0219
             13.2859               0.4539                   -0.0219                    0.0219
             13.2879               0.4539                   -0.0219                    0.0219
             13.2899               0.4539                   -0.0219                    0.0219
             13.2918               0.4539                   -0.0219                    0.0219
             13.2938               0.4539                   -0.0219                    0.0219
             13.2958               0.4539                   -0.0219                    0.0219
             13.2978               0.4539                   -0.0219                    0.0219
             13.2998               0.4539                   -0.0219                    0.0219
             13.3018               0.4539                   -0.0219                    0.0219
             13.3038               0.4539                   -0.0219                    0.0219
             13.3058               0.4539                   -0.0219                    0.0219
             13.3078               0.4539                   -0.0219                    0.0219
             13.3098               0.4539                   -0.0219                    0.0219
             13.3118               0.4539                   -0.0219                    0.0219
             13.3138               0.4539                   -0.0219                    0.0219
             13.3158               0.4539                   -0.0219                    0.0219
             13.3178               0.4539                   -0.0219                    0.0219
             13.3198               0.4539                   -0.0219                    0.0219
             13.3218               0.4539                   -0.0219                    0.0219
             13.3238               0.4539                   -0.0219                    0.0219
             13.3258               0.4539                   -0.0219                    0.0219
             13.3278               0.4539                   -0.0219                    0.0219
             13.3297               0.4539                   -0.0219                    0.0219
             13.3317               0.4539                   -0.0219                    0.0219
             13.3337               0.4539                   -0.0219                    0.0219
             13.3357               0.4539                   -0.0219                    0.0219
             13.3377               0.4539                   -0.0219                    0.0219
             13.3397               0.4539                   -0.0219                    0.0219
             13.3417               0.4539                   -0.0219                    0.0219
             13.3437               0.4539                   -0.0219                    0.0219
             13.3457               0.4539                   -0.0219                    0.0219
             13.3477               0.4539                   -0.0219                    0.0219
             13.3497               0.4539                   -0.0219                    0.0219
             13.3517               0.4539                   -0.0219                    0.0219
             13.3537               0.4539                   -0.0219                    0.0219
             13.3557               0.4539                   -0.0219                    0.0219
             13.3577               0.4539                   -0.0219                    0.0219
             13.3597               0.4539                   -0.0219                    0.0219
             13.3617               0.4539                   -0.0219                    0.0219
             13.3637               0.4539                   -0.0219                    0.0219
             13.3657               0.4539                   -0.0219                    0.0219
             13.3676               0.4539                   -0.0219                    0.0219
             13.3696               0.4539                   -0.0219                    0.0219
             13.3716               0.4539                   -0.0219                    0.0219
             13.3736               0.4539                   -0.0219                    0.0219
             13.3756               0.4539                   -0.0219                    0.0219
             13.3776               0.4539                   -0.0219                    0.0219
             13.3796               0.4539                   -0.0219                    0.0219
             13.3816               0.4539                   -0.0219                    0.0219
             13.3836               0.4539                   -0.0219                    0.0219
             13.3856               0.4539                   -0.0219                    0.0219
             13.3876               0.4539                   -0.0219                    0.0219
             13.3896               0.4539                   -0.0219                    0.0219
             13.3916               0.4539                   -0.0219                    0.0219
             13.3936               0.4539                   -0.0219                    0.0219
             13.3956               0.4539                   -0.0219                    0.0219
             13.3976               0.4539                   -0.0219                    0.0219
             13.3996               0.4539                   -0.0219                    0.0219
             13.4016               0.4539                   -0.0219                    0.0219
             13.4036               0.4539                   -0.0219                    0.0219
             13.4055               0.4539                   -0.0219                    0.0219
             13.4075               0.4539                   -0.0219                    0.0219
             13.4095               0.4539                   -0.0219                    0.0219
             13.4115               0.4539                   -0.0219                    0.0219
             13.4135               0.4539                   -0.0219                    0.0219
             13.4155               0.4539                   -0.0219                    0.0219
             13.4175               0.4539                   -0.0219                    0.0219
             13.4195               0.4539                   -0.0219                    0.0219
             13.4215               0.4539                   -0.0219                    0.0219
             13.4235               0.4539                   -0.0219                    0.0219
             13.4255               0.4539                   -0.0219                    0.0219
             13.4275               0.4539                   -0.0219                    0.0219
             13.4295               0.4539                   -0.0219                    0.0219
             13.4315               0.4539                   -0.0219                    0.0219
             13.4335               0.4539                   -0.0219                    0.0219
             13.4355               0.4539                   -0.0219                    0.0219
             13.4375               0.4539                   -0.0219                    0.0219
             13.4395               0.4539                   -0.0219                    0.0219
             13.4414               0.4539                   -0.0219                    0.0219
             13.4434               0.4539                   -0.0219                    0.0219
             13.4454               0.4539                   -0.0219                    0.0219
             13.4474               0.4539                   -0.0219                    0.0219
             13.4494               0.4539                   -0.0219                    0.0219
             13.4514               0.4539                   -0.0219                    0.0219
             13.4534               0.4539                   -0.0219                    0.0219
             13.4554               0.4539                   -0.0219                    0.0219
             13.4574               0.4539                   -0.0219                    0.0219
             13.4594               0.4539                   -0.0219                    0.0219
             13.4614               0.4539                   -0.0219                    0.0219
             13.4634               0.4539                   -0.0219                    0.0219
             13.4654               0.4539                   -0.0219                    0.0219
             13.4674               0.4539                   -0.0219                    0.0219
             13.4694               0.4539                   -0.0219                    0.0219
             13.4714               0.4539                   -0.0219                    0.0219
             13.4734               0.4539                   -0.0219                    0.0219
             13.4754               0.4539                   -0.0219                    0.0219
             13.4774               0.4539                   -0.0219                    0.0219
             13.4793               0.4539                   -0.0219                    0.0219
             13.4813               0.4539                   -0.0219                    0.0219
             13.4833               0.4539                   -0.0219                    0.0219
             13.4853               0.4539                   -0.0219                    0.0219
             13.4873               0.4539                   -0.0219                    0.0219
             13.4893               0.4539                   -0.0219                    0.0219
             13.4913               0.4539                   -0.0219                    0.0219
             13.4933               0.4539                   -0.0219                    0.0219
             13.4953               0.4539                   -0.0219                    0.0219
             13.4973               0.4539                   -0.0219                    0.0219
             13.4993               0.4539                   -0.0219                    0.0219
             13.5013               0.4539                   -0.0219                    0.0219
             13.5033               0.4539                   -0.0219                    0.0219
             13.5053               0.4539                   -0.0219                    0.0219
             13.5073               0.4539                   -0.0219                    0.0219
             13.5093               0.4539                   -0.0219                    0.0219
             13.5113               0.4539                   -0.0219                    0.0219
             13.5133               0.4539                   -0.0219                    0.0219
             13.5153               0.4539                   -0.0219                    0.0219
             13.5172               0.4539                   -0.0219                    0.0219
             13.5192               0.4539                   -0.0219                    0.0219
             13.5212               0.4539                   -0.0219                    0.0219
             13.5232               0.4539                   -0.0219                    0.0219
             13.5252               0.4539                   -0.0219                    0.0219
             13.5272               0.4539                   -0.0219                    0.0219
             13.5292               0.4539                   -0.0219                    0.0219
             13.5312               0.4539                   -0.0219                    0.0219
             13.5332               0.4539                   -0.0219                    0.0219
             13.5352               0.4539                   -0.0219                    0.0219
             13.5372               0.4539                   -0.0219                    0.0219
             13.5392               0.4539                   -0.0219                    0.0219
             13.5412               0.4539                   -0.0219                    0.0219
             13.5432               0.4539                   -0.0219                    0.0219
             13.5452               0.4539                   -0.0219                    0.0219
             13.5472               0.4539                   -0.0219                    0.0219
             13.5492               0.4539                   -0.0219                    0.0219
             13.5512               0.4539                   -0.0219                    0.0219
             13.5532               0.4539                   -0.0219                    0.0219
             13.5551               0.4539                   -0.0219                    0.0219
             13.5571               0.4539                   -0.0219                    0.0219
             13.5591               0.4539                   -0.0219                    0.0219
             13.5611               0.4539                   -0.0219                    0.0219
             13.5631               0.4539                   -0.0219                    0.0219
             13.5651               0.4539                   -0.0219                    0.0219
             13.5671               0.4539                   -0.0219                    0.0219
             13.5691               0.4539                   -0.0219                    0.0219
             13.5711               0.4539                   -0.0219                    0.0219
             13.5731               0.4539                   -0.0219                    0.0219
             13.5751               0.4539                   -0.0219                    0.0219
             13.5771               0.4539                   -0.0219                    0.0219
             13.5791               0.4539                   -0.0219                    0.0219
             13.5811               0.4539                   -0.0219                    0.0219
             13.5831               0.4539                   -0.0219                    0.0219
             13.5851               0.4539                   -0.0219                    0.0219
             13.5871               0.4539                   -0.0219                    0.0219
             13.5891               0.4539                   -0.0219                    0.0219
             13.5911               0.4539                   -0.0219                    0.0219
             13.5930               0.4539                   -0.0219                    0.0219
             13.5950               0.4539                   -0.0219                    0.0219
             13.5970               0.4539                   -0.0219                    0.0219
             13.5990               0.4539                   -0.0219                    0.0219
             13.6010               0.4539                   -0.0219                    0.0219
             13.6030               0.4539                   -0.0219                    0.0219
             13.6050               0.4539                   -0.0219                    0.0219
             13.6070               0.4539                   -0.0219                    0.0219
             13.6090               0.4539                   -0.0219                    0.0219
             13.6110               0.4539                   -0.0219                    0.0219
             13.6130               0.4539                   -0.0219                    0.0219
             13.6150               0.4539                   -0.0219                    0.0219
             13.6170               0.4539                   -0.0219                    0.0219
             13.6190               0.4539                   -0.0219                    0.0219
             13.6210               0.4539                   -0.0219                    0.0219
             13.6230               0.4539                   -0.0219                    0.0219
             13.6250               0.4539                   -0.0219                    0.0219
             13.6270               0.4539                   -0.0219                    0.0219
             13.6290               0.4539                   -0.0219                    0.0219
             13.6309               0.4539                   -0.0219                    0.0219
             13.6329               0.4539                   -0.0219                    0.0219
             13.6349               0.4539                   -0.0219                    0.0219
             13.6369               0.4539                   -0.0219                    0.0219
             13.6389               0.4539                   -0.0219                    0.0219
             13.6409               0.4539                   -0.0219                    0.0219
             13.6429               0.4539                   -0.0219                    0.0219
             13.6449               0.4539                   -0.0219                    0.0219
             13.6469               0.4539                   -0.0219                    0.0219
             13.6489               0.4539                   -0.0219                    0.0219
             13.6509               0.4539                   -0.0219                    0.0219
             13.6529               0.4539                   -0.0219                    0.0219
             13.6549               0.4539                   -0.0219                    0.0219
             13.6569               0.4539                   -0.0219                    0.0219
             13.6589               0.4539                   -0.0219                    0.0219
             13.6609               0.4539                   -0.0219                    0.0219
             13.6629               0.4539                   -0.0219                    0.0219
             13.6649               0.4539                   -0.0219                    0.0219
             13.6668               0.4539                   -0.0219                    0.0219
             13.6688               0.4539                   -0.0219                    0.0219
             13.6708               0.4539                   -0.0219                    0.0219
             13.6728               0.4539                   -0.0219                    0.0219
             13.6748               0.4539                   -0.0219                    0.0219
             13.6768               0.4539                   -0.0219                    0.0219
             13.6788               0.4539                   -0.0219                    0.0219
             13.6808               0.4539                   -0.0219                    0.0219
             13.6828               0.4539                   -0.0219                    0.0219
             13.6848               0.4539                   -0.0219                    0.0219
             13.6868               0.4539                   -0.0219                    0.0219
             13.6888               0.4539                   -0.0219                    0.0219
             13.6908               0.4539                   -0.0219                    0.0219
             13.6928               0.4539                   -0.0219                    0.0219
             13.6948               0.4539                   -0.0219                    0.0219
             13.6968               0.4539                   -0.0219                    0.0219
             13.6988               0.4539                   -0.0219                    0.0219
             13.7008               0.4539                   -0.0219                    0.0219
             13.7028               0.4539                   -0.0219                    0.0219
             13.7047               0.4539                   -0.0219                    0.0219
             13.7067               0.4539                   -0.0219                    0.0219
             13.7087               0.4539                   -0.0219                    0.0219
             13.7107               0.4539                   -0.0219                    0.0219
             13.7127               0.4539                   -0.0219                    0.0219
             13.7147               0.4539                   -0.0219                    0.0219
             13.7167               0.4539                   -0.0219                    0.0219
             13.7187               0.4539                   -0.0219                    0.0219
             13.7207               0.4539                   -0.0219                    0.0219
             13.7227               0.4539                   -0.0219                    0.0219
             13.7247               0.4539                   -0.0219                    0.0219
             13.7267               0.4539                   -0.0219                    0.0219
             13.7287               0.4539                   -0.0219                    0.0219
             13.7307               0.4539                   -0.0219                    0.0219
             13.7327               0.4539                   -0.0219                    0.0219
             13.7347               0.4539                   -0.0219                    0.0219
             13.7367               0.4539                   -0.0219                    0.0219
             13.7387               0.4539                   -0.0219                    0.0219
             13.7407               0.4539                   -0.0219                    0.0219
             13.7426               0.4539                   -0.0219                    0.0219
             13.7446               0.4539                   -0.0219                    0.0219
             13.7466               0.4539                   -0.0219                    0.0219
             13.7486               0.4539                   -0.0219                    0.0219
             13.7506               0.4539                   -0.0219                    0.0219
             13.7526               0.4539                   -0.0219                    0.0219
             13.7546               0.4539                   -0.0219                    0.0219
             13.7566               0.4539                   -0.0219                    0.0219
             13.7586               0.4539                   -0.0219                    0.0219
             13.7606               0.4539                   -0.0219                    0.0219
             13.7626               0.4539                   -0.0219                    0.0219
             13.7646               0.4539                   -0.0219                    0.0219
             13.7666               0.4539                   -0.0219                    0.0219
             13.7686               0.4539                   -0.0219                    0.0219
             13.7706               0.4539                   -0.0219                    0.0219
             13.7726               0.4539                   -0.0219                    0.0219
             13.7746               0.4539                   -0.0219                    0.0219
             13.7766               0.4539                   -0.0219                    0.0219
             13.7786               0.4539                   -0.0219                    0.0219
             13.7805               0.4539                   -0.0219                    0.0219
             13.7825               0.4539                   -0.0219                    0.0219
             13.7845               0.4539                   -0.0219                    0.0219
             13.7865               0.4539                   -0.0219                    0.0219
             13.7885               0.4539                   -0.0219                    0.0219
             13.7905               0.4539                   -0.0219                    0.0219
             13.7925               0.4539                   -0.0219                    0.0219
             13.7945               0.4539                   -0.0219                    0.0219
             13.7965               0.4539                   -0.0219                    0.0219
             13.7985               0.4539                   -0.0219                    0.0219
             13.8005               0.4539                   -0.0219                    0.0219
             13.8025               0.4539                   -0.0219                    0.0219
             13.8045               0.4539                   -0.0219                    0.0219
             13.8065               0.4539                   -0.0219                    0.0219
             13.8085               0.4539                   -0.0219                    0.0219
             13.8105               0.4539                   -0.0219                    0.0219
             13.8125               0.4539                   -0.0219                    0.0219
             13.8145               0.4539                   -0.0219                    0.0219
             13.8165               0.4539                   -0.0219                    0.0219
             13.8184               0.4539                   -0.0219                    0.0219
             13.8204               0.4539                   -0.0219                    0.0219
             13.8224               0.4539                   -0.0219                    0.0219
             13.8244               0.4539                   -0.0219                    0.0219
             13.8264               0.4539                   -0.0219                    0.0219
             13.8284               0.4539                   -0.0219                    0.0219
             13.8304               0.4539                   -0.0219                    0.0219
             13.8324               0.4539                   -0.0219                    0.0219
             13.8344               0.4539                   -0.0219                    0.0219
             13.8364               0.4539                   -0.0219                    0.0219
             13.8384               0.4539                   -0.0219                    0.0219
             13.8404               0.4539                   -0.0219                    0.0219
             13.8424               0.4539                   -0.0219                    0.0219
             13.8444               0.4539                   -0.0219                    0.0219
             13.8464               0.4539                   -0.0219                    0.0219
             13.8484               0.4539                   -0.0219                    0.0219
             13.8504               0.4539                   -0.0219                    0.0219
             13.8524               0.4539                   -0.0219                    0.0219
             13.8544               0.4539                   -0.0219                    0.0219
             13.8563               0.4539                   -0.0219                    0.0219
             13.8583               0.4539                   -0.0219                    0.0219
             13.8603               0.4539                   -0.0219                    0.0219
             13.8623               0.4539                   -0.0219                    0.0219
             13.8643               0.4539                   -0.0219                    0.0219
             13.8663               0.4539                   -0.0219                    0.0219
             13.8683               0.4539                   -0.0219                    0.0219
             13.8703               0.4539                   -0.0219                    0.0219
             13.8723               0.4539                   -0.0219                    0.0219
             13.8743               0.4539                   -0.0219                    0.0219
             13.8763               0.4539                   -0.0219                    0.0219
             13.8783               0.4539                   -0.0219                    0.0219
             13.8803               0.4539                   -0.0219                    0.0219
             13.8823               0.4539                   -0.0219                    0.0219
             13.8843               0.4539                   -0.0219                    0.0219
             13.8863               0.4539                   -0.0219                    0.0219
             13.8883               0.4539                   -0.0219                    0.0219
             13.8903               0.4539                   -0.0219                    0.0219
             13.8923               0.4539                   -0.0219                    0.0219
             13.8942               0.4539                   -0.0219                    0.0219
             13.8962               0.4539                   -0.0219                    0.0219
             13.8982               0.4539                   -0.0219                    0.0219
             13.9002               0.4539                   -0.0219                    0.0219
             13.9022               0.4539                   -0.0219                    0.0219
             13.9042               0.4539                   -0.0219                    0.0219
             13.9062               0.4539                   -0.0219                    0.0219
             13.9082               0.4539                   -0.0219                    0.0219
             13.9102               0.4539                   -0.0219                    0.0219
             13.9122               0.4539                   -0.0219                    0.0219
             13.9142               0.4539                   -0.0219                    0.0219
             13.9162               0.4539                   -0.0219                    0.0219
             13.9182               0.4539                   -0.0219                    0.0219
             13.9202               0.4539                   -0.0219                    0.0219
             13.9222               0.4539                   -0.0219                    0.0219
             13.9242               0.4539                   -0.0219                    0.0219
             13.9262               0.4539                   -0.0219                    0.0219
             13.9282               0.4539                   -0.0219                    0.0219
             13.9301               0.4539                   -0.0219                    0.0219
             13.9321               0.4539                   -0.0219                    0.0219
             13.9341               0.4539                   -0.0219                    0.0219
             13.9361               0.4539                   -0.0219                    0.0219
             13.9381               0.4539                   -0.0219                    0.0219
             13.9401               0.4539                   -0.0219                    0.0219
             13.9421               0.4539                   -0.0219                    0.0219
             13.9441               0.4539                   -0.0219                    0.0219
             13.9461               0.4539                   -0.0219                    0.0219
             13.9481               0.4539                   -0.0219                    0.0219
             13.9501               0.4539                   -0.0219                    0.0219
             13.9521               0.4539                   -0.0219                    0.0219
             13.9541               0.4539                   -0.0219                    0.0219
             13.9561               0.4539                   -0.0219                    0.0219
             13.9581               0.4539                   -0.0219                    0.0219
             13.9601               0.4539                   -0.0219                    0.0219
             13.9621               0.4539                   -0.0219                    0.0219
             13.9641               0.4539                   -0.0219                    0.0219
             13.9661               0.4539                   -0.0219                    0.0219
             13.9680               0.4539                   -0.0219                    0.0219
             13.9700               0.4539                   -0.0219                    0.0219
             13.9720               0.4539                   -0.0219                    0.0219
             13.9740               0.4539                   -0.0219                    0.0219
             13.9760               0.4539                   -0.0219                    0.0219
             13.9780               0.4539                   -0.0219                    0.0219
             13.9800               0.4539                   -0.0219                    0.0219
             13.9820               0.4539                   -0.0219                    0.0219
             13.9840               0.4539                   -0.0219                    0.0219
             13.9860               0.4539                   -0.0219                    0.0219
             13.9880               0.4539                   -0.0219                    0.0219
             13.9900               0.4539                   -0.0219                    0.0219
             13.9920               0.4539                   -0.0219                    0.0219
             13.9940               0.4539                   -0.0219                    0.0219
             13.9960               0.4539                   -0.0219                    0.0219
             13.9980               0.4539                   -0.0219                    0.0219
             14.0000               0.4539                   -0.0219                    0.0219
             14.0020               0.4539                   -0.0219                    0.0219
             14.0040               0.4539                   -0.0219                    0.0219
             14.0059               0.4539                   -0.0219                    0.0219
             14.0079               0.4539                   -0.0219                    0.0219
             14.0099               0.4539                   -0.0219                    0.0219
             14.0119               0.4539                   -0.0219                    0.0219
             14.0139               0.4539                   -0.0219                    0.0219
             14.0159               0.4539                   -0.0219                    0.0219
             14.0179               0.4539                   -0.0219                    0.0219
             14.0199               0.4539                   -0.0219                    0.0219
             14.0219               0.4539                   -0.0219                    0.0219
             14.0239               0.4539                   -0.0219                    0.0219
             14.0259               0.4539                   -0.0219                    0.0219
             14.0279               0.4539                   -0.0219                    0.0219
             14.0299               0.4539                   -0.0219                    0.0219
             14.0319               0.4539                   -0.0219                    0.0219
             14.0339               0.4539                   -0.0219                    0.0219
             14.0359               0.4539                   -0.0219                    0.0219
             14.0379               0.4539                   -0.0219                    0.0219
             14.0399               0.4539                   -0.0219                    0.0219
             14.0419               0.4539                   -0.0219                    0.0219
             14.0438               0.4539                   -0.0219                    0.0219
             14.0458               0.4539                   -0.0219                    0.0219
             14.0478               0.4539                   -0.0219                    0.0219
             14.0498               0.4539                   -0.0219                    0.0219
             14.0518               0.4539                   -0.0219                    0.0219
             14.0538               0.4539                   -0.0219                    0.0219
             14.0558               0.4539                   -0.0219                    0.0219
             14.0578               0.4539                   -0.0219                    0.0219
             14.0598               0.4539                   -0.0219                    0.0219
             14.0618               0.4539                   -0.0219                    0.0219
             14.0638               0.4539                   -0.0219                    0.0219
             14.0658               0.4539                   -0.0219                    0.0219
             14.0678               0.4539                   -0.0219                    0.0219
             14.0698               0.4539                   -0.0219                    0.0219
             14.0718               0.4539                   -0.0219                    0.0219
             14.0738               0.4539                   -0.0219                    0.0219
             14.0758               0.4539                   -0.0219                    0.0219
             14.0778               0.4539                   -0.0219                    0.0219
             14.0798               0.4539                   -0.0219                    0.0219
             14.0817               0.4539                   -0.0219                    0.0219
             14.0837               0.4539                   -0.0219                    0.0219
             14.0857               0.4539                   -0.0219                    0.0219
             14.0877               0.4539                   -0.0219                    0.0219
             14.0897               0.4539                   -0.0219                    0.0219
             14.0917               0.4539                   -0.0219                    0.0219
             14.0937               0.4539                   -0.0219                    0.0219
             14.0957               0.4539                   -0.0219                    0.0219
             14.0977               0.4539                   -0.0219                    0.0219
             14.0997               0.4539                   -0.0219                    0.0219
             14.1017               0.4539                   -0.0219                    0.0219
             14.1037               0.4539                   -0.0219                    0.0219
             14.1057               0.4539                   -0.0219                    0.0219
             14.1077               0.4539                   -0.0219                    0.0219
             14.1097               0.4539                   -0.0219                    0.0219
             14.1117               0.4539                   -0.0219                    0.0219
             14.1137               0.4539                   -0.0219                    0.0219
             14.1157               0.4539                   -0.0219                    0.0219
             14.1177               0.4539                   -0.0219                    0.0219
             14.1196               0.4539                   -0.0219                    0.0219
             14.1216               0.4539                   -0.0219                    0.0219
             14.1236               0.4539                   -0.0219                    0.0219
             14.1256               0.4539                   -0.0219                    0.0219
             14.1276               0.4539                   -0.0219                    0.0219
             14.1296               0.4539                   -0.0219                    0.0219
             14.1316               0.4539                   -0.0219                    0.0219
             14.1336               0.4539                   -0.0219                    0.0219
             14.1356               0.4539                   -0.0219                    0.0219
             14.1376               0.4539                   -0.0219                    0.0219
             14.1396               0.4539                   -0.0219                    0.0219
             14.1416               0.4539                   -0.0219                    0.0219
             14.1436               0.4539                   -0.0219                    0.0219
             14.1456               0.4539                   -0.0219                    0.0219
             14.1476               0.4539                   -0.0219                    0.0219
             14.1496               0.4539                   -0.0219                    0.0219
             14.1516               0.4539                   -0.0219                    0.0219
             14.1536               0.4539                   -0.0219                    0.0219
             14.1555               0.4539                   -0.0219                    0.0219
             14.1575               0.4539                   -0.0219                    0.0219
             14.1595               0.4539                   -0.0219                    0.0219
             14.1615               0.4539                   -0.0219                    0.0219
             14.1635               0.4539                   -0.0219                    0.0219
             14.1655               0.4539                   -0.0219                    0.0219
             14.1675               0.4539                   -0.0219                    0.0219
             14.1695               0.4539                   -0.0219                    0.0219
             14.1715               0.4539                   -0.0219                    0.0219
             14.1735               0.4539                   -0.0219                    0.0219
             14.1755               0.4539                   -0.0219                    0.0219
             14.1775               0.4539                   -0.0219                    0.0219
             14.1795               0.4539                   -0.0219                    0.0219
             14.1815               0.4539                   -0.0219                    0.0219
             14.1835               0.4539                   -0.0219                    0.0219
             14.1855               0.4539                   -0.0219                    0.0219
             14.1875               0.4539                   -0.0219                    0.0219
             14.1895               0.4539                   -0.0219                    0.0219
             14.1915               0.4539                   -0.0219                    0.0219
             14.1934               0.4539                   -0.0219                    0.0219
             14.1954               0.4539                   -0.0219                    0.0219
             14.1974               0.4539                   -0.0219                    0.0219
             14.1994               0.4539                   -0.0219                    0.0219
             14.2014               0.4539                   -0.0219                    0.0219
             14.2034               0.4539                   -0.0219                    0.0219
             14.2054               0.4539                   -0.0219                    0.0219
             14.2074               0.4539                   -0.0219                    0.0219
             14.2094               0.4539                   -0.0219                    0.0219
             14.2114               0.4539                   -0.0219                    0.0219
             14.2134               0.4539                   -0.0219                    0.0219
             14.2154               0.4539                   -0.0219                    0.0219
             14.2174               0.4539                   -0.0219                    0.0219
             14.2194               0.4539                   -0.0219                    0.0219
             14.2214               0.4539                   -0.0219                    0.0219
             14.2234               0.4539                   -0.0219                    0.0219
             14.2254               0.4539                   -0.0219                    0.0219
             14.2274               0.4539                   -0.0219                    0.0219
             14.2294               0.4539                   -0.0219                    0.0219
             14.2313               0.4539                   -0.0219                    0.0219
             14.2333               0.4539                   -0.0219                    0.0219
             14.2353               0.4539                   -0.0219                    0.0219
             14.2373               0.4539                   -0.0219                    0.0219
             14.2393               0.4539                   -0.0219                    0.0219
             14.2413               0.4539                   -0.0219                    0.0219
             14.2433               0.4539                   -0.0219                    0.0219
             14.2453               0.4539                   -0.0219                    0.0219
             14.2473               0.4539                   -0.0219                    0.0219
             14.2493               0.4539                   -0.0219                    0.0219
             14.2513               0.4539                   -0.0219                    0.0219
             14.2533               0.4539                   -0.0219                    0.0219
             14.2553               0.4539                   -0.0219                    0.0219
             14.2573               0.4539                   -0.0219                    0.0219
             14.2593               0.4539                   -0.0219                    0.0219
             14.2613               0.4539                   -0.0219                    0.0219
             14.2633               0.4539                   -0.0219                    0.0219
             14.2653               0.4539                   -0.0219                    0.0219
             14.2673               0.4539                   -0.0219                    0.0219
             14.2692               0.4539                   -0.0219                    0.0219
             14.2712               0.4539                   -0.0219                    0.0219
             14.2732               0.4539                   -0.0219                    0.0219
             14.2752               0.4539                   -0.0219                    0.0219
             14.2772               0.4539                   -0.0219                    0.0219
             14.2792               0.4539                   -0.0219                    0.0219
             14.2812               0.4539                   -0.0219                    0.0219
             14.2832               0.4539                   -0.0219                    0.0219
             14.2852               0.4539                   -0.0219                    0.0219
             14.2872               0.4539                   -0.0219                    0.0219
             14.2892               0.4539                   -0.0219                    0.0219
             14.2912               0.4539                   -0.0219                    0.0219
             14.2932               0.4539                   -0.0219                    0.0219
             14.2952               0.4539                   -0.0219                    0.0219
             14.2972               0.4539                   -0.0219                    0.0219
             14.2992               0.4539                   -0.0219                    0.0219
             14.3012               0.4539                   -0.0219                    0.0219
             14.3032               0.4539                   -0.0219                    0.0219
             14.3052               0.4539                   -0.0219                    0.0219
             14.3071               0.4539                   -0.0219                    0.0219
             14.3091               0.4539                   -0.0219                    0.0219
             14.3111               0.4539                   -0.0219                    0.0219
             14.3131               0.4539                   -0.0219                    0.0219
             14.3151               0.4539                   -0.0219                    0.0219
             14.3171               0.4539                   -0.0219                    0.0219
             14.3191               0.4539                   -0.0219                    0.0219
             14.3211               0.4539                   -0.0219                    0.0219
             14.3231               0.4539                   -0.0219                    0.0219
             14.3251               0.4539                   -0.0219                    0.0219
             14.3271               0.4539                   -0.0219                    0.0219
             14.3291               0.4539                   -0.0219                    0.0219
             14.3311               0.4539                   -0.0219                    0.0219
             14.3331               0.4539                   -0.0219                    0.0219
             14.3351               0.4539                   -0.0219                    0.0219
             14.3371               0.4539                   -0.0219                    0.0219
             14.3391               0.4539                   -0.0219                    0.0219
             14.3411               0.4539                   -0.0219                    0.0219
             14.3431               0.4539                   -0.0219                    0.0219
             14.3450               0.4539                   -0.0219                    0.0219
             14.3470               0.4539                   -0.0219                    0.0219
             14.3490               0.4539                   -0.0219                    0.0219
             14.3510               0.4539                   -0.0219                    0.0219
             14.3530               0.4539                   -0.0219                    0.0219
             14.3550               0.4539                   -0.0219                    0.0219
             14.3570               0.4539                   -0.0219                    0.0219
             14.3590               0.4539                   -0.0219                    0.0219
             14.3610               0.4539                   -0.0219                    0.0219
             14.3630               0.4539                   -0.0219                    0.0219
             14.3650               0.4539                   -0.0219                    0.0219
             14.3670               0.4539                   -0.0219                    0.0219
             14.3690               0.4539                   -0.0219                    0.0219
             14.3710               0.4539                   -0.0219                    0.0219
             14.3730               0.4539                   -0.0219                    0.0219
             14.3750               0.4539                   -0.0219                    0.0219
             14.3770               0.4539                   -0.0219                    0.0219
             14.3790               0.4539                   -0.0219                    0.0219
             14.3809               0.4539                   -0.0219                    0.0219
             14.3829               0.4539                   -0.0219                    0.0219
             14.3849               0.4539                   -0.0219                    0.0219
             14.3869               0.4539                   -0.0219                    0.0219
             14.3889               0.4539                   -0.0219                    0.0219
             14.3909               0.4539                   -0.0219                    0.0219
             14.3929               0.4539                   -0.0219                    0.0219
             14.3949               0.4539                   -0.0219                    0.0219
             14.3969               0.4539                   -0.0219                    0.0219
             14.3989               0.4539                   -0.0219                    0.0219
             14.4009               0.4539                   -0.0219                    0.0219
             14.4029               0.4539                   -0.0219                    0.0219
             14.4049               0.4539                   -0.0219                    0.0219
             14.4069               0.4539                   -0.0219                    0.0219
             14.4089               0.4539                   -0.0219                    0.0219
             14.4109               0.4539                   -0.0219                    0.0219
             14.4129               0.4539                   -0.0219                    0.0219
             14.4149               0.4539                   -0.0219                    0.0219
             14.4169               0.4539                   -0.0219                    0.0219
             14.4188               0.4539                   -0.0219                    0.0219
             14.4208               0.4539                   -0.0219                    0.0219
             14.4228               0.4539                   -0.0219                    0.0219
             14.4248               0.4539                   -0.0219                    0.0219
             14.4268               0.4539                   -0.0219                    0.0219
             14.4288               0.4539                   -0.0219                    0.0219
             14.4308               0.4539                   -0.0219                    0.0219
             14.4328               0.4539                   -0.0219                    0.0219
             14.4348               0.4539                   -0.0219                    0.0219
             14.4368               0.4539                   -0.0219                    0.0219
             14.4388               0.4539                   -0.0219                    0.0219
             14.4408               0.4539                   -0.0219                    0.0219
             14.4428               0.4539                   -0.0219                    0.0219
             14.4448               0.4539                   -0.0219                    0.0219
             14.4468               0.4539                   -0.0219                    0.0219
             14.4488               0.4539                   -0.0219                    0.0219
             14.4508               0.4539                   -0.0219                    0.0219
             14.4528               0.4539                   -0.0219                    0.0219
             14.4548               0.4539                   -0.0219                    0.0219
             14.4567               0.4539                   -0.0219                    0.0219
             14.4587               0.4539                   -0.0219                    0.0219
             14.4607               0.4539                   -0.0219                    0.0219
             14.4627               0.4539                   -0.0219                    0.0219
             14.4647               0.4539                   -0.0219                    0.0219
             14.4667               0.4539                   -0.0219                    0.0219
             14.4687               0.4539                   -0.0219                    0.0219
             14.4707               0.4539                   -0.0219                    0.0219
             14.4727               0.4539                   -0.0219                    0.0219
             14.4747               0.4539                   -0.0219                    0.0219
             14.4767               0.4539                   -0.0219                    0.0219
             14.4787               0.4539                   -0.0219                    0.0219
             14.4807               0.4539                   -0.0219                    0.0219
             14.4827               0.4539                   -0.0219                    0.0219
             14.4847               0.4539                   -0.0219                    0.0219
             14.4867               0.4539                   -0.0219                    0.0219
             14.4887               0.4539                   -0.0219                    0.0219
             14.4907               0.4539                   -0.0219                    0.0219
             14.4927               0.4539                   -0.0219                    0.0219
             14.4946               0.4539                   -0.0219                    0.0219
             14.4966               0.4539                   -0.0219                    0.0219
             14.4986               0.4539                   -0.0219                    0.0219
             14.5006               0.4539                   -0.0219                    0.0219
             14.5026               0.4539                   -0.0219                    0.0219
             14.5046               0.4539                   -0.0219                    0.0219
             14.5066               0.4539                   -0.0219                    0.0219
             14.5086               0.4539                   -0.0219                    0.0219
             14.5106               0.4539                   -0.0219                    0.0219
             14.5126               0.4539                   -0.0219                    0.0219
             14.5146               0.4539                   -0.0219                    0.0219
             14.5166               0.4539                   -0.0219                    0.0219
             14.5186               0.4539                   -0.0219                    0.0219
             14.5206               0.4539                   -0.0219                    0.0219
             14.5226               0.4539                   -0.0219                    0.0219
             14.5246               0.4539                   -0.0219                    0.0219
             14.5266               0.4539                   -0.0219                    0.0219
             14.5286               0.4539                   -0.0219                    0.0219
             14.5306               0.4539                   -0.0219                    0.0219
             14.5325               0.4539                   -0.0219                    0.0219
             14.5345               0.4539                   -0.0219                    0.0219
             14.5365               0.4539                   -0.0219                    0.0219
             14.5385               0.4539                   -0.0219                    0.0219
             14.5405               0.4539                   -0.0219                    0.0219
             14.5425               0.4539                   -0.0219                    0.0219
             14.5445               0.4539                   -0.0219                    0.0219
             14.5465               0.4539                   -0.0219                    0.0219
             14.5485               0.4539                   -0.0219                    0.0219
             14.5505               0.4539                   -0.0219                    0.0219
             14.5525               0.4539                   -0.0219                    0.0219
             14.5545               0.4539                   -0.0219                    0.0219
             14.5565               0.4539                   -0.0219                    0.0219
             14.5585               0.4539                   -0.0219                    0.0219
             14.5605               0.4539                   -0.0219                    0.0219
             14.5625               0.4539                   -0.0219                    0.0219
             14.5645               0.4539                   -0.0219                    0.0219
             14.5665               0.4539                   -0.0219                    0.0219
             14.5685               0.4539                   -0.0219                    0.0219
             14.5704               0.4539                   -0.0219                    0.0219
             14.5724               0.4539                   -0.0219                    0.0219
             14.5744               0.4539                   -0.0219                    0.0219
             14.5764               0.4539                   -0.0219                    0.0219
             14.5784               0.4539                   -0.0219                    0.0219
             14.5804               0.4539                   -0.0219                    0.0219
             14.5824               0.4539                   -0.0219                    0.0219
             14.5844               0.4539                   -0.0219                    0.0219
             14.5864               0.4539                   -0.0219                    0.0219
             14.5884               0.4539                   -0.0219                    0.0219
             14.5904               0.4539                   -0.0219                    0.0219
             14.5924               0.4539                   -0.0219                    0.0219
             14.5944               0.4539                   -0.0219                    0.0219
             14.5964               0.4539                   -0.0219                    0.0219
             14.5984               0.4539                   -0.0219                    0.0219
             14.6004               0.4539                   -0.0219                    0.0219
             14.6024               0.4539                   -0.0219                    0.0219
             14.6044               0.4539                   -0.0219                    0.0219
             14.6064               0.4539                   -0.0219                    0.0219
             14.6083               0.4539                   -0.0219                    0.0219
             14.6103               0.4539                   -0.0219                    0.0219
             14.6123               0.4539                   -0.0219                    0.0219
             14.6143               0.4539                   -0.0219                    0.0219
             14.6163               0.4539                   -0.0219                    0.0219
             14.6183               0.4539                   -0.0219                    0.0219
             14.6203               0.4539                   -0.0219                    0.0219
             14.6223               0.4539                   -0.0219                    0.0219
             14.6243               0.4539                   -0.0219                    0.0219
             14.6263               0.4539                   -0.0219                    0.0219
             14.6283               0.4539                   -0.0219                    0.0219
             14.6303               0.4539                   -0.0219                    0.0219
             14.6323               0.4539                   -0.0219                    0.0219
             14.6343               0.4539                   -0.0219                    0.0219
             14.6363               0.4539                   -0.0219                    0.0219
             14.6383               0.4539                   -0.0219                    0.0219
             14.6403               0.4539                   -0.0219                    0.0219
             14.6423               0.4539                   -0.0219                    0.0219
             14.6442               0.4539                   -0.0219                    0.0219
             14.6462               0.4539                   -0.0219                    0.0219
             14.6482               0.4539                   -0.0219                    0.0219
             14.6502               0.4539                   -0.0219                    0.0219
             14.6522               0.4539                   -0.0219                    0.0219
             14.6542               0.4539                   -0.0219                    0.0219
             14.6562               0.4539                   -0.0219                    0.0219
             14.6582               0.4539                   -0.0219                    0.0219
             14.6602               0.4539                   -0.0219                    0.0219
             14.6622               0.4539                   -0.0219                    0.0219
             14.6642               0.4539                   -0.0219                    0.0219
             14.6662               0.4539                   -0.0219                    0.0219
             14.6682               0.4539                   -0.0219                    0.0219
             14.6702               0.4539                   -0.0219                    0.0219
             14.6722               0.4539                   -0.0219                    0.0219
             14.6742               0.4539                   -0.0219                    0.0219
             14.6762               0.4539                   -0.0219                    0.0219
             14.6782               0.4539                   -0.0219                    0.0219
             14.6802               0.4539                   -0.0219                    0.0219
             14.6821               0.4539                   -0.0219                    0.0219
             14.6841               0.4539                   -0.0219                    0.0219
             14.6861               0.4539                   -0.0219                    0.0219
             14.6881               0.4539                   -0.0219                    0.0219
             14.6901               0.4539                   -0.0219                    0.0219
             14.6921               0.4539                   -0.0219                    0.0219
             14.6941               0.4539                   -0.0219                    0.0219
             14.6961               0.4539                   -0.0219                    0.0219
             14.6981               0.4539                   -0.0219                    0.0219
             14.7001               0.4539                   -0.0219                    0.0219
             14.7021               0.4539                   -0.0219                    0.0219
             14.7041               0.4539                   -0.0219                    0.0219
             14.7061               0.4539                   -0.0219                    0.0219
             14.7081               0.4539                   -0.0219                    0.0219
             14.7101               0.4539                   -0.0219                    0.0219
             14.7121               0.4539                   -0.0219                    0.0219
             14.7141               0.4539                   -0.0219                    0.0219
             14.7161               0.4539                   -0.0219                    0.0219
             14.7181               0.4539                   -0.0219                    0.0219
             14.7200               0.4539                   -0.0219                    0.0219
             14.7220               0.4539                   -0.0219                    0.0219
             14.7240               0.4539                   -0.0219                    0.0219
             14.7260               0.4539                   -0.0219                    0.0219
             14.7280               0.4539                   -0.0219                    0.0219
             14.7300               0.4539                   -0.0219                    0.0219
             14.7320               0.4539                   -0.0219                    0.0219
             14.7340               0.4539                   -0.0219                    0.0219
             14.7360               0.4539                   -0.0219                    0.0219
             14.7380               0.4539                   -0.0219                    0.0219
             14.7400               0.4539                   -0.0219                    0.0219
             14.7420               0.4539                   -0.0219                    0.0219
             14.7440               0.4539                   -0.0219                    0.0219
             14.7460               0.4539                   -0.0219                    0.0219
             14.7480               0.4539                   -0.0219                    0.0219
             14.7500               0.4539                   -0.0219                    0.0219
             14.7520               0.4539                   -0.0219                    0.0219
             14.7540               0.4539                   -0.0219                    0.0219
             14.7560               0.4539                   -0.0219                    0.0219
             14.7579               0.4539                   -0.0219                    0.0219
             14.7599               0.4539                   -0.0219                    0.0219
             14.7619               0.4539                   -0.0219                    0.0219
             14.7639               0.4539                   -0.0219                    0.0219
             14.7659               0.4539                   -0.0219                    0.0219
             14.7679               0.4539                   -0.0219                    0.0219
             14.7699               0.4539                   -0.0219                    0.0219
             14.7719               0.4539                   -0.0219                    0.0219
             14.7739               0.4539                   -0.0219                    0.0219
             14.7759               0.4539                   -0.0219                    0.0219
             14.7779               0.4539                   -0.0219                    0.0219
             14.7799               0.4539                   -0.0219                    0.0219
             14.7819               0.4539                   -0.0219                    0.0219
             14.7839               0.4539                   -0.0219                    0.0219
             14.7859               0.4539                   -0.0219                    0.0219
             14.7879               0.4539                   -0.0219                    0.0219
             14.7899               0.4539                   -0.0219                    0.0219
             14.7919               0.4539                   -0.0219                    0.0219
             14.7939               0.4539                   -0.0219                    0.0219
             14.7958               0.4539                   -0.0219                    0.0219
             14.7978               0.4539                   -0.0219                    0.0219
             14.7998               0.4539                   -0.0219                    0.0219
             14.8018               0.4539                   -0.0219                    0.0219
             14.8038               0.4539                   -0.0219                    0.0219
             14.8058               0.4539                   -0.0219                    0.0219
             14.8078               0.4539                   -0.0219                    0.0219
             14.8098               0.4539                   -0.0219                    0.0219
             14.8118               0.4539                   -0.0219                    0.0219
             14.8138               0.4539                   -0.0219                    0.0219
             14.8158               0.4539                   -0.0219                    0.0219
             14.8178               0.4539                   -0.0219                    0.0219
             14.8198               0.4539                   -0.0219                    0.0219
             14.8218               0.4539                   -0.0219                    0.0219
             14.8238               0.4539                   -0.0219                    0.0219
             14.8258               0.4539                   -0.0219                    0.0219
             14.8278               0.4539                   -0.0219                    0.0219
             14.8298               0.4539                   -0.0219                    0.0219
             14.8318               0.4539                   -0.0219                    0.0219
             14.8337               0.4539                   -0.0219                    0.0219
             14.8357               0.4539                   -0.0219                    0.0219
             14.8377               0.4539                   -0.0219                    0.0219
             14.8397               0.4539                   -0.0219                    0.0219
             14.8417               0.4539                   -0.0219                    0.0219
             14.8437               0.4539                   -0.0219                    0.0219
             14.8457               0.4539                   -0.0219                    0.0219
             14.8477               0.4539                   -0.0219                    0.0219
             14.8497               0.4539                   -0.0219                    0.0219
             14.8517               0.4539                   -0.0219                    0.0219
             14.8537               0.4539                   -0.0219                    0.0219
             14.8557               0.4539                   -0.0219                    0.0219
             14.8577               0.4539                   -0.0219                    0.0219
             14.8597               0.4539                   -0.0219                    0.0219
             14.8617               0.4539                   -0.0219                    0.0219
             14.8637               0.4539                   -0.0219                    0.0219
             14.8657               0.4539                   -0.0219                    0.0219
             14.8677               0.4539                   -0.0219                    0.0219
             14.8696               0.4539                   -0.0219                    0.0219
             14.8716               0.4539                   -0.0219                    0.0219
             14.8736               0.4539                   -0.0219                    0.0219
             14.8756               0.4539                   -0.0219                    0.0219
             14.8776               0.4539                   -0.0219                    0.0219
             14.8796               0.4539                   -0.0219                    0.0219
             14.8816               0.4539                   -0.0219                    0.0219
             14.8836               0.4539                   -0.0219                    0.0219
             14.8856               0.4539                   -0.0219                    0.0219
             14.8876               0.4539                   -0.0219                    0.0219
             14.8896               0.4539                   -0.0219                    0.0219
             14.8916               0.4539                   -0.0219                    0.0219
             14.8936               0.4539                   -0.0219                    0.0219
             14.8956               0.4539                   -0.0219                    0.0219
             14.8976               0.4539                   -0.0219                    0.0219
             14.8996               0.4539                   -0.0219                    0.0219
             14.9016               0.4539                   -0.0219                    0.0219
             14.9036               0.4539                   -0.0219                    0.0219
             14.9056               0.4539                   -0.0219                    0.0219
             14.9075               0.4539                   -0.0219                    0.0219
             14.9095               0.4539                   -0.0219                    0.0219
             14.9115               0.4539                   -0.0219                    0.0219
             14.9135               0.4539                   -0.0219                    0.0219
             14.9155               0.4539                   -0.0219                    0.0219
             14.9175               0.4539                   -0.0219                    0.0219
             14.9195               0.4539                   -0.0219                    0.0219
             14.9215               0.4539                   -0.0219                    0.0219
             14.9235               0.4539                   -0.0219                    0.0219
             14.9255               0.4539                   -0.0219                    0.0219
             14.9275               0.4539                   -0.0219                    0.0219
             14.9295               0.4539                   -0.0219                    0.0219
             14.9315               0.4539                   -0.0219                    0.0219
             14.9335               0.4539                   -0.0219                    0.0219
             14.9355               0.4539                   -0.0219                    0.0219
             14.9375               0.4539                   -0.0219                    0.0219
             14.9395               0.4539                   -0.0219                    0.0219
             14.9415               0.4539                   -0.0219                    0.0219
             14.9435               0.4539                   -0.0219                    0.0219
             14.9454               0.4539                   -0.0219                    0.0219
             14.9474               0.4539                   -0.0219                    0.0219
             14.9494               0.4539                   -0.0219                    0.0219
             14.9514               0.4539                   -0.0219                    0.0219
             14.9534               0.4539                   -0.0219                    0.0219
             14.9554               0.4539                   -0.0219                    0.0219
             14.9574               0.4539                   -0.0219                    0.0219
             14.9594               0.4539                   -0.0219                    0.0219
             14.9614               0.4539                   -0.0219                    0.0219
             14.9634               0.4539                   -0.0219                    0.0219
             14.9654               0.4539                   -0.0219                    0.0219
             14.9674               0.4539                   -0.0219                    0.0219
             14.9694               0.4539                   -0.0219                    0.0219
             14.9714               0.4539                   -0.0219                    0.0219
             14.9734               0.4539                   -0.0219                    0.0219
             14.9754               0.4539                   -0.0219                    0.0219
             14.9774               0.4539                   -0.0219                    0.0219
             14.9794               0.4539                   -0.0219                    0.0219
             14.9814               0.4539                   -0.0219                    0.0219
             14.9833               0.4539                   -0.0219                    0.0219
             14.9853               0.4539                   -0.0219                    0.0219
             14.9873               0.4539                   -0.0219                    0.0219
             14.9893               0.4539                   -0.0219                    0.0219
             14.9913               0.4539                   -0.0219                    0.0219
             14.9933               0.4539                   -0.0219                    0.0219
             14.9953               0.4539                   -0.0219                    0.0219
             14.9973               0.4539                   -0.0219                    0.0219
             14.9993               0.4539                   -0.0219                    0.0219
             15.0013               0.4539                   -0.0219                    0.0219
             15.0033               0.4539                   -0.0219                    0.0219
             15.0053               0.4539                   -0.0219                    0.0219
             15.0073               0.4539                   -0.0219                    0.0219
             15.0093               0.4539                   -0.0219                    0.0219
             15.0113               0.4539                   -0.0219                    0.0219
             15.0133               0.4539                   -0.0219                    0.0219
             15.0153               0.4539                   -0.0219                    0.0219
             15.0173               0.4539                   -0.0219                    0.0219
             15.0193               0.4539                   -0.0219                    0.0219
             15.0212               0.4539                   -0.0219                    0.0219
             15.0232               0.4539                   -0.0219                    0.0219
             15.0252               0.4539                   -0.0219                    0.0219
             15.0272               0.4539                   -0.0219                    0.0219
             15.0292               0.4539                   -0.0219                    0.0219
             15.0312               0.4539                   -0.0219                    0.0219
             15.0332               0.4539                   -0.0219                    0.0219
             15.0352               0.4539                   -0.0219                    0.0219
             15.0372               0.4539                   -0.0219                    0.0219
             15.0392               0.4539                   -0.0219                    0.0219
             15.0412               0.4539                   -0.0219                    0.0219
             15.0432               0.4539                   -0.0219                    0.0219
             15.0452               0.4539                   -0.0219                    0.0219
             15.0472               0.4539                   -0.0219                    0.0219
             15.0492               0.4539                   -0.0219                    0.0219
             15.0512               0.4539                   -0.0219                    0.0219
             15.0532               0.4539                   -0.0219                    0.0219
             15.0552               0.4539                   -0.0219                    0.0219
             15.0572               0.4539                   -0.0219                    0.0219
             15.0591               0.4539                   -0.0219                    0.0219
             15.0611               0.4539                   -0.0219                    0.0219
             15.0631               0.4539                   -0.0219                    0.0219
             15.0651               0.4539                   -0.0219                    0.0219
             15.0671               0.4539                   -0.0219                    0.0219
             15.0691               0.4539                   -0.0219                    0.0219
             15.0711               0.4539                   -0.0219                    0.0219
             15.0731               0.4539                   -0.0219                    0.0219
             15.0751               0.4539                   -0.0219                    0.0219
             15.0771               0.4539                   -0.0219                    0.0219
             15.0791               0.4539                   -0.0219                    0.0219
             15.0811               0.4539                   -0.0219                    0.0219
             15.0831               0.4539                   -0.0219                    0.0219
             15.0851               0.4539                   -0.0219                    0.0219
             15.0871               0.4539                   -0.0219                    0.0219
             15.0891               0.4539                   -0.0219                    0.0219
             15.0911               0.4539                   -0.0219                    0.0219
             15.0931               0.4539                   -0.0219                    0.0219
             15.0951               0.4539                   -0.0219                    0.0219
             15.0970               0.4539                   -0.0219                    0.0219
             15.0990               0.4539                   -0.0219                    0.0219
             15.1010               0.4539                   -0.0219                    0.0219
             15.1030               0.4539                   -0.0219                    0.0219
             15.1050               0.4539                   -0.0219                    0.0219
             15.1070               0.4539                   -0.0219                    0.0219
             15.1090               0.4539                   -0.0219                    0.0219
             15.1110               0.4539                   -0.0219                    0.0219
             15.1130               0.4539                   -0.0219                    0.0219
             15.1150               0.4539                   -0.0219                    0.0219
             15.1170               0.4539                   -0.0219                    0.0219
             15.1190               0.4539                   -0.0219                    0.0219
             15.1210               0.4539                   -0.0219                    0.0219
             15.1230               0.4539                   -0.0219                    0.0219
             15.1250               0.4539                   -0.0219                    0.0219
             15.1270               0.4539                   -0.0219                    0.0219
             15.1290               0.4539                   -0.0219                    0.0219
             15.1310               0.4539                   -0.0219                    0.0219
             15.1329               0.4539                   -0.0219                    0.0219
             15.1349               0.4539                   -0.0219                    0.0219
             15.1369               0.4539                   -0.0219                    0.0219
             15.1389               0.4539                   -0.0219                    0.0219
             15.1409               0.4539                   -0.0219                    0.0219
             15.1429               0.4539                   -0.0219                    0.0219
             15.1449               0.4539                   -0.0219                    0.0219
             15.1469               0.4539                   -0.0219                    0.0219
             15.1489               0.4539                   -0.0219                    0.0219
             15.1509               0.4539                   -0.0219                    0.0219
             15.1529               0.4539                   -0.0219                    0.0219
             15.1549               0.4539                   -0.0219                    0.0219
             15.1569               0.4539                   -0.0219                    0.0219
             15.1589               0.4539                   -0.0219                    0.0219
             15.1609               0.4539                   -0.0219                    0.0219
             15.1629               0.4539                   -0.0219                    0.0219
             15.1649               0.4539                   -0.0219                    0.0219
             15.1669               0.4539                   -0.0219                    0.0219
             15.1689               0.4539                   -0.0219                    0.0219
             15.1708               0.4539                   -0.0219                    0.0219
             15.1728               0.4539                   -0.0219                    0.0219
             15.1748               0.4539                   -0.0219                    0.0219
             15.1768               0.4539                   -0.0219                    0.0219
             15.1788               0.4539                   -0.0219                    0.0219
             15.1808               0.4539                   -0.0219                    0.0219
             15.1828               0.4539                   -0.0219                    0.0219
             15.1848               0.4539                   -0.0219                    0.0219
             15.1868               0.4539                   -0.0219                    0.0219
             15.1888               0.4539                   -0.0219                    0.0219
             15.1908               0.4539                   -0.0219                    0.0219
             15.1928               0.4539                   -0.0219                    0.0219
             15.1948               0.4539                   -0.0219                    0.0219
             15.1968               0.4539                   -0.0219                    0.0219
             15.1988               0.4539                   -0.0219                    0.0219
             15.2008               0.4539                   -0.0219                    0.0219
             15.2028               0.4539                   -0.0219                    0.0219
             15.2048               0.4539                   -0.0219                    0.0219
             15.2068               0.4539                   -0.0219                    0.0219
             15.2087               0.4539                   -0.0219                    0.0219
             15.2107               0.4539                   -0.0219                    0.0219
             15.2127               0.4539                   -0.0219                    0.0219
             15.2147               0.4539                   -0.0219                    0.0219
             15.2167               0.4539                   -0.0219                    0.0219
             15.2187               0.4539                   -0.0219                    0.0219
             15.2207               0.4539                   -0.0219                    0.0219
             15.2227               0.4539                   -0.0219                    0.0219
             15.2247               0.4539                   -0.0219                    0.0219
             15.2267               0.4539                   -0.0219                    0.0219
             15.2287               0.4539                   -0.0219                    0.0219
             15.2307               0.4539                   -0.0219                    0.0219
             15.2327               0.4539                   -0.0219                    0.0219
             15.2347               0.4539                   -0.0219                    0.0219
             15.2367               0.4539                   -0.0219                    0.0219
             15.2387               0.4539                   -0.0219                    0.0219
             15.2407               0.4539                   -0.0219                    0.0219
             15.2427               0.4539                   -0.0219                    0.0219
             15.2447               0.4539                   -0.0219                    0.0219
             15.2466               0.4539                   -0.0219                    0.0219
             15.2486               0.4539                   -0.0219                    0.0219
             15.2506               0.4539                   -0.0219                    0.0219
             15.2526               0.4539                   -0.0219                    0.0219
             15.2546               0.4539                   -0.0219                    0.0219
             15.2566               0.4539                   -0.0219                    0.0219
             15.2586               0.4539                   -0.0219                    0.0219
             15.2606               0.4539                   -0.0219                    0.0219
             15.2626               0.4539                   -0.0219                    0.0219
             15.2646               0.4539                   -0.0219                    0.0219
             15.2666               0.4539                   -0.0219                    0.0219
             15.2686               0.4539                   -0.0219                    0.0219
             15.2706               0.4539                   -0.0219                    0.0219
             15.2726               0.4539                   -0.0219                    0.0219
             15.2746               0.4539                   -0.0219                    0.0219
             15.2766               0.4539                   -0.0219                    0.0219
             15.2786               0.4539                   -0.0219                    0.0219
             15.2806               0.4539                   -0.0219                    0.0219
             15.2826               0.4539                   -0.0219                    0.0219
             15.2845               0.4539                   -0.0219                    0.0219
             15.2865               0.4539                   -0.0219                    0.0219
             15.2885               0.4539                   -0.0219                    0.0219
             15.2905               0.4539                   -0.0219                    0.0219
             15.2925               0.4539                   -0.0219                    0.0219
             15.2945               0.4539                   -0.0219                    0.0219
             15.2965               0.4539                   -0.0219                    0.0219
             15.2985               0.4539                   -0.0219                    0.0219
             15.3005               0.4539                   -0.0219                    0.0219
             15.3025               0.4539                   -0.0219                    0.0219
             15.3045               0.4539                   -0.0219                    0.0219
             15.3065               0.4539                   -0.0219                    0.0219
             15.3085               0.4539                   -0.0219                    0.0219
             15.3105               0.4539                   -0.0219                    0.0219
             15.3125               0.4539                   -0.0219                    0.0219
             15.3145               0.4539                   -0.0219                    0.0219
             15.3165               0.4539                   -0.0219                    0.0219
             15.3185               0.4539                   -0.0219                    0.0219
             15.3205               0.4539                   -0.0219                    0.0219
             15.3224               0.4539                   -0.0219                    0.0219
             15.3244               0.4539                   -0.0219                    0.0219
             15.3264               0.4539                   -0.0219                    0.0219
             15.3284               0.4539                   -0.0219                    0.0219
             15.3304               0.4539                   -0.0219                    0.0219
             15.3324               0.4539                   -0.0219                    0.0219
             15.3344               0.4539                   -0.0219                    0.0219
             15.3364               0.4539                   -0.0219                    0.0219
             15.3384               0.4539                   -0.0219                    0.0219
             15.3404               0.4539                   -0.0219                    0.0219
             15.3424               0.4539                   -0.0219                    0.0219
             15.3444               0.4539                   -0.0219                    0.0219
             15.3464               0.4539                   -0.0219                    0.0219
             15.3484               0.4539                   -0.0219                    0.0219
             15.3504               0.4539                   -0.0219                    0.0219
             15.3524               0.4539                   -0.0219                    0.0219
             15.3544               0.4539                   -0.0219                    0.0219
             15.3564               0.4539                   -0.0219                    0.0219
             15.3583               0.4539                   -0.0219                    0.0219
             15.3603               0.4539                   -0.0219                    0.0219
             15.3623               0.4539                   -0.0219                    0.0219
             15.3643               0.4539                   -0.0219                    0.0219
             15.3663               0.4539                   -0.0219                    0.0219
             15.3683               0.4539                   -0.0219                    0.0219
             15.3703               0.4539                   -0.0219                    0.0219
             15.3723               0.4539                   -0.0219                    0.0219
             15.3743               0.4539                   -0.0219                    0.0219
             15.3763               0.4539                   -0.0219                    0.0219
             15.3783               0.4539                   -0.0219                    0.0219
             15.3803               0.4539                   -0.0219                    0.0219
             15.3823               0.4539                   -0.0219                    0.0219
             15.3843               0.4539                   -0.0219                    0.0219
             15.3863               0.4539                   -0.0219                    0.0219
             15.3883               0.4539                   -0.0219                    0.0219
             15.3903               0.4539                   -0.0219                    0.0219
             15.3923               0.4539                   -0.0219                    0.0219
             15.3943               0.4539                   -0.0219                    0.0219
             15.3962               0.4539                   -0.0219                    0.0219
             15.3982               0.4539                   -0.0219                    0.0219
             15.4002               0.4539                   -0.0219                    0.0219
             15.4022               0.4539                   -0.0219                    0.0219
             15.4042               0.4539                   -0.0219                    0.0219
             15.4062               0.4539                   -0.0219                    0.0219
             15.4082               0.4539                   -0.0219                    0.0219
             15.4102               0.4539                   -0.0219                    0.0219
             15.4122               0.4539                   -0.0219                    0.0219
             15.4142               0.4539                   -0.0219                    0.0219
             15.4162               0.4539                   -0.0219                    0.0219
             15.4182               0.4539                   -0.0219                    0.0219
             15.4202               0.4539                   -0.0219                    0.0219
             15.4222               0.4539                   -0.0219                    0.0219
             15.4242               0.4539                   -0.0219                    0.0219
             15.4262               0.4539                   -0.0219                    0.0219
             15.4282               0.4539                   -0.0219                    0.0219
             15.4302               0.4539                   -0.0219                    0.0219
             15.4322               0.4539                   -0.0219                    0.0219
             15.4341               0.4539                   -0.0219                    0.0219
             15.4361               0.4539                   -0.0219                    0.0219
             15.4381               0.4539                   -0.0219                    0.0219
             15.4401               0.4539                   -0.0219                    0.0219
             15.4421               0.4539                   -0.0219                    0.0219
             15.4441               0.4539                   -0.0219                    0.0219
             15.4461               0.4539                   -0.0219                    0.0219
             15.4481               0.4539                   -0.0219                    0.0219
             15.4501               0.4539                   -0.0219                    0.0219
             15.4521               0.4539                   -0.0219                    0.0219
             15.4541               0.4539                   -0.0219                    0.0219
             15.4561               0.4539                   -0.0219                    0.0219
             15.4581               0.4539                   -0.0219                    0.0219
             15.4601               0.4539                   -0.0219                    0.0219
             15.4621               0.4539                   -0.0219                    0.0219
             15.4641               0.4539                   -0.0219                    0.0219
             15.4661               0.4539                   -0.0219                    0.0219
             15.4681               0.4539                   -0.0219                    0.0219
             15.4701               0.4539                   -0.0219                    0.0219
             15.4720               0.4539                   -0.0219                    0.0219
             15.4740               0.4539                   -0.0219                    0.0219
             15.4760               0.4539                   -0.0219                    0.0219
             15.4780               0.4539                   -0.0219                    0.0219
             15.4800               0.4539                   -0.0219                    0.0219
             15.4820               0.4539                   -0.0219                    0.0219
             15.4840               0.4539                   -0.0219                    0.0219
             15.4860               0.4539                   -0.0219                    0.0219
             15.4880               0.4539                   -0.0219                    0.0219
             15.4900               0.4539                   -0.0219                    0.0219
             15.4920               0.4539                   -0.0219                    0.0219
             15.4940               0.4539                   -0.0219                    0.0219
             15.4960               0.4539                   -0.0219                    0.0219
             15.4980               0.4539                   -0.0219                    0.0219
             15.5000               0.4539                   -0.0219                    0.0219
             15.5020               0.4539                   -0.0219                    0.0219
             15.5040               0.4539                   -0.0219                    0.0219
             15.5060               0.4539                   -0.0219                    0.0219
             15.5080               0.4539                   -0.0219                    0.0219
             15.5099               0.4539                   -0.0219                    0.0219
             15.5119               0.4539                   -0.0219                    0.0219
             15.5139               0.4539                   -0.0219                    0.0219
             15.5159               0.4539                   -0.0219                    0.0219
             15.5179               0.4539                   -0.0219                    0.0219
             15.5199               0.4539                   -0.0219                    0.0219
             15.5219               0.4539                   -0.0219                    0.0219
             15.5239               0.4539                   -0.0219                    0.0219
             15.5259               0.4539                   -0.0219                    0.0219
             15.5279               0.4539                   -0.0219                    0.0219
             15.5299               0.4539                   -0.0219                    0.0219
             15.5319               0.4539                   -0.0219                    0.0219
             15.5339               0.4539                   -0.0219                    0.0219
             15.5359               0.4539                   -0.0219                    0.0219
             15.5379               0.4539                   -0.0219                    0.0219
             15.5399               0.4539                   -0.0219                    0.0219
             15.5419               0.4539                   -0.0219                    0.0219
             15.5439               0.4539                   -0.0219                    0.0219
             15.5459               0.4539                   -0.0219                    0.0219
             15.5478               0.4539                   -0.0219                    0.0219
             15.5498               0.4539                   -0.0219                    0.0219
             15.5518               0.4539                   -0.0219                    0.0219
             15.5538               0.4539                   -0.0219                    0.0219
             15.5558               0.4539                   -0.0219                    0.0219
             15.5578               0.4539                   -0.0219                    0.0219
             15.5598               0.4539                   -0.0219                    0.0219
             15.5618               0.4539                   -0.0219                    0.0219
             15.5638               0.4539                   -0.0219                    0.0219
             15.5658               0.4539                   -0.0219                    0.0219
             15.5678               0.4539                   -0.0219                    0.0219
             15.5698               0.4539                   -0.0219                    0.0219
             15.5718               0.4539                   -0.0219                    0.0219
             15.5738               0.4539                   -0.0219                    0.0219
             15.5758               0.4539                   -0.0219                    0.0219
             15.5778               0.4539                   -0.0219                    0.0219
             15.5798               0.4539                   -0.0219                    0.0219
             15.5818               0.4539                   -0.0219                    0.0219
             15.5837               0.4539                   -0.0219                    0.0219
             15.5857               0.4539                   -0.0219                    0.0219
             15.5877               0.4539                   -0.0219                    0.0219
             15.5897               0.4539                   -0.0219                    0.0219
             15.5917               0.4539                   -0.0219                    0.0219
             15.5937               0.4539                   -0.0219                    0.0219
             15.5957               0.4539                   -0.0219                    0.0219
             15.5977               0.4539                   -0.0219                    0.0219
             15.5997               0.4539                   -0.0219                    0.0219
             15.6017               0.4539                   -0.0219                    0.0219
             15.6037               0.4539                   -0.0219                    0.0219
             15.6057               0.4539                   -0.0219                    0.0219
             15.6077               0.4539                   -0.0219                    0.0219
             15.6097               0.4539                   -0.0219                    0.0219
             15.6117               0.4539                   -0.0219                    0.0219
             15.6137               0.4539                   -0.0219                    0.0219
             15.6157               0.4539                   -0.0219                    0.0219
             15.6177               0.4539                   -0.0219                    0.0219
             15.6197               0.4539                   -0.0219                    0.0219
             15.6216               0.4539                   -0.0219                    0.0219
             15.6236               0.4539                   -0.0219                    0.0219
             15.6256               0.4539                   -0.0219                    0.0219
             15.6276               0.4539                   -0.0219                    0.0219
             15.6296               0.4539                   -0.0219                    0.0219
             15.6316               0.4539                   -0.0219                    0.0219
             15.6336               0.4539                   -0.0219                    0.0219
             15.6356               0.4539                   -0.0219                    0.0219
             15.6376               0.4539                   -0.0219                    0.0219
             15.6396               0.4539                   -0.0219                    0.0219
             15.6416               0.4539                   -0.0219                    0.0219
             15.6436               0.4539                   -0.0219                    0.0219
             15.6456               0.4539                   -0.0219                    0.0219
             15.6476               0.4539                   -0.0219                    0.0219
             15.6496               0.4539                   -0.0219                    0.0219
             15.6516               0.4539                   -0.0219                    0.0219
             15.6536               0.4539                   -0.0219                    0.0219
             15.6556               0.4539                   -0.0219                    0.0219
             15.6576               0.4539                   -0.0219                    0.0219
             15.6595               0.4539                   -0.0219                    0.0219
             15.6615               0.4539                   -0.0219                    0.0219
             15.6635               0.4539                   -0.0219                    0.0219
             15.6655               0.4539                   -0.0219                    0.0219
             15.6675               0.4539                   -0.0219                    0.0219
             15.6695               0.4539                   -0.0219                    0.0219
             15.6715               0.4539                   -0.0219                    0.0219
             15.6735               0.4539                   -0.0219                    0.0219
             15.6755               0.4539                   -0.0219                    0.0219
             15.6775               0.4539                   -0.0219                    0.0219
             15.6795               0.4539                   -0.0219                    0.0219
             15.6815               0.4539                   -0.0219                    0.0219
             15.6835               0.4539                   -0.0219                    0.0219
             15.6855               0.4539                   -0.0219                    0.0219
             15.6875               0.4539                   -0.0219                    0.0219
             15.6895               0.4539                   -0.0219                    0.0219
             15.6915               0.4539                   -0.0219                    0.0219
             15.6935               0.4539                   -0.0219                    0.0219
             15.6955               0.4539                   -0.0219                    0.0219
             15.6974               0.4539                   -0.0219                    0.0219
             15.6994               0.4539                   -0.0219                    0.0219
             15.7014               0.4539                   -0.0219                    0.0219
             15.7034               0.4539                   -0.0219                    0.0219
             15.7054               0.4539                   -0.0219                    0.0219
             15.7074               0.4539                   -0.0219                    0.0219
             15.7094               0.4539                   -0.0219                    0.0219
             15.7114               0.4539                   -0.0219                    0.0219
             15.7134               0.4539                   -0.0219                    0.0219
             15.7154               0.4539                   -0.0219                    0.0219
             15.7174               0.4539                   -0.0219                    0.0219
             15.7194               0.4539                   -0.0219                    0.0219
             15.7214               0.4539                   -0.0219                    0.0219
             15.7234               0.4539                   -0.0219                    0.0219
             15.7254               0.4539                   -0.0219                    0.0219
             15.7274               0.4539                   -0.0219                    0.0219
             15.7294               0.4539                   -0.0219                    0.0219
             15.7314               0.4539                   -0.0219                    0.0219
             15.7334               0.4539                   -0.0219                    0.0219
             15.7353               0.4539                   -0.0219                    0.0219
             15.7373               0.4539                   -0.0219                    0.0219
             15.7393               0.4539                   -0.0219                    0.0219
             15.7413               0.4539                   -0.0219                    0.0219
             15.7433               0.4539                   -0.0219                    0.0219
             15.7453               0.4539                   -0.0219                    0.0219
             15.7473               0.4539                   -0.0219                    0.0219
             15.7493               0.4539                   -0.0219                    0.0219
             15.7513               0.4539                   -0.0219                    0.0219
             15.7533               0.4539                   -0.0219                    0.0219
             15.7553               0.4539                   -0.0219                    0.0219
             15.7573               0.4539                   -0.0219                    0.0219
             15.7593               0.4539                   -0.0219                    0.0219
             15.7613               0.4539                   -0.0219                    0.0219
             15.7633               0.4539                   -0.0219                    0.0219
             15.7653               0.4539                   -0.0219                    0.0219
             15.7673               0.4539                   -0.0219                    0.0219
             15.7693               0.4539                   -0.0219                    0.0219
             15.7713               0.4539                   -0.0219                    0.0219
             15.7732               0.4539                   -0.0219                    0.0219
             15.7752               0.4539                   -0.0219                    0.0219
             15.7772               0.4539                   -0.0219                    0.0219
             15.7792               0.4539                   -0.0219                    0.0219
             15.7812               0.4539                   -0.0219                    0.0219
             15.7832               0.4539                   -0.0219                    0.0219
             15.7852               0.4539                   -0.0219                    0.0219
             15.7872               0.4539                   -0.0219                    0.0219
             15.7892               0.4539                   -0.0219                    0.0219
             15.7912               0.4539                   -0.0219                    0.0219
             15.7932               0.4539                   -0.0219                    0.0219
             15.7952               0.4539                   -0.0219                    0.0219
             15.7972               0.4539                   -0.0219                    0.0219
             15.7992               0.4539                   -0.0219                    0.0219
             15.8012               0.4539                   -0.0219                    0.0219
             15.8032               0.4539                   -0.0219                    0.0219
             15.8052               0.4539                   -0.0219                    0.0219
             15.8072               0.4539                   -0.0219                    0.0219
             15.8092               0.4539                   -0.0219                    0.0219
             15.8111               0.4539                   -0.0219                    0.0219
             15.8131               0.4539                   -0.0219                    0.0219
             15.8151               0.4539                   -0.0219                    0.0219
             15.8171               0.4539                   -0.0219                    0.0219
             15.8191               0.4539                   -0.0219                    0.0219
             15.8211               0.4539                   -0.0219                    0.0219
             15.8231               0.4539                   -0.0219                    0.0219
             15.8251               0.4539                   -0.0219                    0.0219
             15.8271               0.4539                   -0.0219                    0.0219
             15.8291               0.4539                   -0.0219                    0.0219
             15.8311               0.4539                   -0.0219                    0.0219
             15.8331               0.4539                   -0.0219                    0.0219
             15.8351               0.4539                   -0.0219                    0.0219
             15.8371               0.4539                   -0.0219                    0.0219
             15.8391               0.4539                   -0.0219                    0.0219
             15.8411               0.4539                   -0.0219                    0.0219
             15.8431               0.4539                   -0.0219                    0.0219
             15.8451               0.4539                   -0.0219                    0.0219
             15.8470               0.4539                   -0.0219                    0.0219
             15.8490               0.4539                   -0.0219                    0.0219
             15.8510               0.4539                   -0.0219                    0.0219
             15.8530               0.4539                   -0.0219                    0.0219
             15.8550               0.4539                   -0.0219                    0.0219
             15.8570               0.4539                   -0.0219                    0.0219
             15.8590               0.4539                   -0.0219                    0.0219
             15.8610               0.4539                   -0.0219                    0.0219
             15.8630               0.4539                   -0.0219                    0.0219
             15.8650               0.4539                   -0.0219                    0.0219
             15.8670               0.4539                   -0.0219                    0.0219
             15.8690               0.4539                   -0.0219                    0.0219
             15.8710               0.4539                   -0.0219                    0.0219
             15.8730               0.4539                   -0.0219                    0.0219
             15.8750               0.4539                   -0.0219                    0.0219
             15.8770               0.4539                   -0.0219                    0.0219
             15.8790               0.4539                   -0.0219                    0.0219
             15.8810               0.4539                   -0.0219                    0.0219
             15.8830               0.4539                   -0.0219                    0.0219
             15.8849               0.4539                   -0.0219                    0.0219
             15.8869               0.4539                   -0.0219                    0.0219
             15.8889               0.4539                   -0.0219                    0.0219
             15.8909               0.4539                   -0.0219                    0.0219
             15.8929               0.4539                   -0.0219                    0.0219
             15.8949               0.4539                   -0.0219                    0.0219
             15.8969               0.4539                   -0.0219                    0.0219
             15.8989               0.4539                   -0.0219                    0.0219
             15.9009               0.4539                   -0.0219                    0.0219
             15.9029               0.4539                   -0.0219                    0.0219
             15.9049               0.4539                   -0.0219                    0.0219
             15.9069               0.4539                   -0.0219                    0.0219
             15.9089               0.4539                   -0.0219                    0.0219
             15.9109               0.4539                   -0.0219                    0.0219
             15.9129               0.4539                   -0.0219                    0.0219
             15.9149               0.4539                   -0.0219                    0.0219
             15.9169               0.4539                   -0.0219                    0.0219
             15.9189               0.4539                   -0.0219                    0.0219
             15.9209               0.4539                   -0.0219                    0.0219
             15.9228               0.4539                   -0.0219                    0.0219
             15.9248               0.4539                   -0.0219                    0.0219
             15.9268               0.4539                   -0.0219                    0.0219
             15.9288               0.4539                   -0.0219                    0.0219
             15.9308               0.4539                   -0.0219                    0.0219
             15.9328               0.4539                   -0.0219                    0.0219
             15.9348               0.4539                   -0.0219                    0.0219
             15.9368               0.4539                   -0.0219                    0.0219
             15.9388               0.4539                   -0.0219                    0.0219
             15.9408               0.4539                   -0.0219                    0.0219
             15.9428               0.4539                   -0.0219                    0.0219
             15.9448               0.4539                   -0.0219                    0.0219
             15.9468               0.4539                   -0.0219                    0.0219
             15.9488               0.4539                   -0.0219                    0.0219
             15.9508               0.4539                   -0.0219                    0.0219
             15.9528               0.4539                   -0.0219                    0.0219
             15.9548               0.4539                   -0.0219                    0.0219
             15.9568               0.4539                   -0.0219                    0.0219
             15.9588               0.4539                   -0.0219                    0.0219
             15.9607               0.4539                   -0.0219                    0.0219
             15.9627               0.4539                   -0.0219                    0.0219
             15.9647               0.4539                   -0.0219                    0.0219
             15.9667               0.4539                   -0.0219                    0.0219
             15.9687               0.4539                   -0.0219                    0.0219
             15.9707               0.4539                   -0.0219                    0.0219
             15.9727               0.4539                   -0.0219                    0.0219
             15.9747               0.4539                   -0.0219                    0.0219
             15.9767               0.4539                   -0.0219                    0.0219
             15.9787               0.4539                   -0.0219                    0.0219
             15.9807               0.4539                   -0.0219                    0.0219
             15.9827               0.4539                   -0.0219                    0.0219
             15.9847               0.4539                   -0.0219                    0.0219
             15.9867               0.4539                   -0.0219                    0.0219
             15.9887               0.4539                   -0.0219                    0.0219
             15.9907               0.4539                   -0.0219                    0.0219
             15.9927               0.4539                   -0.0219                    0.0219
             15.9947               0.4539                   -0.0219                    0.0219
             15.9967               0.4539                   -0.0219                    0.0219
             15.9986               0.4539                   -0.0219                    0.0219
             16.0006               0.4539                   -0.0219                    0.0219
             16.0026               0.4539                   -0.0219                    0.0219
             16.0046               0.4539                   -0.0219                    0.0219
             16.0066               0.4539                   -0.0219                    0.0219
             16.0086               0.4539                   -0.0219                    0.0219
             16.0106               0.4539                   -0.0219                    0.0219
             16.0126               0.4539                   -0.0219                    0.0219
             16.0146               0.4539                   -0.0219                    0.0219
             16.0166               0.4539                   -0.0219                    0.0219
             16.0186               0.4539                   -0.0219                    0.0219
             16.0206               0.4539                   -0.0219                    0.0219
             16.0226               0.4539                   -0.0219                    0.0219
             16.0246               0.4539                   -0.0219                    0.0219
             16.0266               0.4539                   -0.0219                    0.0219
             16.0286               0.4539                   -0.0219                    0.0219
             16.0306               0.4539                   -0.0219                    0.0219
             16.0326               0.4539                   -0.0219                    0.0219
             16.0346               0.4539                   -0.0219                    0.0219
             16.0365               0.4539                   -0.0219                    0.0219
             16.0385               0.4539                   -0.0219                    0.0219
             16.0405               0.4539                   -0.0219                    0.0219
             16.0425               0.4539                   -0.0219                    0.0219
             16.0445               0.4539                   -0.0219                    0.0219
             16.0465               0.4539                   -0.0219                    0.0219
             16.0485               0.4539                   -0.0219                    0.0219
             16.0505               0.4539                   -0.0219                    0.0219
             16.0525               0.4539                   -0.0219                    0.0219
             16.0545               0.4539                   -0.0219                    0.0219
             16.0565               0.4539                   -0.0219                    0.0219
             16.0585               0.4539                   -0.0219                    0.0219
             16.0605               0.4539                   -0.0219                    0.0219
             16.0625               0.4539                   -0.0219                    0.0219
             16.0645               0.4539                   -0.0219                    0.0219
             16.0665               0.4539                   -0.0219                    0.0219
             16.0685               0.4539                   -0.0219                    0.0219
             16.0705               0.4539                   -0.0219                    0.0219
             16.0724               0.4539                   -0.0219                    0.0219
             16.0744               0.4539                   -0.0219                    0.0219
             16.0764               0.4539                   -0.0219                    0.0219
             16.0784               0.4539                   -0.0219                    0.0219
             16.0804               0.4539                   -0.0219                    0.0219
             16.0824               0.4539                   -0.0219                    0.0219
             16.0844               0.4539                   -0.0219                    0.0219
             16.0864               0.4539                   -0.0220                    0.0219
             16.0884               0.4539                   -0.0220                    0.0219
             16.0904               0.4539                   -0.0220                    0.0219
             16.0924               0.4539                   -0.0221                    0.0219
             16.0944               0.4539                   -0.0221                    0.0219
             16.0964               0.4539                   -0.0221                    0.0219
             16.0984               0.4539                   -0.0222                    0.0219
             16.1004               0.4539                   -0.0222                    0.0219
             16.1024               0.4539                   -0.0222                    0.0219
             16.1044               0.4539                   -0.0223                    0.0219
             16.1064               0.4539                   -0.0223                    0.0219
             16.1084               0.4539                   -0.0223                    0.0219
             16.1103               0.4539                   -0.0224                    0.0219
             16.1123               0.4539                   -0.0224                    0.0219
             16.1143               0.4539                   -0.0224                    0.0219
             16.1163               0.4539                   -0.0225                    0.0219
             16.1183               0.4539                   -0.0225                    0.0219
             16.1203               0.4539                   -0.0225                    0.0219
             16.1223               0.4539                   -0.0226                    0.0219
             16.1243               0.4539                   -0.0226                    0.0219
             16.1263               0.4539                   -0.0226                    0.0219
             16.1283               0.4539                   -0.0227                    0.0219
             16.1303               0.4539                   -0.0227                    0.0219
             16.1323               0.4539                   -0.0227                    0.0219
             16.1343               0.4539                   -0.0228                    0.0219
             16.1363               0.4539                   -0.0228                    0.0219
             16.1383               0.4539                   -0.0228                    0.0219
             16.1403               0.4539                   -0.0229                    0.0219
             16.1423               0.4539                   -0.0229                    0.0219
             16.1443               0.4539                   -0.0229                    0.0219
             16.1463               0.4539                   -0.0229                    0.0219
             16.1482               0.4539                   -0.0230                    0.0219
             16.1502               0.4539                   -0.0230                    0.0219
             16.1522               0.4539                   -0.0230                    0.0219
             16.1542               0.4539                   -0.0231                    0.0219
             16.1562               0.4539                   -0.0231                    0.0219
             16.1582               0.4539                   -0.0231                    0.0219
             16.1602               0.4539                   -0.0232                    0.0219
             16.1622               0.4539                   -0.0232                    0.0219
             16.1642               0.4539                   -0.0232                    0.0219
             16.1662               0.4539                   -0.0233                    0.0219
             16.1682               0.4539                   -0.0233                    0.0219
             16.1702               0.4539                   -0.0233                    0.0219
             16.1722               0.4539                   -0.0234                    0.0219
             16.1742               0.4539                   -0.0234                    0.0219
             16.1762               0.4539                   -0.0234                    0.0219
             16.1782               0.4539                   -0.0235                    0.0219
             16.1802               0.4539                   -0.0235                    0.0219
             16.1822               0.4539                   -0.0235                    0.0219
             16.1842               0.4539                   -0.0236                    0.0219
             16.1861               0.4539                   -0.0236                    0.0219
             16.1881               0.4539                   -0.0236                    0.0219
             16.1901               0.4539                   -0.0237                    0.0219
             16.1921               0.4539                   -0.0237                    0.0219
             16.1941               0.4539                   -0.0237                    0.0219
             16.1961               0.4539                   -0.0238                    0.0219
             16.1981               0.4539                   -0.0238                    0.0219
             16.2001               0.4539                   -0.0238                    0.0219
             16.2021               0.4539                   -0.0238                    0.0219
             16.2041               0.4539                   -0.0239                    0.0219
             16.2061               0.4539                   -0.0239                    0.0219
             16.2081               0.4539                   -0.0239                    0.0219
             16.2101               0.4539                   -0.0240                    0.0219
             16.2121               0.4539                   -0.0240                    0.0219
             16.2141               0.4539                   -0.0240                    0.0219
             16.2161               0.4539                   -0.0241                    0.0219
             16.2181               0.4539                   -0.0241                    0.0219
             16.2201               0.4539                   -0.0241                    0.0219
             16.2221               0.4539                   -0.0242                    0.0219
             16.2240               0.4539                   -0.0242                    0.0219
             16.2260               0.4539                   -0.0242                    0.0219
             16.2280               0.4539                   -0.0243                    0.0219
             16.2300               0.4539                   -0.0243                    0.0219
             16.2320               0.4539                   -0.0243                    0.0219
             16.2340               0.4539                   -0.0244                    0.0219
             16.2360               0.4539                   -0.0244                    0.0219
             16.2380               0.4539                   -0.0244                    0.0219
             16.2400               0.4539                   -0.0245                    0.0219
             16.2420               0.4539                   -0.0245                    0.0219
             16.2440               0.4539                   -0.0245                    0.0219
             16.2460               0.4539                   -0.0246                    0.0219
             16.2480               0.4539                   -0.0246                    0.0219
             16.2500               0.4539                   -0.0246                    0.0219
             16.2520               0.4539                   -0.0247                    0.0219
             16.2540               0.4539                   -0.0247                    0.0219
             16.2560               0.4539                   -0.0247                    0.0219
             16.2580               0.4539                   -0.0247                    0.0219
             16.2600               0.4539                   -0.0248                    0.0219
             16.2619               0.4539                   -0.0248                    0.0219
             16.2639               0.4539                   -0.0248                    0.0219
             16.2659               0.4539                   -0.0249                    0.0219
             16.2679               0.4539                   -0.0249                    0.0219
             16.2699               0.4539                   -0.0249                    0.0219
             16.2719               0.4539                   -0.0250                    0.0219
             16.2739               0.4539                   -0.0250                    0.0219
             16.2759               0.4539                   -0.0250                    0.0219
             16.2779               0.4539                   -0.0251                    0.0219
             16.2799               0.4539                   -0.0251                    0.0219
             16.2819               0.4539                   -0.0251                    0.0219
             16.2839               0.4539                   -0.0252                    0.0219
             16.2859               0.4539                   -0.0252                    0.0219
             16.2879               0.4539                   -0.0252                    0.0219
             16.2899               0.4539                   -0.0253                    0.0219
             16.2919               0.4539                   -0.0253                    0.0219
             16.2939               0.4539                   -0.0253                    0.0219
             16.2959               0.4539                   -0.0254                    0.0219
             16.2978               0.4539                   -0.0254                    0.0219
             16.2998               0.4539                   -0.0254                    0.0219
             16.3018               0.4539                   -0.0255                    0.0219
             16.3038               0.4539                   -0.0255                    0.0219
             16.3058               0.4539                   -0.0255                    0.0219
             16.3078               0.4539                   -0.0256                    0.0219
             16.3098               0.4539                   -0.0256                    0.0219
             16.3118               0.4539                   -0.0256                    0.0219
             16.3138               0.4539                   -0.0256                    0.0219
             16.3158               0.4539                   -0.0257                    0.0219
             16.3178               0.4539                   -0.0257                    0.0219
             16.3198               0.4539                   -0.0257                    0.0219
             16.3218               0.4539                   -0.0258                    0.0219
             16.3238               0.4539                   -0.0258                    0.0219
             16.3258               0.4539                   -0.0258                    0.0219
             16.3278               0.4539                   -0.0259                    0.0219
             16.3298               0.4539                   -0.0259                    0.0219
             16.3318               0.4539                   -0.0259                    0.0219
             16.3338               0.4539                   -0.0260                    0.0219
             16.3357               0.4539                   -0.0260                    0.0219
             16.3377               0.4539                   -0.0260                    0.0219
             16.3397               0.4539                   -0.0261                    0.0219
             16.3417               0.4539                   -0.0261                    0.0219
             16.3437               0.4539                   -0.0261                    0.0219
             16.3457               0.4539                   -0.0262                    0.0219
             16.3477               0.4539                   -0.0262                    0.0219
             16.3497               0.4539                   -0.0262                    0.0219
             16.3517               0.4539                   -0.0263                    0.0219
             16.3537               0.4539                   -0.0263                    0.0219
             16.3557               0.4539                   -0.0263                    0.0219
             16.3577               0.4539                   -0.0264                    0.0219
             16.3597               0.4539                   -0.0264                    0.0219
             16.3617               0.4539                   -0.0264                    0.0219
             16.3637               0.4539                   -0.0265                    0.0219
             16.3657               0.4539                   -0.0265                    0.0219
             16.3677               0.4539                   -0.0265                    0.0219
             16.3697               0.4539                   -0.0265                    0.0219
             16.3717               0.4539                   -0.0266                    0.0219
             16.3736               0.4539                   -0.0266                    0.0219
             16.3756               0.4539                   -0.0266                    0.0219
             16.3776               0.4539                   -0.0267                    0.0219
             16.3796               0.4539                   -0.0267                    0.0219
             16.3816               0.4539                   -0.0267                    0.0219
             16.3836               0.4539                   -0.0268                    0.0219
             16.3856               0.4539                   -0.0268                    0.0219
             16.3876               0.4539                   -0.0268                    0.0219
             16.3896               0.4539                   -0.0269                    0.0219
             16.3916               0.4539                   -0.0269                    0.0219
             16.3936               0.4539                   -0.0269                    0.0219
             16.3956               0.4539                   -0.0270                    0.0219
             16.3976               0.4539                   -0.0270                    0.0219
             16.3996               0.4539                   -0.0270                    0.0219
             16.4016               0.4539                   -0.0271                    0.0219
             16.4036               0.4539                   -0.0271                    0.0219
             16.4056               0.4539                   -0.0271                    0.0219
             16.4076               0.4539                   -0.0272                    0.0219
             16.4096               0.4539                   -0.0272                    0.0219
             16.4115               0.4539                   -0.0272                    0.0219
             16.4135               0.4539                   -0.0273                    0.0219
             16.4155               0.4539                   -0.0273                    0.0219
             16.4175               0.4539                   -0.0273                    0.0219
             16.4195               0.4539                   -0.0274                    0.0219
             16.4215               0.4539                   -0.0274                    0.0219
             16.4235               0.4539                   -0.0274                    0.0219
             16.4255               0.4539                   -0.0275                    0.0219
             16.4275               0.4539                   -0.0275                    0.0219
             16.4295               0.4539                   -0.0275                    0.0219
             16.4315               0.4539                   -0.0275                    0.0219
             16.4335               0.4539                   -0.0276                    0.0219
             16.4355               0.4539                   -0.0276                    0.0219
             16.4375               0.4539                   -0.0276                    0.0219
             16.4395               0.4539                   -0.0277                    0.0219
             16.4415               0.4539                   -0.0277                    0.0219
             16.4435               0.4539                   -0.0277                    0.0219
             16.4455               0.4539                   -0.0278                    0.0219
             16.4475               0.4539                   -0.0278                    0.0219
             16.4494               0.4539                   -0.0278                    0.0219
             16.4514               0.4539                   -0.0279                    0.0219
             16.4534               0.4539                   -0.0279                    0.0219
             16.4554               0.4539                   -0.0279                    0.0219
             16.4574               0.4539                   -0.0280                    0.0219
             16.4594               0.4539                   -0.0280                    0.0219
             16.4614               0.4539                   -0.0280                    0.0219
             16.4634               0.4539                   -0.0281                    0.0219
             16.4654               0.4539                   -0.0281                    0.0219
             16.4674               0.4539                   -0.0281                    0.0219
             16.4694               0.4539                   -0.0282                    0.0219
             16.4714               0.4539                   -0.0282                    0.0219
             16.4734               0.4539                   -0.0282                    0.0219
             16.4754               0.4539                   -0.0283                    0.0219
             16.4774               0.4539                   -0.0283                    0.0219
             16.4794               0.4539                   -0.0283                    0.0219
             16.4814               0.4539                   -0.0284                    0.0219
             16.4834               0.4539                   -0.0284                    0.0219
             16.4854               0.4539                   -0.0284                    0.0219
             16.4873               0.4539                   -0.0284                    0.0219
             16.4893               0.4539                   -0.0285                    0.0219
             16.4913               0.4539                   -0.0285                    0.0219
             16.4933               0.4539                   -0.0285                    0.0219
             16.4953               0.4539                   -0.0286                    0.0219
             16.4973               0.4539                   -0.0286                    0.0219
             16.4993               0.4539                   -0.0286                    0.0219
             16.5013               0.4539                   -0.0287                    0.0219
             16.5033               0.4539                   -0.0287                    0.0219
             16.5053               0.4539                   -0.0287                    0.0219
             16.5073               0.4539                   -0.0288                    0.0219
             16.5093               0.4539                   -0.0288                    0.0219
             16.5113               0.4539                   -0.0288                    0.0219
             16.5133               0.4539                   -0.0289                    0.0219
             16.5153               0.4539                   -0.0289                    0.0219
             16.5173               0.4539                   -0.0289                    0.0219
             16.5193               0.4539                   -0.0290                    0.0219
             16.5213               0.4539                   -0.0290                    0.0219
             16.5233               0.4539                   -0.0290                    0.0219
             16.5252               0.4539                   -0.0291                    0.0219
             16.5272               0.4539                   -0.0291                    0.0219
             16.5292               0.4539                   -0.0291                    0.0219
             16.5312               0.4539                   -0.0292                    0.0219
             16.5332               0.4539                   -0.0292                    0.0219
             16.5352               0.4539                   -0.0292                    0.0219
             16.5372               0.4539                   -0.0293                    0.0219
             16.5392               0.4539                   -0.0293                    0.0219
             16.5412               0.4539                   -0.0293                    0.0219
             16.5432               0.4539                   -0.0293                    0.0219
             16.5452               0.4539                   -0.0294                    0.0219
             16.5472               0.4539                   -0.0294                    0.0219
             16.5492               0.4539                   -0.0294                    0.0219
             16.5512               0.4539                   -0.0295                    0.0219
             16.5532               0.4539                   -0.0295                    0.0219
             16.5552               0.4539                   -0.0295                    0.0219
             16.5572               0.4539                   -0.0296                    0.0219
             16.5592               0.4539                   -0.0296                    0.0219
             16.5611               0.4539                   -0.0296                    0.0219
             16.5631               0.4539                   -0.0297                    0.0219
             16.5651               0.4539                   -0.0297                    0.0219
             16.5671               0.4539                   -0.0297                    0.0219
             16.5691               0.4539                   -0.0298                    0.0219
             16.5711               0.4539                   -0.0298                    0.0219
             16.5731               0.4539                   -0.0298                    0.0219
             16.5751               0.4539                   -0.0299                    0.0219
             16.5771               0.4539                   -0.0299                    0.0219
             16.5791               0.4539                   -0.0299                    0.0219
             16.5811               0.4539                   -0.0300                    0.0219
             16.5831               0.4539                   -0.0300                    0.0219
             16.5851               0.4539                   -0.0300                    0.0219
             16.5871               0.4539                   -0.0301                    0.0219
             16.5891               0.4539                   -0.0301                    0.0219
             16.5911               0.4539                   -0.0301                    0.0219
             16.5931               0.4539                   -0.0302                    0.0219
             16.5951               0.4539                   -0.0302                    0.0219
             16.5971               0.4539                   -0.0302                    0.0219
             16.5990               0.4539                   -0.0302                    0.0219
             16.6010               0.4539                   -0.0303                    0.0219
             16.6030               0.4539                   -0.0303                    0.0219
             16.6050               0.4539                   -0.0303                    0.0219
             16.6070               0.4539                   -0.0304                    0.0219
             16.6090               0.4539                   -0.0304                    0.0219
             16.6110               0.4539                   -0.0304                    0.0219
             16.6130               0.4539                   -0.0305                    0.0219
             16.6150               0.4539                   -0.0305                    0.0219
             16.6170               0.4539                   -0.0305                    0.0219
             16.6190               0.4539                   -0.0306                    0.0219
             16.6210               0.4539                   -0.0306                    0.0219
             16.6230               0.4539                   -0.0306                    0.0219
             16.6250               0.4539                   -0.0307                    0.0219
             16.6270               0.4539                   -0.0307                    0.0219
             16.6290               0.4539                   -0.0307                    0.0219
             16.6310               0.4539                   -0.0308                    0.0219
             16.6330               0.4539                   -0.0308                    0.0219
             16.6350               0.4539                   -0.0308                    0.0219
             16.6369               0.4539                   -0.0309                    0.0219
             16.6389               0.4539                   -0.0309                    0.0219
             16.6409               0.4539                   -0.0309                    0.0219
             16.6429               0.4539                   -0.0310                    0.0219
             16.6449               0.4539                   -0.0310                    0.0219
             16.6469               0.4539                   -0.0310                    0.0219
             16.6489               0.4539                   -0.0311                    0.0219
             16.6509               0.4539                   -0.0311                    0.0219
             16.6529               0.4539                   -0.0311                    0.0219
             16.6549               0.4539                   -0.0311                    0.0219
             16.6569               0.4539                   -0.0312                    0.0219
             16.6589               0.4539                   -0.0312                    0.0219
             16.6609               0.4539                   -0.0312                    0.0219
             16.6629               0.4539                   -0.0313                    0.0219
             16.6649               0.4539                   -0.0313                    0.0219
             16.6669               0.4539                   -0.0313                    0.0219
             16.6689               0.4539                   -0.0314                    0.0219
             16.6709               0.4539                   -0.0314                    0.0219
             16.6729               0.4539                   -0.0314                    0.0219
             16.6748               0.4539                   -0.0315                    0.0219
             16.6768               0.4539                   -0.0315                    0.0219
             16.6788               0.4539                   -0.0315                    0.0219
             16.6808               0.4539                   -0.0316                    0.0219
             16.6828               0.4539                   -0.0316                    0.0219
             16.6848               0.4539                   -0.0316                    0.0219
             16.6868               0.4539                   -0.0317                    0.0219
             16.6888               0.4539                   -0.0317                    0.0219
             16.6908               0.4539                   -0.0317                    0.0219
             16.6928               0.4539                   -0.0318                    0.0219
             16.6948               0.4539                   -0.0318                    0.0219
             16.6968               0.4539                   -0.0318                    0.0219
             16.6988               0.4539                   -0.0319                    0.0219
             16.7008               0.4539                   -0.0319                    0.0219
             16.7028               0.4539                   -0.0319                    0.0219
             16.7048               0.4539                   -0.0320                    0.0219
             16.7068               0.4539                   -0.0320                    0.0219
             16.7088               0.4539                   -0.0320                    0.0219
             16.7108               0.4539                   -0.0321                    0.0219
             16.7127               0.4539                   -0.0321                    0.0219
             16.7147               0.4539                   -0.0321                    0.0219
             16.7167               0.4539                   -0.0321                    0.0219
             16.7187               0.4539                   -0.0322                    0.0219
             16.7207               0.4539                   -0.0322                    0.0219
             16.7227               0.4539                   -0.0322                    0.0219
             16.7247               0.4539                   -0.0323                    0.0219
             16.7267               0.4539                   -0.0323                    0.0219
             16.7287               0.4539                   -0.0323                    0.0219
             16.7307               0.4539                   -0.0324                    0.0219
             16.7327               0.4539                   -0.0324                    0.0219
             16.7347               0.4539                   -0.0324                    0.0219
             16.7367               0.4539                   -0.0325                    0.0219
             16.7387               0.4539                   -0.0325                    0.0219
             16.7407               0.4539                   -0.0325                    0.0219
             16.7427               0.4539                   -0.0326                    0.0219
             16.7447               0.4539                   -0.0326                    0.0219
             16.7467               0.4539                   -0.0326                    0.0219
             16.7487               0.4539                   -0.0327                    0.0219
             16.7506               0.4539                   -0.0327                    0.0219
             16.7526               0.4539                   -0.0327                    0.0219
             16.7546               0.4539                   -0.0328                    0.0219
             16.7566               0.4539                   -0.0328                    0.0219
             16.7586               0.4539                   -0.0328                    0.0219
             16.7606               0.4539                   -0.0329                    0.0219
             16.7626               0.4539                   -0.0329                    0.0219
             16.7646               0.4539                   -0.0329                    0.0219
             16.7666               0.4539                   -0.0330                    0.0219
             16.7686               0.4539                   -0.0330                    0.0219
             16.7706               0.4539                   -0.0330                    0.0219
             16.7726               0.4539                   -0.0330                    0.0219
             16.7746               0.4539                   -0.0331                    0.0219
             16.7766               0.4539                   -0.0331                    0.0219
             16.7786               0.4539                   -0.0331                    0.0219
             16.7806               0.4539                   -0.0332                    0.0219
             16.7826               0.4539                   -0.0332                    0.0219
             16.7846               0.4539                   -0.0332                    0.0219
             16.7865               0.4539                   -0.0333                    0.0219
             16.7885               0.4539                   -0.0333                    0.0219
             16.7905               0.4539                   -0.0333                    0.0219
             16.7925               0.4539                   -0.0334                    0.0219
             16.7945               0.4539                   -0.0334                    0.0219
             16.7965               0.4539                   -0.0334                    0.0219
             16.7985               0.4539                   -0.0335                    0.0219
             16.8005               0.4539                   -0.0335                    0.0219
             16.8025               0.4539                   -0.0335                    0.0219
             16.8045               0.4539                   -0.0336                    0.0219
             16.8065               0.4539                   -0.0336                    0.0219
             16.8085               0.4539                   -0.0336                    0.0219
             16.8105               0.4539                   -0.0337                    0.0219
             16.8125               0.4539                   -0.0337                    0.0219
             16.8145               0.4539                   -0.0337                    0.0219
             16.8165               0.4539                   -0.0338                    0.0219
             16.8185               0.4539                   -0.0338                    0.0219
             16.8205               0.4539                   -0.0338                    0.0219
             16.8225               0.4539                   -0.0339                    0.0219
             16.8244               0.4539                   -0.0339                    0.0219
             16.8264               0.4539                   -0.0339                    0.0219
             16.8284               0.4539                   -0.0339                    0.0219
             16.8304               0.4539                   -0.0340                    0.0219
             16.8324               0.4539                   -0.0340                    0.0219
             16.8344               0.4539                   -0.0340                    0.0219
             16.8364               0.4539                   -0.0341                    0.0219
             16.8384               0.4539                   -0.0341                    0.0219
             16.8404               0.4539                   -0.0341                    0.0219
             16.8424               0.4539                   -0.0342                    0.0219
             16.8444               0.4539                   -0.0342                    0.0219
             16.8464               0.4539                   -0.0342                    0.0219
             16.8484               0.4539                   -0.0343                    0.0219
             16.8504               0.4539                   -0.0343                    0.0219
             16.8524               0.4539                   -0.0343                    0.0219
             16.8544               0.4539                   -0.0344                    0.0219
             16.8564               0.4539                   -0.0344                    0.0219
             16.8584               0.4539                   -0.0344                    0.0219
             16.8604               0.4539                   -0.0345                    0.0219
             16.8623               0.4539                   -0.0345                    0.0219
             16.8643               0.4539                   -0.0345                    0.0219
             16.8663               0.4539                   -0.0346                    0.0219
             16.8683               0.4539                   -0.0346                    0.0219
             16.8703               0.4539                   -0.0346                    0.0219
             16.8723               0.4539                   -0.0347                    0.0219
             16.8743               0.4539                   -0.0347                    0.0219
             16.8763               0.4539                   -0.0347                    0.0219
             16.8783               0.4539                   -0.0348                    0.0219
             16.8803               0.4539                   -0.0348                    0.0219
             16.8823               0.4539                   -0.0348                    0.0219
             16.8843               0.4539                   -0.0348                    0.0219
             16.8863               0.4539                   -0.0349                    0.0219
             16.8883               0.4539                   -0.0349                    0.0219
             16.8903               0.4539                   -0.0349                    0.0219
             16.8923               0.4539                   -0.0350                    0.0219
             16.8943               0.4539                   -0.0350                    0.0219
             16.8963               0.4539                   -0.0350                    0.0219
             16.8983               0.4539                   -0.0351                    0.0219
             16.9002               0.4539                   -0.0351                    0.0219
             16.9022               0.4539                   -0.0351                    0.0219
             16.9042               0.4539                   -0.0352                    0.0219
             16.9062               0.4539                   -0.0352                    0.0219
             16.9082               0.4539                   -0.0352                    0.0219
             16.9102               0.4539                   -0.0353                    0.0219
             16.9122               0.4539                   -0.0353                    0.0219
             16.9142               0.4539                   -0.0353                    0.0219
             16.9162               0.4539                   -0.0354                    0.0219
             16.9182               0.4539                   -0.0354                    0.0219
             16.9202               0.4539                   -0.0354                    0.0219
             16.9222               0.4539                   -0.0355                    0.0219
             16.9242               0.4539                   -0.0355                    0.0219
             16.9262               0.4539                   -0.0355                    0.0219
             16.9282               0.4539                   -0.0356                    0.0219
             16.9302               0.4539                   -0.0356                    0.0219
             16.9322               0.4539                   -0.0356                    0.0219
             16.9342               0.4539                   -0.0357                    0.0219
             16.9362               0.4539                   -0.0357                    0.0219
             16.9381               0.4539                   -0.0357                    0.0219
             16.9401               0.4539                   -0.0357                    0.0219
             16.9421               0.4539                   -0.0358                    0.0219
             16.9441               0.4539                   -0.0358                    0.0219
             16.9461               0.4539                   -0.0358                    0.0219
             16.9481               0.4539                   -0.0359                    0.0219
             16.9501               0.4539                   -0.0359                    0.0219
             16.9521               0.4539                   -0.0359                    0.0219
             16.9541               0.4539                   -0.0360                    0.0219
             16.9561               0.4539                   -0.0360                    0.0219
             16.9581               0.4539                   -0.0360                    0.0219
             16.9601               0.4539                   -0.0361                    0.0219
             16.9621               0.4539                   -0.0361                    0.0219
             16.9641               0.4539                   -0.0361                    0.0219
             16.9661               0.4539                   -0.0362                    0.0219
             16.9681               0.4539                   -0.0362                    0.0219
             16.9701               0.4539                   -0.0362                    0.0219
             16.9721               0.4539                   -0.0363                    0.0219
             16.9741               0.4539                   -0.0363                    0.0219
             16.9760               0.4539                   -0.0363                    0.0219
             16.9780               0.4539                   -0.0364                    0.0219
             16.9800               0.4539                   -0.0364                    0.0219
             16.9820               0.4539                   -0.0364                    0.0219
             16.9840               0.4539                   -0.0365                    0.0219
             16.9860               0.4539                   -0.0365                    0.0219
             16.9880               0.4539                   -0.0365                    0.0219
             16.9900               0.4539                   -0.0366                    0.0219
             16.9920               0.4539                   -0.0366                    0.0219
             16.9940               0.4539                   -0.0366                    0.0219
             16.9960               0.4539                   -0.0367                    0.0219
             16.9980               0.4539                   -0.0367                    0.0219
             17.0000               0.4539                   -0.0367                    0.0219
             17.0020               0.4539                   -0.0367                    0.0219
             17.0040               0.4539                   -0.0368                    0.0219
             17.0060               0.4539                   -0.0368                    0.0219
             17.0080               0.4539                   -0.0368                    0.0219
             17.0100               0.4539                   -0.0369                    0.0219
             17.0119               0.4539                   -0.0369                    0.0219
             17.0139               0.4539                   -0.0369                    0.0219
             17.0159               0.4539                   -0.0370                    0.0219
             17.0179               0.4539                   -0.0370                    0.0219
             17.0199               0.4539                   -0.0370                    0.0219
             17.0219               0.4539                   -0.0371                    0.0219
             17.0239               0.4539                   -0.0371                    0.0219
             17.0259               0.4539                   -0.0371                    0.0219
             17.0279               0.4539                   -0.0372                    0.0219
             17.0299               0.4539                   -0.0372                    0.0219
             17.0319               0.4539                   -0.0372                    0.0219
             17.0339               0.4539                   -0.0373                    0.0219
             17.0359               0.4539                   -0.0373                    0.0219
             17.0379               0.4539                   -0.0373                    0.0219
             17.0399               0.4539                   -0.0374                    0.0219
             17.0419               0.4539                   -0.0374                    0.0219
             17.0439               0.4539                   -0.0374                    0.0219
             17.0459               0.4539                   -0.0375                    0.0219
             17.0479               0.4539                   -0.0375                    0.0219
             17.0498               0.4539                   -0.0375                    0.0219
             17.0518               0.4539                   -0.0376                    0.0219
             17.0538               0.4539                   -0.0376                    0.0219
             17.0558               0.4539                   -0.0376                    0.0219
             17.0578               0.4539                   -0.0376                    0.0219
             17.0598               0.4539                   -0.0377                    0.0219
             17.0618               0.4539                   -0.0377                    0.0219
             17.0638               0.4539                   -0.0377                    0.0219
             17.0658               0.4539                   -0.0378                    0.0219
             17.0678               0.4539                   -0.0378                    0.0219
             17.0698               0.4539                   -0.0378                    0.0219
             17.0718               0.4539                   -0.0379                    0.0219
             17.0738               0.4539                   -0.0379                    0.0219
             17.0758               0.4539                   -0.0379                    0.0219
             17.0778               0.4539                   -0.0380                    0.0219
             17.0798               0.4539                   -0.0380                    0.0219
             17.0818               0.4539                   -0.0380                    0.0219
             17.0838               0.4539                   -0.0381                    0.0219
             17.0858               0.4539                   -0.0381                    0.0219
             17.0877               0.4539                   -0.0381                    0.0219
             17.0897               0.4539                   -0.0382                    0.0219
             17.0917               0.4539                   -0.0382                    0.0219
             17.0937               0.4539                   -0.0382                    0.0219
             17.0957               0.4539                   -0.0383                    0.0219
             17.0977               0.4539                   -0.0383                    0.0219
             17.0997               0.4539                   -0.0383                    0.0219
             17.1017               0.4539                   -0.0384                    0.0219
             17.1037               0.4539                   -0.0384                    0.0219
             17.1057               0.4539                   -0.0384                    0.0219
             17.1077               0.4539                   -0.0385                    0.0219
             17.1097               0.4539                   -0.0385                    0.0219
             17.1117               0.4539                   -0.0385                    0.0219
             17.1137               0.4539                   -0.0385                    0.0219
             17.1157               0.4539                   -0.0386                    0.0219
             17.1177               0.4539                   -0.0386                    0.0219
             17.1197               0.4539                   -0.0386                    0.0219
             17.1217               0.4539                   -0.0387                    0.0219
             17.1237               0.4539                   -0.0387                    0.0219
             17.1256               0.4539                   -0.0387                    0.0219
             17.1276               0.4539                   -0.0388                    0.0219
             17.1296               0.4539                   -0.0388                    0.0219
             17.1316               0.4539                   -0.0388                    0.0219
             17.1336               0.4539                   -0.0389                    0.0219
             17.1356               0.4539                   -0.0389                    0.0219
             17.1376               0.4539                   -0.0389                    0.0219
             17.1396               0.4539                   -0.0390                    0.0219
             17.1416               0.4539                   -0.0390                    0.0219
             17.1436               0.4539                   -0.0390                    0.0219
             17.1456               0.4539                   -0.0391                    0.0219
             17.1476               0.4539                   -0.0391                    0.0219
             17.1496               0.4539                   -0.0391                    0.0219
             17.1516               0.4539                   -0.0392                    0.0219
             17.1536               0.4539                   -0.0392                    0.0219
             17.1556               0.4539                   -0.0392                    0.0219
             17.1576               0.4539                   -0.0393                    0.0219
             17.1596               0.4539                   -0.0393                    0.0219
             17.1616               0.4539                   -0.0393                    0.0219
             17.1635               0.4539                   -0.0394                    0.0219
             17.1655               0.4539                   -0.0394                    0.0219
             17.1675               0.4539                   -0.0394                    0.0219
             17.1695               0.4539                   -0.0394                    0.0219
             17.1715               0.4539                   -0.0395                    0.0219
             17.1735               0.4539                   -0.0395                    0.0219
             17.1755               0.4539                   -0.0395                    0.0219
             17.1775               0.4539                   -0.0396                    0.0219
             17.1795               0.4539                   -0.0396                    0.0219
             17.1815               0.4539                   -0.0396                    0.0219
             17.1835               0.4539                   -0.0397                    0.0219
             17.1855               0.4539                   -0.0397                    0.0219
             17.1875               0.4539                   -0.0397                    0.0219
             17.1895               0.4539                   -0.0398                    0.0219
             17.1915               0.4539                   -0.0398                    0.0219
             17.1935               0.4539                   -0.0398                    0.0219
             17.1955               0.4539                   -0.0399                    0.0219
             17.1975               0.4539                   -0.0399                    0.0219
             17.1995               0.4539                   -0.0399                    0.0219
             17.2014               0.4539                   -0.0400                    0.0219
             17.2034               0.4539                   -0.0400                    0.0219
             17.2054               0.4539                   -0.0400                    0.0219
             17.2074               0.4539                   -0.0401                    0.0219
             17.2094               0.4539                   -0.0401                    0.0219
             17.2114               0.4539                   -0.0401                    0.0219
             17.2134               0.4539                   -0.0402                    0.0219
             17.2154               0.4539                   -0.0402                    0.0219
             17.2174               0.4539                   -0.0402                    0.0219
             17.2194               0.4539                   -0.0403                    0.0219
             17.2214               0.4539                   -0.0403                    0.0219
             17.2234               0.4539                   -0.0403                    0.0219
             17.2254               0.4539                   -0.0403                    0.0219
             17.2274               0.4539                   -0.0404                    0.0219
             17.2294               0.4539                   -0.0404                    0.0219
             17.2314               0.4539                   -0.0404                    0.0219
             17.2334               0.4539                   -0.0405                    0.0219
             17.2354               0.4539                   -0.0405                    0.0219
             17.2374               0.4539                   -0.0405                    0.0219
             17.2393               0.4539                   -0.0406                    0.0219
             17.2413               0.4539                   -0.0406                    0.0219
             17.2433               0.4539                   -0.0406                    0.0219
             17.2453               0.4539                   -0.0407                    0.0219
             17.2473               0.4539                   -0.0407                    0.0219
             17.2493               0.4539                   -0.0407                    0.0219
             17.2513               0.4539                   -0.0407                    0.0219
             17.2533               0.4539                   -0.0408                    0.0219
             17.2553               0.4538                   -0.0408                    0.0220
             17.2573               0.4538                   -0.0408                    0.0220
             17.2593               0.4538                   -0.0408                    0.0220
             17.2613               0.4538                   -0.0408                    0.0220
             17.2633               0.4537                   -0.0408                    0.0221
             17.2653               0.4537                   -0.0408                    0.0221
             17.2673               0.4537                   -0.0408                    0.0221
             17.2693               0.4537                   -0.0408                    0.0221
             17.2713               0.4537                   -0.0408                    0.0222
             17.2733               0.4536                   -0.0408                    0.0222
             17.2752               0.4536                   -0.0408                    0.0222
             17.2772               0.4536                   -0.0408                    0.0223
             17.2792               0.4536                   -0.0408                    0.0223
             17.2812               0.4535                   -0.0408                    0.0223
             17.2832               0.4535                   -0.0408                    0.0223
             17.2852               0.4535                   -0.0408                    0.0224
             17.2872               0.4535                   -0.0408                    0.0224
             17.2892               0.4534                   -0.0408                    0.0224
             17.2912               0.4534                   -0.0408                    0.0224
             17.2932               0.4534                   -0.0409                    0.0225
             17.2952               0.4534                   -0.0409                    0.0225
             17.2972               0.4533                   -0.0409                    0.0225
             17.2992               0.4533                   -0.0409                    0.0226
             17.3012               0.4533                   -0.0409                    0.0226
             17.3032               0.4533                   -0.0409                    0.0226
             17.3052               0.4532                   -0.0409                    0.0226
             17.3072               0.4532                   -0.0409                    0.0227
             17.3092               0.4532                   -0.0409                    0.0227
             17.3112               0.4532                   -0.0409                    0.0227
             17.3131               0.4532                   -0.0409                    0.0227
             17.3151               0.4531                   -0.0409                    0.0228
             17.3171               0.4531                   -0.0409                    0.0228
             17.3191               0.4531                   -0.0409                    0.0228
             17.3211               0.4531                   -0.0409                    0.0229
             17.3231               0.4530                   -0.0409                    0.0229
             17.3251               0.4530                   -0.0409                    0.0229
             17.3271               0.4530                   -0.0409                    0.0229
             17.3291               0.4530                   -0.0409                    0.0230
             17.3311               0.4529                   -0.0410                    0.0230
             17.3331               0.4529                   -0.0410                    0.0230
             17.3351               0.4529                   -0.0410                    0.0230
             17.3371               0.4529                   -0.0410                    0.0231
             17.3391               0.4528                   -0.0410                    0.0231
             17.3411               0.4528                   -0.0410                    0.0231
             17.3431               0.4528                   -0.0410                    0.0232
             17.3451               0.4528                   -0.0410                    0.0232
             17.3471               0.4527                   -0.0410                    0.0232
             17.3491               0.4527                   -0.0410                    0.0232
             17.3510               0.4527                   -0.0410                    0.0233
             17.3530               0.4527                   -0.0410                    0.0233
             17.3550               0.4526                   -0.0410                    0.0233
             17.3570               0.4526                   -0.0410                    0.0234
             17.3590               0.4526                   -0.0410                    0.0234
             17.3610               0.4526                   -0.0410                    0.0234
             17.3630               0.4526                   -0.0410                    0.0234
             17.3650               0.4525                   -0.0410                    0.0235
             17.3670               0.4525                   -0.0410                    0.0235
             17.3690               0.4525                   -0.0410                    0.0235
             17.3710               0.4525                   -0.0411                    0.0235
             17.3730               0.4524                   -0.0411                    0.0236
             17.3750               0.4524                   -0.0411                    0.0236
             17.3770               0.4524                   -0.0411                    0.0236
             17.3790               0.4524                   -0.0411                    0.0237
             17.3810               0.4523                   -0.0411                    0.0237
             17.3830               0.4523                   -0.0411                    0.0237
             17.3850               0.4523                   -0.0411                    0.0237
             17.3870               0.4523                   -0.0411                    0.0238
             17.3889               0.4522                   -0.0411                    0.0238
             17.3909               0.4522                   -0.0411                    0.0238
             17.3929               0.4522                   -0.0411                    0.0238
             17.3949               0.4522                   -0.0411                    0.0239
             17.3969               0.4521                   -0.0411                    0.0239
             17.3989               0.4521                   -0.0411                    0.0239
             17.4009               0.4521                   -0.0411                    0.0240
             17.4029               0.4521                   -0.0411                    0.0240
             17.4049               0.4520                   -0.0411                    0.0240
             17.4069               0.4520                   -0.0411                    0.0240
             17.4089               0.4520                   -0.0411                    0.0241
             17.4109               0.4520                   -0.0412                    0.0241
             17.4129               0.4520                   -0.0412                    0.0241
             17.4149               0.4519                   -0.0412                    0.0241
             17.4169               0.4519                   -0.0412                    0.0242
             17.4189               0.4519                   -0.0412                    0.0242
             17.4209               0.4519                   -0.0412                    0.0242
             17.4229               0.4518                   -0.0412                    0.0243
             17.4249               0.4518                   -0.0412                    0.0243
             17.4268               0.4518                   -0.0412                    0.0243
             17.4288               0.4518                   -0.0412                    0.0243
             17.4308               0.4517                   -0.0412                    0.0244
             17.4328               0.4517                   -0.0412                    0.0244
             17.4348               0.4517                   -0.0412                    0.0244
             17.4368               0.4517                   -0.0412                    0.0244
             17.4388               0.4516                   -0.0412                    0.0245
             17.4408               0.4516                   -0.0412                    0.0245
             17.4428               0.4516                   -0.0412                    0.0245
             17.4448               0.4516                   -0.0412                    0.0246
             17.4468               0.4515                   -0.0412                    0.0246
             17.4488               0.4515                   -0.0412                    0.0246
             17.4508               0.4515                   -0.0413                    0.0246
             17.4528               0.4515                   -0.0413                    0.0247
             17.4548               0.4515                   -0.0413                    0.0247
             17.4568               0.4514                   -0.0413                    0.0247
             17.4588               0.4514                   -0.0413                    0.0247
             17.4608               0.4514                   -0.0413                    0.0248
             17.4628               0.4514                   -0.0413                    0.0248
             17.4647               0.4513                   -0.0413                    0.0248
             17.4667               0.4513                   -0.0413                    0.0249
             17.4687               0.4513                   -0.0413                    0.0249
             17.4707               0.4513                   -0.0413                    0.0249
             17.4727               0.4512                   -0.0413                    0.0249
             17.4747               0.4512                   -0.0413                    0.0250
             17.4767               0.4512                   -0.0413                    0.0250
             17.4787               0.4512                   -0.0413                    0.0250
             17.4807               0.4511                   -0.0413                    0.0251
             17.4827               0.4511                   -0.0413                    0.0251
             17.4847               0.4511                   -0.0413                    0.0251
             17.4867               0.4511                   -0.0413                    0.0251
             17.4887               0.4510                   -0.0413                    0.0252
             17.4907               0.4510                   -0.0414                    0.0252
             17.4927               0.4510                   -0.0414                    0.0252
             17.4947               0.4510                   -0.0414                    0.0252
             17.4967               0.4509                   -0.0414                    0.0253
             17.4987               0.4509                   -0.0414                    0.0253
             17.5006               0.4509                   -0.0414                    0.0253
             17.5026               0.4509                   -0.0414                    0.0254
             17.5046               0.4509                   -0.0414                    0.0254
             17.5066               0.4508                   -0.0414                    0.0254
             17.5086               0.4508                   -0.0414                    0.0254
             17.5106               0.4508                   -0.0414                    0.0255
             17.5126               0.4508                   -0.0414                    0.0255
             17.5146               0.4507                   -0.0414                    0.0255
             17.5166               0.4507                   -0.0414                    0.0255
             17.5186               0.4507                   -0.0414                    0.0256
             17.5206               0.4507                   -0.0414                    0.0256
             17.5226               0.4506                   -0.0414                    0.0256
             17.5246               0.4506                   -0.0414                    0.0257
             17.5266               0.4506                   -0.0414                    0.0257
             17.5286               0.4506                   -0.0414                    0.0257
             17.5306               0.4505                   -0.0415                    0.0257
             17.5326               0.4505                   -0.0415                    0.0258
             17.5346               0.4505                   -0.0415                    0.0258
             17.5366               0.4505                   -0.0415                    0.0258
             17.5385               0.4504                   -0.0415                    0.0258
             17.5405               0.4504                   -0.0415                    0.0259
             17.5425               0.4504                   -0.0415                    0.0259
             17.5445               0.4504                   -0.0415                    0.0259
             17.5465               0.4503                   -0.0415                    0.0260
             17.5485               0.4503                   -0.0415                    0.0260
             17.5505               0.4503                   -0.0415                    0.0260
             17.5525               0.4503                   -0.0415                    0.0260
             17.5545               0.4503                   -0.0415                    0.0261
             17.5565               0.4502                   -0.0415                    0.0261
             17.5585               0.4502                   -0.0415                    0.0261
             17.5605               0.4502                   -0.0415                    0.0261
             17.5625               0.4502                   -0.0415                    0.0262
             17.5645               0.4501                   -0.0415                    0.0262
             17.5665               0.4501                   -0.0415                    0.0262
             17.5685               0.4501                   -0.0415                    0.0263
             17.5705               0.4501                   -0.0416                    0.0263
             17.5725               0.4500                   -0.0416                    0.0263
             17.5745               0.4500                   -0.0416                    0.0263
             17.5764               0.4500                   -0.0416                    0.0264
             17.5784               0.4500                   -0.0416                    0.0264
             17.5804               0.4499                   -0.0416                    0.0264
             17.5824               0.4499                   -0.0416                    0.0264
             17.5844               0.4499                   -0.0416                    0.0265
             17.5864               0.4499                   -0.0416                    0.0265
             17.5884               0.4498                   -0.0416                    0.0265
             17.5904               0.4498                   -0.0416                    0.0266
             17.5924               0.4498                   -0.0416                    0.0266
             17.5944               0.4498                   -0.0416                    0.0266
             17.5964               0.4498                   -0.0416                    0.0266
             17.5984               0.4497                   -0.0416                    0.0267
             17.6004               0.4497                   -0.0416                    0.0267
             17.6024               0.4497                   -0.0416                    0.0267
             17.6044               0.4497                   -0.0416                    0.0268
             17.6064               0.4496                   -0.0416                    0.0268
             17.6084               0.4496                   -0.0416                    0.0268
             17.6104               0.4496                   -0.0417                    0.0268
             17.6124               0.4496                   -0.0417                    0.0269
             17.6143               0.4495                   -0.0417                    0.0269
             17.6163               0.4495                   -0.0417                    0.0269
             17.6183               0.4495                   -0.0417                    0.0269
             17.6203               0.4495                   -0.0417                    0.0270
             17.6223               0.4494                   -0.0417                    0.0270
             17.6243               0.4494                   -0.0417                    0.0270
             17.6263               0.4494                   -0.0417                    0.0271
             17.6283               0.4494                   -0.0417                    0.0271
             17.6303               0.4493                   -0.0417                    0.0271
             17.6323               0.4493                   -0.0417                    0.0271
             17.6343               0.4493                   -0.0417                    0.0272
             17.6363               0.4493                   -0.0417                    0.0272
             17.6383               0.4492                   -0.0417                    0.0272
             17.6403               0.4492                   -0.0417                    0.0272
             17.6423               0.4492                   -0.0417                    0.0273
             17.6443               0.4492                   -0.0417                    0.0273
             17.6463               0.4492                   -0.0417                    0.0273
             17.6483               0.4491                   -0.0417                    0.0274
             17.6503               0.4491                   -0.0418                    0.0274
             17.6522               0.4491                   -0.0418                    0.0274
             17.6542               0.4491                   -0.0418                    0.0274
             17.6562               0.4490                   -0.0418                    0.0275
             17.6582               0.4490                   -0.0418                    0.0275
             17.6602               0.4490                   -0.0418                    0.0275
             17.6622               0.4490                   -0.0418                    0.0275
             17.6642               0.4489                   -0.0418                    0.0276
             17.6662               0.4489                   -0.0418                    0.0276
             17.6682               0.4489                   -0.0418                    0.0276
             17.6702               0.4489                   -0.0418                    0.0277
             17.6722               0.4488                   -0.0418                    0.0277
             17.6742               0.4488                   -0.0418                    0.0277
             17.6762               0.4488                   -0.0418                    0.0277
             17.6782               0.4488                   -0.0418                    0.0278
             17.6802               0.4487                   -0.0418                    0.0278
             17.6822               0.4487                   -0.0418                    0.0278
             17.6842               0.4487                   -0.0418                    0.0278
             17.6862               0.4487                   -0.0418                    0.0279
             17.6882               0.4487                   -0.0418                    0.0279
             17.6901               0.4486                   -0.0419                    0.0279
             17.6921               0.4486                   -0.0419                    0.0280
             17.6941               0.4486                   -0.0419                    0.0280
             17.6961               0.4486                   -0.0419                    0.0280
             17.6981               0.4485                   -0.0419                    0.0280
             17.7001               0.4485                   -0.0419                    0.0281
             17.7021               0.4485                   -0.0419                    0.0281
             17.7041               0.4485                   -0.0419                    0.0281
             17.7061               0.4484                   -0.0419                    0.0282
             17.7081               0.4484                   -0.0419                    0.0282
             17.7101               0.4484                   -0.0419                    0.0282
             17.7121               0.4484                   -0.0419                    0.0282
             17.7141               0.4483                   -0.0419                    0.0283
             17.7161               0.4483                   -0.0419                    0.0283
             17.7181               0.4483                   -0.0419                    0.0283
             17.7201               0.4483                   -0.0419                    0.0283
             17.7221               0.4482                   -0.0419                    0.0284
             17.7241               0.4482                   -0.0419                    0.0284
             17.7261               0.4482                   -0.0419                    0.0284
             17.7280               0.4482                   -0.0419                    0.0285
             17.7300               0.4481                   -0.0420                    0.0285
             17.7320               0.4481                   -0.0420                    0.0285
             17.7340               0.4481                   -0.0420                    0.0285
             17.7360               0.4481                   -0.0420                    0.0286
             17.7380               0.4481                   -0.0420                    0.0286
             17.7400               0.4480                   -0.0420                    0.0286
             17.7420               0.4480                   -0.0420                    0.0286
             17.7440               0.4480                   -0.0420                    0.0287
             17.7460               0.4480                   -0.0420                    0.0287
             17.7480               0.4479                   -0.0420                    0.0287
             17.7500               0.4479                   -0.0420                    0.0288
             17.7520               0.4479                   -0.0420                    0.0288
             17.7540               0.4479                   -0.0420                    0.0288
             17.7560               0.4478                   -0.0420                    0.0288
             17.7580               0.4478                   -0.0420                    0.0289
             17.7600               0.4478                   -0.0420                    0.0289
             17.7620               0.4478                   -0.0420                    0.0289
             17.7639               0.4477                   -0.0420                    0.0289
             17.7659               0.4477                   -0.0420                    0.0290
             17.7679               0.4477                   -0.0420                    0.0290
             17.7699               0.4477                   -0.0421                    0.0290
             17.7719               0.4476                   -0.0421                    0.0291
             17.7739               0.4476                   -0.0421                    0.0291
             17.7759               0.4476                   -0.0421                    0.0291
             17.7779               0.4476                   -0.0421                    0.0291
             17.7799               0.4475                   -0.0421                    0.0292
             17.7819               0.4475                   -0.0421                    0.0292
             17.7839               0.4475                   -0.0421                    0.0292
             17.7859               0.4475                   -0.0421                    0.0292
             17.7879               0.4475                   -0.0421                    0.0293
             17.7899               0.4474                   -0.0421                    0.0293
             17.7919               0.4474                   -0.0421                    0.0293
             17.7939               0.4474                   -0.0421                    0.0294
             17.7959               0.4474                   -0.0421                    0.0294
             17.7979               0.4473                   -0.0421                    0.0294
             17.7999               0.4473                   -0.0421                    0.0294
             17.8018               0.4473                   -0.0421                    0.0295
             17.8038               0.4473                   -0.0421                    0.0295
             17.8058               0.4472                   -0.0421                    0.0295
             17.8078               0.4472                   -0.0421                    0.0295
             17.8098               0.4472                   -0.0422                    0.0296
             17.8118               0.4472                   -0.0422                    0.0296
             17.8138               0.4471                   -0.0422                    0.0296
             17.8158               0.4471                   -0.0422                    0.0297
             17.8178               0.4471                   -0.0422                    0.0297
             17.8198               0.4471                   -0.0422                    0.0297
             17.8218               0.4470                   -0.0422                    0.0297
             17.8238               0.4470                   -0.0422                    0.0298
             17.8258               0.4470                   -0.0422                    0.0298
             17.8278               0.4470                   -0.0422                    0.0298
             17.8298               0.4470                   -0.0422                    0.0299
             17.8318               0.4469                   -0.0422                    0.0299
             17.8338               0.4469                   -0.0422                    0.0299
             17.8358               0.4469                   -0.0422                    0.0299
             17.8378               0.4469                   -0.0422                    0.0300
             17.8397               0.4468                   -0.0422                    0.0300
             17.8417               0.4468                   -0.0422                    0.0300
             17.8437               0.4468                   -0.0422                    0.0300
             17.8457               0.4468                   -0.0422                    0.0301
             17.8477               0.4467                   -0.0422                    0.0301
             17.8497               0.4467                   -0.0423                    0.0301
             17.8517               0.4467                   -0.0423                    0.0302
             17.8537               0.4467                   -0.0423                    0.0302
             17.8557               0.4466                   -0.0423                    0.0302
             17.8577               0.4466                   -0.0423                    0.0302
             17.8597               0.4466                   -0.0423                    0.0303
             17.8617               0.4466                   -0.0423                    0.0303
             17.8637               0.4465                   -0.0423                    0.0303
             17.8657               0.4465                   -0.0423                    0.0303
             17.8677               0.4465                   -0.0423                    0.0304
             17.8697               0.4465                   -0.0423                    0.0304
             17.8717               0.4464                   -0.0423                    0.0304
             17.8737               0.4464                   -0.0423                    0.0305
             17.8757               0.4464                   -0.0423                    0.0305
             17.8776               0.4464                   -0.0423                    0.0305
             17.8796               0.4464                   -0.0423                    0.0305
             17.8816               0.4463                   -0.0423                    0.0306
             17.8836               0.4463                   -0.0423                    0.0306
             17.8856               0.4463                   -0.0423                    0.0306
             17.8876               0.4463                   -0.0423                    0.0306
             17.8896               0.4462                   -0.0424                    0.0307
             17.8916               0.4462                   -0.0424                    0.0307
             17.8936               0.4462                   -0.0424                    0.0307
             17.8956               0.4462                   -0.0424                    0.0308
             17.8976               0.4461                   -0.0424                    0.0308
             17.8996               0.4461                   -0.0424                    0.0308
             17.9016               0.4461                   -0.0424                    0.0308
             17.9036               0.4461                   -0.0424                    0.0309
             17.9056               0.4460                   -0.0424                    0.0309
             17.9076               0.4460                   -0.0424                    0.0309
             17.9096               0.4460                   -0.0424                    0.0309
             17.9116               0.4460                   -0.0424                    0.0310
             17.9136               0.4459                   -0.0424                    0.0310
             17.9155               0.4459                   -0.0424                    0.0310
             17.9175               0.4459                   -0.0424                    0.0311
             17.9195               0.4459                   -0.0424                    0.0311
             17.9215               0.4458                   -0.0424                    0.0311
             17.9235               0.4458                   -0.0424                    0.0311
             17.9255               0.4458                   -0.0424                    0.0312
             17.9275               0.4458                   -0.0424                    0.0312
             17.9295               0.4458                   -0.0425                    0.0312
             17.9315               0.4457                   -0.0425                    0.0313
             17.9335               0.4457                   -0.0425                    0.0313
             17.9355               0.4457                   -0.0425                    0.0313
             17.9375               0.4457                   -0.0425                    0.0313
             17.9395               0.4456                   -0.0425                    0.0314
             17.9415               0.4456                   -0.0425                    0.0314
             17.9435               0.4456                   -0.0425                    0.0314
             17.9455               0.4456                   -0.0425                    0.0314
             17.9475               0.4455                   -0.0425                    0.0315
             17.9495               0.4455                   -0.0425                    0.0315
             17.9515               0.4455                   -0.0425                    0.0315
             17.9534               0.4455                   -0.0425                    0.0316
             17.9554               0.4454                   -0.0425                    0.0316
             17.9574               0.4454                   -0.0425                    0.0316
             17.9594               0.4454                   -0.0425                    0.0316
             17.9614               0.4454                   -0.0425                    0.0317
             17.9634               0.4453                   -0.0425                    0.0317
             17.9654               0.4453                   -0.0425                    0.0317
             17.9674               0.4453                   -0.0425                    0.0317
             17.9694               0.4453                   -0.0426                    0.0318
             17.9714               0.4453                   -0.0426                    0.0318
             17.9734               0.4452                   -0.0426                    0.0318
             17.9754               0.4452                   -0.0426                    0.0319
             17.9774               0.4452                   -0.0426                    0.0319
             17.9794               0.4452                   -0.0426                    0.0319
             17.9814               0.4451                   -0.0426                    0.0319
             17.9834               0.4451                   -0.0426                    0.0320
             17.9854               0.4451                   -0.0426                    0.0320
             17.9874               0.4451                   -0.0426                    0.0320
             17.9893               0.4450                   -0.0426                    0.0320
             17.9913               0.4450                   -0.0426                    0.0321
             17.9933               0.4450                   -0.0426                    0.0321
             17.9953               0.4450                   -0.0426                    0.0321
             17.9973               0.4449                   -0.0426                    0.0322
             17.9993               0.4449                   -0.0426                    0.0322
             18.0013               0.4449                   -0.0426                    0.0322
             18.0033               0.4449                   -0.0426                    0.0322
             18.0053               0.4448                   -0.0426                    0.0323
             18.0073               0.4448                   -0.0427                    0.0323
             18.0093               0.4448                   -0.0427                    0.0323
             18.0113               0.4448                   -0.0427                    0.0323
             18.0133               0.4447                   -0.0427                    0.0324
             18.0153               0.4447                   -0.0427                    0.0324
             18.0173               0.4447                   -0.0427                    0.0324
             18.0193               0.4447                   -0.0427                    0.0325
             18.0213               0.4447                   -0.0427                    0.0325
             18.0233               0.4446                   -0.0427                    0.0325
             18.0253               0.4446                   -0.0427                    0.0325
             18.0272               0.4446                   -0.0427                    0.0326
             18.0292               0.4446                   -0.0427                    0.0326
             18.0312               0.4445                   -0.0427                    0.0326
             18.0332               0.4445                   -0.0427                    0.0326
             18.0352               0.4445                   -0.0427                    0.0327
             18.0372               0.4445                   -0.0427                    0.0327
             18.0392               0.4444                   -0.0427                    0.0327
             18.0412               0.4444                   -0.0427                    0.0328
             18.0432               0.4444                   -0.0427                    0.0328
             18.0452               0.4444                   -0.0427                    0.0328
             18.0472               0.4443                   -0.0428                    0.0328
             18.0492               0.4443                   -0.0428                    0.0329
             18.0512               0.4443                   -0.0428                    0.0329
             18.0532               0.4443                   -0.0428                    0.0329
             18.0552               0.4442                   -0.0428                    0.0330
             18.0572               0.4442                   -0.0428                    0.0330
             18.0592               0.4442                   -0.0428                    0.0330
             18.0612               0.4442                   -0.0428                    0.0330
             18.0632               0.4441                   -0.0428                    0.0331
             18.0651               0.4441                   -0.0428                    0.0331
             18.0671               0.4441                   -0.0428                    0.0331
             18.0691               0.4441                   -0.0428                    0.0331
             18.0711               0.4441                   -0.0428                    0.0332
             18.0731               0.4440                   -0.0428                    0.0332
             18.0751               0.4440                   -0.0428                    0.0332
             18.0771               0.4440                   -0.0428                    0.0333
             18.0791               0.4440                   -0.0428                    0.0333
             18.0811               0.4439                   -0.0428                    0.0333
             18.0831               0.4439                   -0.0428                    0.0333
             18.0851               0.4439                   -0.0428                    0.0334
             18.0871               0.4439                   -0.0429                    0.0334
             18.0891               0.4438                   -0.0429                    0.0334
             18.0911               0.4438                   -0.0429                    0.0334
             18.0931               0.4438                   -0.0429                    0.0335
             18.0951               0.4438                   -0.0429                    0.0335
             18.0971               0.4437                   -0.0429                    0.0335
             18.0991               0.4437                   -0.0429                    0.0336
             18.1011               0.4437                   -0.0429                    0.0336
             18.1030               0.4437                   -0.0429                    0.0336
             18.1050               0.4436                   -0.0429                    0.0336
             18.1070               0.4436                   -0.0429                    0.0337
             18.1090               0.4436                   -0.0429                    0.0337
             18.1110               0.4436                   -0.0429                    0.0337
             18.1130               0.4436                   -0.0429                    0.0337
             18.1150               0.4435                   -0.0429                    0.0338
             18.1170               0.4435                   -0.0429                    0.0338
             18.1190               0.4435                   -0.0429                    0.0338
             18.1210               0.4435                   -0.0429                    0.0339
             18.1230               0.4434                   -0.0429                    0.0339
             18.1250               0.4434                   -0.0429                    0.0339
             18.1270               0.4434                   -0.0430                    0.0339
             18.1290               0.4434                   -0.0430                    0.0340
             18.1310               0.4433                   -0.0430                    0.0340
             18.1330               0.4433                   -0.0430                    0.0340
             18.1350               0.4433                   -0.0430                    0.0340
             18.1370               0.4433                   -0.0430                    0.0341
             18.1390               0.4432                   -0.0430                    0.0341
             18.1409               0.4432                   -0.0430                    0.0341
             18.1429               0.4432                   -0.0430                    0.0342
             18.1449               0.4432                   -0.0430                    0.0342
             18.1469               0.4431                   -0.0430                    0.0342
             18.1489               0.4431                   -0.0430                    0.0342
             18.1509               0.4431                   -0.0430                    0.0343
             18.1529               0.4431                   -0.0430                    0.0343
             18.1549               0.4430                   -0.0430                    0.0343
             18.1569               0.4430                   -0.0430                    0.0343
             18.1589               0.4430                   -0.0430                    0.0344
             18.1609               0.4430                   -0.0430                    0.0344
             18.1629               0.4430                   -0.0430                    0.0344
             18.1649               0.4429                   -0.0430                    0.0345
             18.1669               0.4429                   -0.0431                    0.0345
             18.1689               0.4429                   -0.0431                    0.0345
             18.1709               0.4429                   -0.0431                    0.0345
             18.1729               0.4428                   -0.0431                    0.0346
             18.1749               0.4428                   -0.0431                    0.0346
             18.1769               0.4428                   -0.0431                    0.0346
             18.1788               0.4428                   -0.0431                    0.0347
             18.1808               0.4427                   -0.0431                    0.0347
             18.1828               0.4427                   -0.0431                    0.0347
             18.1848               0.4427                   -0.0431                    0.0347
             18.1868               0.4427                   -0.0431                    0.0348
             18.1888               0.4426                   -0.0431                    0.0348
             18.1908               0.4426                   -0.0431                    0.0348
             18.1928               0.4426                   -0.0431                    0.0348
             18.1948               0.4426                   -0.0431                    0.0349
             18.1968               0.4425                   -0.0431                    0.0349
             18.1988               0.4425                   -0.0431                    0.0349
             18.2008               0.4425                   -0.0431                    0.0350
             18.2028               0.4425                   -0.0431                    0.0350
             18.2048               0.4425                   -0.0431                    0.0350
             18.2068               0.4424                   -0.0432                    0.0350
             18.2088               0.4424                   -0.0432                    0.0351
             18.2108               0.4424                   -0.0432                    0.0351
             18.2128               0.4424                   -0.0432                    0.0351
             18.2147               0.4423                   -0.0432                    0.0351
             18.2167               0.4423                   -0.0432                    0.0352
             18.2187               0.4423                   -0.0432                    0.0352
             18.2207               0.4423                   -0.0432                    0.0352
             18.2227               0.4422                   -0.0432                    0.0353
             18.2247               0.4422                   -0.0432                    0.0353
             18.2267               0.4422                   -0.0432                    0.0353
             18.2287               0.4422                   -0.0432                    0.0353
             18.2307               0.4421                   -0.0432                    0.0354
             18.2327               0.4421                   -0.0432                    0.0354
             18.2347               0.4421                   -0.0432                    0.0354
             18.2367               0.4421                   -0.0432                    0.0354
             18.2387               0.4420                   -0.0432                    0.0355
             18.2407               0.4420                   -0.0432                    0.0355
             18.2427               0.4420                   -0.0432                    0.0355
             18.2447               0.4420                   -0.0432                    0.0356
             18.2467               0.4419                   -0.0433                    0.0356
             18.2487               0.4419                   -0.0433                    0.0356
             18.2507               0.4419                   -0.0433                    0.0356
             18.2526               0.4419                   -0.0433                    0.0357
             18.2546               0.4419                   -0.0433                    0.0357
             18.2566               0.4418                   -0.0433                    0.0357
             18.2586               0.4418                   -0.0433                    0.0357
             18.2606               0.4418                   -0.0433                    0.0358
             18.2626               0.4418                   -0.0433                    0.0358
             18.2646               0.4417                   -0.0433                    0.0358
             18.2666               0.4417                   -0.0433                    0.0359
             18.2686               0.4417                   -0.0433                    0.0359
             18.2706               0.4417                   -0.0433                    0.0359
             18.2726               0.4416                   -0.0433                    0.0359
             18.2746               0.4416                   -0.0433                    0.0360
             18.2766               0.4416                   -0.0433                    0.0360
             18.2786               0.4416                   -0.0433                    0.0360
             18.2806               0.4415                   -0.0433                    0.0361
             18.2826               0.4415                   -0.0433                    0.0361
             18.2846               0.4415                   -0.0433                    0.0361
             18.2866               0.4415                   -0.0434                    0.0361
             18.2886               0.4414                   -0.0434                    0.0362
             18.2905               0.4414                   -0.0434                    0.0362
             18.2925               0.4414                   -0.0434                    0.0362
             18.2945               0.4414                   -0.0434                    0.0362
             18.2965               0.4413                   -0.0434                    0.0363
             18.2985               0.4413                   -0.0434                    0.0363
             18.3005               0.4413                   -0.0434                    0.0363
             18.3025               0.4413                   -0.0434                    0.0364
             18.3045               0.4413                   -0.0434                    0.0364
             18.3065               0.4412                   -0.0434                    0.0364
             18.3085               0.4412                   -0.0434                    0.0364
             18.3105               0.4412                   -0.0434                    0.0365
             18.3125               0.4412                   -0.0434                    0.0365
             18.3145               0.4411                   -0.0434                    0.0365
             18.3165               0.4411                   -0.0434                    0.0365
             18.3185               0.4411                   -0.0434                    0.0366
             18.3205               0.4411                   -0.0434                    0.0366
             18.3225               0.4410                   -0.0434                    0.0366
             18.3245               0.4410                   -0.0434                    0.0367
             18.3265               0.4410                   -0.0435                    0.0367
             18.3284               0.4410                   -0.0435                    0.0367
             18.3304               0.4409                   -0.0435                    0.0367
             18.3324               0.4409                   -0.0435                    0.0368
             18.3344               0.4409                   -0.0435                    0.0368
             18.3364               0.4409                   -0.0435                    0.0368
             18.3384               0.4408                   -0.0435                    0.0368
             18.3404               0.4408                   -0.0435                    0.0369
             18.3424               0.4408                   -0.0435                    0.0369
             18.3444               0.4408                   -0.0435                    0.0369
             18.3464               0.4408                   -0.0435                    0.0370
             18.3484               0.4407                   -0.0435                    0.0370
             18.3504               0.4407                   -0.0435                    0.0370
             18.3524               0.4407                   -0.0435                    0.0370
             18.3544               0.4407                   -0.0435                    0.0371
             18.3564               0.4406                   -0.0435                    0.0371
             18.3584               0.4406                   -0.0435                    0.0371
             18.3604               0.4406                   -0.0435                    0.0371
             18.3624               0.4406                   -0.0435                    0.0372
             18.3644               0.4405                   -0.0435                    0.0372
             18.3663               0.4405                   -0.0436                    0.0372
             18.3683               0.4405                   -0.0436                    0.0373
             18.3703               0.4405                   -0.0436                    0.0373
             18.3723               0.4404                   -0.0436                    0.0373
             18.3743               0.4404                   -0.0436                    0.0373
             18.3763               0.4404                   -0.0436                    0.0374
             18.3783               0.4404                   -0.0436                    0.0374
             18.3803               0.4403                   -0.0436                    0.0374
             18.3823               0.4403                   -0.0436                    0.0374
             18.3843               0.4403                   -0.0436                    0.0375
             18.3863               0.4403                   -0.0436                    0.0375
             18.3883               0.4402                   -0.0436                    0.0375
             18.3903               0.4402                   -0.0436                    0.0376
             18.3923               0.4402                   -0.0436                    0.0376
             18.3943               0.4402                   -0.0436                    0.0376
             18.3963               0.4402                   -0.0436                    0.0376
             18.3983               0.4401                   -0.0436                    0.0377
             18.4003               0.4401                   -0.0436                    0.0377
             18.4023               0.4401                   -0.0436                    0.0377
             18.4042               0.4401                   -0.0436                    0.0378
             18.4062               0.4400                   -0.0437                    0.0378
             18.4082               0.4400                   -0.0437                    0.0378
             18.4102               0.4400                   -0.0437                    0.0378
             18.4122               0.4400                   -0.0437                    0.0379
             18.4142               0.4399                   -0.0437                    0.0379
             18.4162               0.4399                   -0.0437                    0.0379
             18.4182               0.4399                   -0.0437                    0.0379
             18.4202               0.4399                   -0.0437                    0.0380
             18.4222               0.4398                   -0.0437                    0.0380
             18.4242               0.4398                   -0.0437                    0.0380
             18.4262               0.4398                   -0.0437                    0.0381
             18.4282               0.4398                   -0.0437                    0.0381
             18.4302               0.4397                   -0.0437                    0.0381
             18.4322               0.4397                   -0.0437                    0.0381
             18.4342               0.4397                   -0.0437                    0.0381
             18.4362               0.4397                   -0.0437                    0.0381
             18.4382               0.4396                   -0.0437                    0.0381
             18.4402               0.4396                   -0.0437                    0.0381
             18.4421               0.4396                   -0.0437                    0.0381
             18.4441               0.4396                   -0.0437                    0.0381
             18.4461               0.4396                   -0.0438                    0.0381
             18.4481               0.4395                   -0.0438                    0.0382
             18.4501               0.4395                   -0.0438                    0.0382
             18.4521               0.4395                   -0.0438                    0.0382
             18.4541               0.4395                   -0.0438                    0.0382
             18.4561               0.4394                   -0.0438                    0.0382
             18.4581               0.4394                   -0.0438                    0.0382
             18.4601               0.4394                   -0.0438                    0.0382
             18.4621               0.4394                   -0.0438                    0.0382
             18.4641               0.4393                   -0.0438                    0.0382
             18.4661               0.4393                   -0.0438                    0.0382
             18.4681               0.4393                   -0.0438                    0.0382
             18.4701               0.4393                   -0.0438                    0.0382
             18.4721               0.4392                   -0.0438                    0.0382
             18.4741               0.4392                   -0.0438                    0.0382
             18.4761               0.4392                   -0.0438                    0.0382
             18.4780               0.4392                   -0.0438                    0.0382
             18.4800               0.4391                   -0.0438                    0.0382
             18.4820               0.4391                   -0.0438                    0.0382
             18.4840               0.4391                   -0.0439                    0.0382
             18.4860               0.4391                   -0.0439                    0.0382
             18.4880               0.4391                   -0.0439                    0.0383
             18.4900               0.4390                   -0.0439                    0.0383
             18.4920               0.4390                   -0.0439                    0.0383
             18.4940               0.4390                   -0.0439                    0.0383
             18.4960               0.4390                   -0.0439                    0.0383
             18.4980               0.4389                   -0.0439                    0.0383
             18.5000               0.4389                   -0.0439                    0.0383
             18.5020               0.4389                   -0.0439                    0.0383
             18.5040               0.4389                   -0.0439                    0.0383
             18.5060               0.4388                   -0.0439                    0.0383
             18.5080               0.4388                   -0.0439                    0.0383
             18.5100               0.4388                   -0.0439                    0.0383
             18.5120               0.4388                   -0.0439                    0.0383
             18.5140               0.4387                   -0.0439                    0.0383
             18.5159               0.4387                   -0.0439                    0.0383
             18.5179               0.4387                   -0.0439                    0.0383
             18.5199               0.4387                   -0.0439                    0.0383
             18.5219               0.4386                   -0.0440                    0.0383
             18.5239               0.4386                   -0.0440                    0.0383
             18.5259               0.4386                   -0.0440                    0.0383
             18.5279               0.4386                   -0.0440                    0.0384
             18.5299               0.4385                   -0.0440                    0.0384
             18.5319               0.4385                   -0.0440                    0.0384
             18.5339               0.4385                   -0.0440                    0.0384
             18.5359               0.4385                   -0.0440                    0.0384
             18.5379               0.4385                   -0.0440                    0.0384
             18.5399               0.4384                   -0.0440                    0.0384
             18.5419               0.4384                   -0.0440                    0.0384
             18.5439               0.4384                   -0.0440                    0.0384
             18.5459               0.4384                   -0.0440                    0.0384
             18.5479               0.4383                   -0.0440                    0.0384
             18.5499               0.4383                   -0.0440                    0.0384
             18.5519               0.4383                   -0.0440                    0.0384
             18.5538               0.4383                   -0.0440                    0.0384
             18.5558               0.4382                   -0.0440                    0.0384
             18.5578               0.4382                   -0.0440                    0.0384
             18.5598               0.4382                   -0.0440                    0.0384
             18.5618               0.4382                   -0.0441                    0.0384
             18.5638               0.4381                   -0.0441                    0.0384
             18.5658               0.4381                   -0.0441                    0.0385
             18.5678               0.4381                   -0.0441                    0.0385
             18.5698               0.4381                   -0.0441                    0.0385
             18.5718               0.4380                   -0.0441                    0.0385
             18.5738               0.4380                   -0.0441                    0.0385
             18.5758               0.4380                   -0.0441                    0.0385
             18.5778               0.4380                   -0.0441                    0.0385
             18.5798               0.4379                   -0.0441                    0.0385
             18.5818               0.4379                   -0.0441                    0.0385
             18.5838               0.4379                   -0.0441                    0.0385
             18.5858               0.4379                   -0.0441                    0.0385
             18.5878               0.4379                   -0.0441                    0.0385
             18.5898               0.4378                   -0.0441                    0.0385
             18.5917               0.4378                   -0.0441                    0.0385
             18.5937               0.4378                   -0.0441                    0.0385
             18.5957               0.4378                   -0.0441                    0.0385
             18.5977               0.4377                   -0.0441                    0.0385
             18.5997               0.4377                   -0.0442                    0.0385
             18.6017               0.4377                   -0.0442                    0.0385
             18.6037               0.4377                   -0.0442                    0.0385
             18.6057               0.4376                   -0.0442                    0.0386
             18.6077               0.4376                   -0.0442                    0.0386
             18.6097               0.4376                   -0.0442                    0.0386
             18.6117               0.4376                   -0.0442                    0.0386
             18.6137               0.4375                   -0.0442                    0.0386
             18.6157               0.4375                   -0.0442                    0.0386
             18.6177               0.4375                   -0.0442                    0.0386
             18.6197               0.4375                   -0.0442                    0.0386
             18.6217               0.4374                   -0.0442                    0.0386
             18.6237               0.4374                   -0.0442                    0.0386
             18.6257               0.4374                   -0.0442                    0.0386
             18.6277               0.4374                   -0.0442                    0.0386
             18.6296               0.4374                   -0.0442                    0.0386
             18.6316               0.4373                   -0.0442                    0.0386
             18.6336               0.4373                   -0.0442                    0.0386
             18.6356               0.4373                   -0.0442                    0.0386
             18.6376               0.4373                   -0.0442                    0.0386
             18.6396               0.4372                   -0.0443                    0.0386
             18.6416               0.4372                   -0.0443                    0.0386
             18.6436               0.4372                   -0.0443                    0.0386
             18.6456               0.4372                   -0.0443                    0.0387
             18.6476               0.4371                   -0.0443                    0.0387
             18.6496               0.4371                   -0.0443                    0.0387
             18.6516               0.4371                   -0.0443                    0.0387
             18.6536               0.4371                   -0.0443                    0.0387
             18.6556               0.4370                   -0.0443                    0.0387
             18.6576               0.4370                   -0.0443                    0.0387
             18.6596               0.4370                   -0.0443                    0.0387
             18.6616               0.4370                   -0.0443                    0.0387
             18.6636               0.4369                   -0.0443                    0.0387
             18.6656               0.4369                   -0.0443                    0.0387
             18.6675               0.4369                   -0.0443                    0.0387
             18.6695               0.4369                   -0.0443                    0.0387
             18.6715               0.4368                   -0.0443                    0.0387
             18.6735               0.4368                   -0.0443                    0.0387
             18.6755               0.4368                   -0.0443                    0.0387
             18.6775               0.4368                   -0.0444                    0.0387
             18.6795               0.4368                   -0.0444                    0.0387
             18.6815               0.4367                   -0.0444                    0.0387
             18.6835               0.4367                   -0.0444                    0.0388
             18.6855               0.4367                   -0.0444                    0.0388
             18.6875               0.4367                   -0.0444                    0.0388
             18.6895               0.4366                   -0.0444                    0.0388
             18.6915               0.4366                   -0.0444                    0.0388
             18.6935               0.4366                   -0.0444                    0.0388
             18.6955               0.4366                   -0.0444                    0.0388
             18.6975               0.4365                   -0.0444                    0.0388
             18.6995               0.4365                   -0.0444                    0.0388
             18.7015               0.4365                   -0.0444                    0.0388
             18.7034               0.4365                   -0.0444                    0.0388
             18.7054               0.4364                   -0.0444                    0.0388
             18.7074               0.4364                   -0.0444                    0.0388
             18.7094               0.4364                   -0.0444                    0.0388
             18.7114               0.4364                   -0.0444                    0.0388
             18.7134               0.4363                   -0.0444                    0.0388
             18.7154               0.4363                   -0.0444                    0.0388
             18.7174               0.4363                   -0.0445                    0.0388
             18.7194               0.4363                   -0.0445                    0.0388
             18.7214               0.4362                   -0.0445                    0.0388
             18.7234               0.4362                   -0.0445                    0.0389
             18.7254               0.4362                   -0.0445                    0.0389
             18.7274               0.4362                   -0.0445                    0.0389
             18.7294               0.4362                   -0.0445                    0.0389
             18.7314               0.4361                   -0.0445                    0.0389
             18.7334               0.4361                   -0.0445                    0.0389
             18.7354               0.4361                   -0.0445                    0.0389
             18.7374               0.4361                   -0.0445                    0.0389
             18.7394               0.4360                   -0.0445                    0.0389
             18.7413               0.4360                   -0.0445                    0.0389
             18.7433               0.4360                   -0.0445                    0.0389
             18.7453               0.4360                   -0.0445                    0.0389
             18.7473               0.4359                   -0.0445                    0.0389
             18.7493               0.4359                   -0.0445                    0.0389
             18.7513               0.4359                   -0.0445                    0.0389
             18.7533               0.4359                   -0.0445                    0.0389
             18.7553               0.4358                   -0.0446                    0.0389
             18.7573               0.4358                   -0.0446                    0.0389
             18.7593               0.4358                   -0.0446                    0.0389
             18.7613               0.4358                   -0.0446                    0.0389
             18.7633               0.4357                   -0.0446                    0.0390
             18.7653               0.4357                   -0.0446                    0.0390
             18.7673               0.4357                   -0.0446                    0.0390
             18.7693               0.4357                   -0.0446                    0.0390
             18.7713               0.4357                   -0.0446                    0.0390
             18.7733               0.4356                   -0.0446                    0.0390
             18.7753               0.4356                   -0.0446                    0.0390
             18.7773               0.4356                   -0.0446                    0.0390
             18.7792               0.4356                   -0.0446                    0.0390
             18.7812               0.4355                   -0.0446                    0.0390
             18.7832               0.4355                   -0.0446                    0.0390
             18.7852               0.4355                   -0.0446                    0.0390
             18.7872               0.4355                   -0.0446                    0.0390
             18.7892               0.4354                   -0.0446                    0.0390
             18.7912               0.4354                   -0.0446                    0.0390
             18.7932               0.4354                   -0.0447                    0.0390
             18.7952               0.4354                   -0.0447                    0.0390
             18.7972               0.4353                   -0.0447                    0.0390
             18.7992               0.4353                   -0.0447                    0.0390
             18.8012               0.4353                   -0.0447                    0.0391
             18.8032               0.4353                   -0.0447                    0.0391
             18.8052               0.4352                   -0.0447                    0.0391
             18.8072               0.4352                   -0.0447                    0.0391
             18.8092               0.4352                   -0.0447                    0.0391
             18.8112               0.4352                   -0.0447                    0.0391
             18.8132               0.4351                   -0.0447                    0.0391
             18.8152               0.4351                   -0.0447                    0.0391
             18.8171               0.4351                   -0.0447                    0.0391
             18.8191               0.4351                   -0.0447                    0.0391
             18.8211               0.4351                   -0.0447                    0.0391
             18.8231               0.4350                   -0.0447                    0.0391
             18.8251               0.4350                   -0.0447                    0.0391
             18.8271               0.4350                   -0.0447                    0.0391
             18.8291               0.4350                   -0.0447                    0.0391
             18.8311               0.4349                   -0.0447                    0.0391
             18.8331               0.4349                   -0.0448                    0.0391
             18.8351               0.4349                   -0.0448                    0.0391
             18.8371               0.4349                   -0.0448                    0.0391
             18.8391               0.4348                   -0.0448                    0.0391
             18.8411               0.4348                   -0.0448                    0.0392
             18.8431               0.4348                   -0.0448                    0.0392
             18.8451               0.4348                   -0.0448                    0.0392
             18.8471               0.4347                   -0.0448                    0.0392
             18.8491               0.4347                   -0.0448                    0.0392
             18.8511               0.4347                   -0.0448                    0.0392
             18.8531               0.4347                   -0.0448                    0.0392
             18.8550               0.4346                   -0.0448                    0.0392
             18.8570               0.4346                   -0.0448                    0.0392
             18.8590               0.4346                   -0.0448                    0.0392
             18.8610               0.4346                   -0.0448                    0.0392
             18.8630               0.4346                   -0.0448                    0.0392
             18.8650               0.4345                   -0.0448                    0.0392
             18.8670               0.4345                   -0.0448                    0.0392
             18.8690               0.4345                   -0.0448                    0.0392
             18.8710               0.4345                   -0.0449                    0.0392
             18.8730               0.4344                   -0.0449                    0.0392
             18.8750               0.4344                   -0.0449                    0.0392
             18.8770               0.4344                   -0.0449                    0.0392
             18.8790               0.4344                   -0.0449                    0.0392
             18.8810               0.4343                   -0.0449                    0.0393
             18.8830               0.4343                   -0.0449                    0.0393
             18.8850               0.4343                   -0.0449                    0.0393
             18.8870               0.4343                   -0.0449                    0.0393
             18.8890               0.4342                   -0.0449                    0.0393
             18.8910               0.4342                   -0.0449                    0.0393
             18.8929               0.4342                   -0.0449                    0.0393
             18.8949               0.4342                   -0.0449                    0.0393
             18.8969               0.4341                   -0.0449                    0.0393
             18.8989               0.4341                   -0.0449                    0.0393
             18.9009               0.4341                   -0.0449                    0.0393
             18.9029               0.4341                   -0.0449                    0.0393
             18.9049               0.4340                   -0.0449                    0.0393
             18.9069               0.4340                   -0.0449                    0.0393
             18.9089               0.4340                   -0.0449                    0.0393
             18.9109               0.4340                   -0.0450                    0.0393
             18.9129               0.4340                   -0.0450                    0.0393
             18.9149               0.4339                   -0.0450                    0.0393
             18.9169               0.4339                   -0.0450                    0.0393
             18.9189               0.4339                   -0.0450                    0.0394
             18.9209               0.4339                   -0.0450                    0.0394
             18.9229               0.4338                   -0.0450                    0.0394
             18.9249               0.4338                   -0.0450                    0.0394
             18.9269               0.4338                   -0.0450                    0.0394
             18.9288               0.4338                   -0.0450                    0.0394
             18.9308               0.4337                   -0.0450                    0.0394
             18.9328               0.4337                   -0.0450                    0.0394
             18.9348               0.4337                   -0.0450                    0.0394
             18.9368               0.4337                   -0.0450                    0.0394
             18.9388               0.4336                   -0.0450                    0.0394
             18.9408               0.4336                   -0.0450                    0.0394
             18.9428               0.4336                   -0.0450                    0.0394
             18.9448               0.4336                   -0.0450                    0.0394
             18.9468               0.4335                   -0.0450                    0.0394
             18.9488               0.4335                   -0.0451                    0.0394
             18.9508               0.4335                   -0.0451                    0.0394
             18.9528               0.4335                   -0.0451                    0.0394
             18.9548               0.4334                   -0.0451                    0.0394
             18.9568               0.4334                   -0.0451                    0.0394
             18.9588               0.4334                   -0.0451                    0.0395
             18.9608               0.4334                   -0.0451                    0.0395
             18.9628               0.4334                   -0.0451                    0.0395
             18.9648               0.4333                   -0.0451                    0.0395
             18.9667               0.4333                   -0.0451                    0.0395
             18.9687               0.4333                   -0.0451                    0.0395
             18.9707               0.4333                   -0.0451                    0.0395
             18.9727               0.4332                   -0.0451                    0.0395
             18.9747               0.4332                   -0.0451                    0.0395
             18.9767               0.4332                   -0.0451                    0.0395
             18.9787               0.4332                   -0.0451                    0.0395
             18.9807               0.4331                   -0.0451                    0.0395
             18.9827               0.4331                   -0.0451                    0.0395
             18.9847               0.4331                   -0.0451                    0.0395
             18.9867               0.4331                   -0.0451                    0.0395
             18.9887               0.4330                   -0.0452                    0.0395
             18.9907               0.4330                   -0.0452                    0.0395
             18.9927               0.4330                   -0.0452                    0.0395
             18.9947               0.4330                   -0.0452                    0.0395
             18.9967               0.4329                   -0.0452                    0.0395
             18.9987               0.4329                   -0.0452                    0.0396
             19.0007               0.4329                   -0.0452                    0.0396
             19.0027               0.4329                   -0.0452                    0.0396
             19.0046               0.4329                   -0.0452                    0.0396
             19.0066               0.4328                   -0.0452                    0.0396
             19.0086               0.4328                   -0.0452                    0.0396
             19.0106               0.4328                   -0.0452                    0.0396
             19.0126               0.4328                   -0.0452                    0.0396
             19.0146               0.4327                   -0.0452                    0.0396
             19.0166               0.4327                   -0.0452                    0.0396
             19.0186               0.4327                   -0.0452                    0.0396
             19.0206               0.4327                   -0.0452                    0.0396
             19.0226               0.4326                   -0.0452                    0.0396
             19.0246               0.4326                   -0.0452                    0.0396
             19.0266               0.4326                   -0.0453                    0.0396
             19.0286               0.4326                   -0.0453                    0.0396
             19.0306               0.4325                   -0.0453                    0.0396
             19.0326               0.4325                   -0.0453                    0.0396
             19.0346               0.4325                   -0.0453                    0.0396
             19.0366               0.4325                   -0.0453                    0.0396
             19.0386               0.4324                   -0.0453                    0.0397
             19.0406               0.4324                   -0.0453                    0.0397
             19.0425               0.4324                   -0.0453                    0.0397
             19.0445               0.4324                   -0.0453                    0.0397
             19.0465               0.4323                   -0.0453                    0.0397
             19.0485               0.4323                   -0.0453                    0.0397
             19.0505               0.4323                   -0.0453                    0.0397
             19.0525               0.4323                   -0.0453                    0.0397
             19.0545               0.4323                   -0.0453                    0.0397
             19.0565               0.4322                   -0.0453                    0.0397
             19.0585               0.4322                   -0.0453                    0.0397
             19.0605               0.4322                   -0.0453                    0.0397
             19.0625               0.4322                   -0.0453                    0.0397
             19.0645               0.4321                   -0.0454                    0.0397
             19.0665               0.4321                   -0.0454                    0.0397
             19.0685               0.4321                   -0.0454                    0.0397
             19.0705               0.4321                   -0.0454                    0.0397
             19.0725               0.4320                   -0.0454                    0.0397
             19.0745               0.4320                   -0.0454                    0.0397
             19.0765               0.4320                   -0.0454                    0.0398
             19.0785               0.4320                   -0.0454                    0.0398
             19.0804               0.4319                   -0.0454                    0.0398
             19.0824               0.4319                   -0.0454                    0.0398
             19.0844               0.4319                   -0.0454                    0.0398
             19.0864               0.4319                   -0.0454                    0.0398
             19.0884               0.4318                   -0.0454                    0.0398
             19.0904               0.4318                   -0.0454                    0.0398
             19.0924               0.4318                   -0.0454                    0.0398
             19.0944               0.4318                   -0.0454                    0.0398
             19.0964               0.4317                   -0.0454                    0.0398
             19.0984               0.4317                   -0.0454                    0.0398
             19.1004               0.4317                   -0.0454                    0.0398
             19.1024               0.4317                   -0.0454                    0.0398
             19.1044               0.4317                   -0.0455                    0.0398
             19.1064               0.4316                   -0.0455                    0.0398
             19.1084               0.4316                   -0.0455                    0.0398
             19.1104               0.4316                   -0.0455                    0.0398
             19.1124               0.4316                   -0.0455                    0.0398
             19.1144               0.4315                   -0.0455                    0.0398
             19.1164               0.4315                   -0.0455                    0.0399
             19.1183               0.4315                   -0.0455                    0.0399
             19.1203               0.4315                   -0.0455                    0.0399
             19.1223               0.4314                   -0.0455                    0.0399
             19.1243               0.4314                   -0.0455                    0.0399
             19.1263               0.4314                   -0.0455                    0.0399
             19.1283               0.4314                   -0.0455                    0.0399
             19.1303               0.4313                   -0.0455                    0.0399
             19.1323               0.4313                   -0.0455                    0.0399
             19.1343               0.4313                   -0.0455                    0.0399
             19.1363               0.4313                   -0.0455                    0.0399
             19.1383               0.4312                   -0.0455                    0.0399
             19.1403               0.4312                   -0.0455                    0.0399
             19.1423               0.4312                   -0.0456                    0.0399
             19.1443               0.4312                   -0.0456                    0.0399
             19.1463               0.4312                   -0.0456                    0.0399
             19.1483               0.4311                   -0.0456                    0.0399
             19.1503               0.4311                   -0.0456                    0.0399
             19.1523               0.4311                   -0.0456                    0.0399
             19.1543               0.4311                   -0.0456                    0.0399
             19.1562               0.4310                   -0.0456                    0.0400
             19.1582               0.4310                   -0.0456                    0.0400
             19.1602               0.4310                   -0.0456                    0.0400
             19.1622               0.4310                   -0.0456                    0.0400
             19.1642               0.4309                   -0.0456                    0.0400
             19.1662               0.4309                   -0.0456                    0.0400
             19.1682               0.4309                   -0.0456                    0.0400
             19.1702               0.4309                   -0.0456                    0.0400
             19.1722               0.4308                   -0.0456                    0.0400
             19.1742               0.4308                   -0.0456                    0.0400
             19.1762               0.4308                   -0.0456                    0.0400
             19.1782               0.4308                   -0.0456                    0.0400
             19.1802               0.4307                   -0.0456                    0.0400
             19.1822               0.4307                   -0.0457                    0.0400
             19.1842               0.4307                   -0.0457                    0.0400
             19.1862               0.4307                   -0.0457                    0.0400
             19.1882               0.4306                   -0.0457                    0.0400
             19.1902               0.4306                   -0.0457                    0.0400
             19.1921               0.4306                   -0.0457                    0.0400
             19.1941               0.4306                   -0.0457                    0.0401
             19.1961               0.4306                   -0.0457                    0.0401
             19.1981               0.4305                   -0.0457                    0.0401
             19.2001               0.4305                   -0.0457                    0.0401
             19.2021               0.4305                   -0.0457                    0.0401
             19.2041               0.4305                   -0.0457                    0.0401
             19.2061               0.4304                   -0.0457                    0.0401
             19.2081               0.4304                   -0.0457                    0.0401
             19.2101               0.4304                   -0.0457                    0.0401
             19.2121               0.4304                   -0.0457                    0.0401
             19.2141               0.4303                   -0.0457                    0.0401
             19.2161               0.4303                   -0.0457                    0.0401
             19.2181               0.4303                   -0.0457                    0.0401
             19.2201               0.4303                   -0.0458                    0.0401
             19.2221               0.4302                   -0.0458                    0.0401
             19.2241               0.4302                   -0.0458                    0.0401
             19.2261               0.4302                   -0.0458                    0.0401
             19.2281               0.4302                   -0.0458                    0.0401
             19.2300               0.4301                   -0.0458                    0.0401
             19.2320               0.4301                   -0.0458                    0.0401
             19.2340               0.4301                   -0.0458                    0.0402
             19.2360               0.4301                   -0.0458                    0.0402
             19.2380               0.4300                   -0.0458                    0.0402
             19.2400               0.4300                   -0.0458                    0.0402
             19.2420               0.4300                   -0.0458                    0.0402
             19.2440               0.4300                   -0.0458                    0.0402
             19.2460               0.4300                   -0.0458                    0.0402
             19.2480               0.4299                   -0.0458                    0.0402
             19.2500               0.4299                   -0.0458                    0.0402
             19.2520               0.4299                   -0.0458                    0.0402
             19.2540               0.4299                   -0.0458                    0.0402
             19.2560               0.4298                   -0.0458                    0.0402
             19.2580               0.4298                   -0.0458                    0.0402
             19.2600               0.4298                   -0.0459                    0.0402
             19.2620               0.4298                   -0.0459                    0.0402
             19.2640               0.4297                   -0.0459                    0.0402
             19.2660               0.4297                   -0.0459                    0.0402
             19.2679               0.4297                   -0.0459                    0.0402
             19.2699               0.4297                   -0.0459                    0.0402
             19.2719               0.4296                   -0.0459                    0.0402
             19.2739               0.4296                   -0.0459                    0.0403
             19.2759               0.4296                   -0.0459                    0.0403
             19.2779               0.4296                   -0.0459                    0.0403
             19.2799               0.4295                   -0.0459                    0.0403
             19.2819               0.4295                   -0.0459                    0.0403
             19.2839               0.4295                   -0.0459                    0.0403
             19.2859               0.4295                   -0.0459                    0.0403
             19.2879               0.4295                   -0.0459                    0.0403
             19.2899               0.4294                   -0.0459                    0.0403
             19.2919               0.4294                   -0.0459                    0.0403
             19.2939               0.4294                   -0.0459                    0.0403
             19.2959               0.4294                   -0.0459                    0.0403
             19.2979               0.4293                   -0.0460                    0.0403
             19.2999               0.4293                   -0.0460                    0.0403
             19.3019               0.4293                   -0.0460                    0.0403
             19.3039               0.4293                   -0.0460                    0.0403
             19.3058               0.4292                   -0.0460                    0.0403
             19.3078               0.4292                   -0.0460                    0.0403
             19.3098               0.4292                   -0.0460                    0.0403
             19.3118               0.4292                   -0.0460                    0.0404
             19.3138               0.4291                   -0.0460                    0.0404
             19.3158               0.4291                   -0.0460                    0.0404
             19.3178               0.4291                   -0.0460                    0.0404
             19.3198               0.4291                   -0.0460                    0.0404
             19.3218               0.4290                   -0.0460                    0.0404
             19.3238               0.4290                   -0.0460                    0.0404
             19.3258               0.4290                   -0.0460                    0.0404
             19.3278               0.4290                   -0.0460                    0.0404
             19.3298               0.4289                   -0.0460                    0.0404
             19.3318               0.4289                   -0.0460                    0.0404
             19.3338               0.4289                   -0.0460                    0.0404
             19.3358               0.4289                   -0.0461                    0.0404
             19.3378               0.4289                   -0.0461                    0.0404
             19.3398               0.4288                   -0.0461                    0.0404
             19.3418               0.4288                   -0.0461                    0.0404
             19.3437               0.4288                   -0.0461                    0.0404
             19.3457               0.4288                   -0.0461                    0.0404
             19.3477               0.4287                   -0.0461                    0.0404
             19.3497               0.4287                   -0.0461                    0.0404
             19.3517               0.4287                   -0.0461                    0.0405
             19.3537               0.4287                   -0.0461                    0.0405
             19.3557               0.4286                   -0.0461                    0.0405
             19.3577               0.4286                   -0.0461                    0.0405
             19.3597               0.4286                   -0.0461                    0.0405
             19.3617               0.4286                   -0.0461                    0.0405
             19.3637               0.4285                   -0.0461                    0.0405
             19.3657               0.4285                   -0.0461                    0.0405
             19.3677               0.4285                   -0.0461                    0.0405
             19.3697               0.4285                   -0.0461                    0.0405
             19.3717               0.4284                   -0.0461                    0.0405
             19.3737               0.4284                   -0.0461                    0.0405
             19.3757               0.4284                   -0.0462                    0.0405
             19.3777               0.4284                   -0.0462                    0.0405
             19.3797               0.4284                   -0.0462                    0.0405
             19.3816               0.4283                   -0.0462                    0.0405
             19.3836               0.4283                   -0.0462                    0.0405
             19.3856               0.4283                   -0.0462                    0.0405
             19.3876               0.4283                   -0.0462                    0.0405
             19.3896               0.4282                   -0.0462                    0.0405
             19.3916               0.4282                   -0.0462                    0.0406
             19.3936               0.4282                   -0.0462                    0.0406
             19.3956               0.4282                   -0.0462                    0.0406
             19.3976               0.4281                   -0.0462                    0.0406
             19.3996               0.4281                   -0.0462                    0.0406
             19.4016               0.4281                   -0.0462                    0.0406
             19.4036               0.4281                   -0.0462                    0.0406
             19.4056               0.4280                   -0.0462                    0.0406
             19.4076               0.4280                   -0.0462                    0.0406
             19.4096               0.4280                   -0.0462                    0.0406
             19.4116               0.4280                   -0.0462                    0.0406
             19.4136               0.4279                   -0.0463                    0.0406
             19.4156               0.4279                   -0.0463                    0.0406
             19.4175               0.4279                   -0.0463                    0.0406
             19.4195               0.4279                   -0.0463                    0.0406
             19.4215               0.4278                   -0.0463                    0.0406
             19.4235               0.4278                   -0.0463                    0.0406
             19.4255               0.4278                   -0.0463                    0.0406
             19.4275               0.4278                   -0.0463                    0.0406
             19.4295               0.4278                   -0.0463                    0.0407
             19.4315               0.4277                   -0.0463                    0.0407
             19.4335               0.4277                   -0.0463                    0.0407
             19.4355               0.4277                   -0.0463                    0.0407
             19.4375               0.4277                   -0.0463                    0.0407
             19.4395               0.4276                   -0.0463                    0.0407
             19.4415               0.4276                   -0.0463                    0.0407
             19.4435               0.4276                   -0.0463                    0.0407
             19.4455               0.4276                   -0.0463                    0.0407
             19.4475               0.4275                   -0.0463                    0.0407
             19.4495               0.4275                   -0.0463                    0.0407
             19.4515               0.4275                   -0.0463                    0.0407
             19.4535               0.4275                   -0.0464                    0.0407
             19.4554               0.4274                   -0.0464                    0.0407
             19.4574               0.4274                   -0.0464                    0.0407
             19.4594               0.4274                   -0.0464                    0.0407
             19.4614               0.4274                   -0.0464                    0.0407
             19.4634               0.4273                   -0.0464                    0.0407
             19.4654               0.4273                   -0.0464                    0.0407
             19.4674               0.4273                   -0.0464                    0.0407
             19.4694               0.4273                   -0.0464                    0.0408
             19.4714               0.4272                   -0.0464                    0.0408
             19.4734               0.4272                   -0.0464                    0.0408
             19.4754               0.4272                   -0.0464                    0.0408
             19.4774               0.4272                   -0.0464                    0.0408
             19.4794               0.4272                   -0.0464                    0.0408
             19.4814               0.4271                   -0.0464                    0.0408
             19.4834               0.4271                   -0.0464                    0.0408
             19.4854               0.4271                   -0.0464                    0.0408
             19.4874               0.4271                   -0.0464                    0.0408
             19.4894               0.4270                   -0.0464                    0.0408
             19.4914               0.4270                   -0.0465                    0.0408
             19.4933               0.4270                   -0.0465                    0.0408
             19.4953               0.4270                   -0.0465                    0.0408
             19.4973               0.4269                   -0.0465                    0.0408
             19.4993               0.4269                   -0.0465                    0.0408
             19.5013               0.4269                   -0.0465                    0.0408
             19.5033               0.4269                   -0.0465                    0.0408
             19.5053               0.4268                   -0.0465                    0.0408
             19.5073               0.4268                   -0.0465                    0.0408
             19.5093               0.4268                   -0.0465                    0.0409
             19.5113               0.4268                   -0.0465                    0.0409
             19.5133               0.4267                   -0.0465                    0.0409
             19.5153               0.4267                   -0.0465                    0.0409
             19.5173               0.4267                   -0.0465                    0.0409
             19.5193               0.4267                   -0.0465                    0.0409
             19.5213               0.4267                   -0.0465                    0.0409
             19.5233               0.4266                   -0.0465                    0.0409
             19.5253               0.4266                   -0.0465                    0.0409
             19.5273               0.4266                   -0.0465                    0.0409
             19.5293               0.4266                   -0.0465                    0.0409
             19.5312               0.4265                   -0.0466                    0.0409
             19.5332               0.4265                   -0.0466                    0.0409
             19.5352               0.4265                   -0.0466                    0.0409
             19.5372               0.4265                   -0.0466                    0.0409
             19.5392               0.4264                   -0.0466                    0.0409
             19.5412               0.4264                   -0.0466                    0.0409
             19.5432               0.4264                   -0.0466                    0.0409
             19.5452               0.4264                   -0.0466                    0.0409
             19.5472               0.4263                   -0.0466                    0.0409
             19.5492               0.4263                   -0.0466                    0.0410
             19.5512               0.4263                   -0.0466                    0.0410
             19.5532               0.4263                   -0.0466                    0.0410
             19.5552               0.4262                   -0.0466                    0.0410
             19.5572               0.4262                   -0.0466                    0.0410
             19.5592               0.4262                   -0.0466                    0.0410
             19.5612               0.4262                   -0.0466                    0.0410
             19.5632               0.4261                   -0.0466                    0.0410
             19.5652               0.4261                   -0.0466                    0.0410
             19.5672               0.4261                   -0.0466                    0.0410
             19.5691               0.4261                   -0.0467                    0.0410
             19.5711               0.4261                   -0.0467                    0.0410
             19.5731               0.4260                   -0.0467                    0.0410
             19.5751               0.4260                   -0.0467                    0.0410
             19.5771               0.4260                   -0.0467                    0.0410
             19.5791               0.4260                   -0.0467                    0.0410
             19.5811               0.4259                   -0.0467                    0.0410
             19.5831               0.4259                   -0.0467                    0.0410
             19.5851               0.4259                   -0.0467                    0.0410
             19.5871               0.4259                   -0.0467                    0.0411
             19.5891               0.4258                   -0.0467                    0.0411
             19.5911               0.4258                   -0.0467                    0.0411
             19.5931               0.4258                   -0.0467                    0.0411
             19.5951               0.4258                   -0.0467                    0.0411
             19.5971               0.4257                   -0.0467                    0.0411
             19.5991               0.4257                   -0.0467                    0.0411
             19.6011               0.4257                   -0.0467                    0.0411
             19.6031               0.4257                   -0.0467                    0.0411
             19.6051               0.4256                   -0.0467                    0.0411
             19.6070               0.4256                   -0.0468                    0.0411
             19.6090               0.4256                   -0.0468                    0.0411
             19.6110               0.4256                   -0.0468                    0.0411
             19.6130               0.4255                   -0.0468                    0.0411
             19.6150               0.4255                   -0.0468                    0.0411
             19.6170               0.4255                   -0.0468                    0.0411
             19.6190               0.4255                   -0.0468                    0.0411
             19.6210               0.4255                   -0.0468                    0.0411
             19.6230               0.4254                   -0.0468                    0.0411
             19.6250               0.4254                   -0.0468                    0.0411
             19.6270               0.4254                   -0.0468                    0.0412
             19.6290               0.4254                   -0.0468                    0.0412
             19.6310               0.4253                   -0.0468                    0.0412
             19.6330               0.4253                   -0.0468                    0.0412
             19.6350               0.4253                   -0.0468                    0.0412
             19.6370               0.4253                   -0.0468                    0.0412
             19.6390               0.4252                   -0.0468                    0.0412
             19.6410               0.4252                   -0.0468                    0.0412
             19.6429               0.4252                   -0.0468                    0.0412
             19.6449               0.4252                   -0.0468                    0.0412
             19.6469               0.4251                   -0.0469                    0.0412
             19.6489               0.4251                   -0.0469                    0.0412
             19.6509               0.4251                   -0.0469                    0.0412
             19.6529               0.4251                   -0.0469                    0.0412
             19.6549               0.4250                   -0.0469                    0.0412
             19.6569               0.4250                   -0.0469                    0.0412
             19.6589               0.4250                   -0.0469                    0.0412
             19.6609               0.4250                   -0.0469                    0.0412
             19.6629               0.4250                   -0.0469                    0.0412
             19.6649               0.4249                   -0.0469                    0.0412
             19.6669               0.4249                   -0.0469                    0.0413
             19.6689               0.4249                   -0.0469                    0.0413
             19.6709               0.4249                   -0.0469                    0.0413
             19.6729               0.4248                   -0.0469                    0.0413
             19.6749               0.4248                   -0.0469                    0.0413
             19.6769               0.4248                   -0.0469                    0.0413
             19.6789               0.4248                   -0.0469                    0.0413
             19.6808               0.4247                   -0.0469                    0.0413
             19.6828               0.4247                   -0.0469                    0.0413
             19.6848               0.4247                   -0.0470                    0.0413
             19.6868               0.4247                   -0.0470                    0.0413
             19.6888               0.4246                   -0.0470                    0.0413
             19.6908               0.4246                   -0.0470                    0.0413
             19.6928               0.4246                   -0.0470                    0.0413
             19.6948               0.4246                   -0.0470                    0.0413
             19.6968               0.4245                   -0.0470                    0.0413
             19.6988               0.4245                   -0.0470                    0.0413
             19.7008               0.4245                   -0.0470                    0.0413
             19.7028               0.4245                   -0.0470                    0.0413
             19.7048               0.4244                   -0.0470                    0.0414
             19.7068               0.4244                   -0.0470                    0.0414
             19.7088               0.4244                   -0.0470                    0.0414
             19.7108               0.4244                   -0.0470                    0.0414
             19.7128               0.4244                   -0.0470                    0.0414
             19.7148               0.4243                   -0.0470                    0.0414
             19.7168               0.4243                   -0.0470                    0.0414
             19.7187               0.4243                   -0.0470                    0.0414
             19.7207               0.4243                   -0.0470                    0.0414
             19.7227               0.4242                   -0.0470                    0.0414
             19.7247               0.4242                   -0.0471                    0.0414
             19.7267               0.4242                   -0.0471                    0.0414
             19.7287               0.4242                   -0.0471                    0.0414
             19.7307               0.4241                   -0.0471                    0.0414
             19.7327               0.4241                   -0.0471                    0.0414
             19.7347               0.4241                   -0.0471                    0.0414
             19.7367               0.4241                   -0.0471                    0.0414
             19.7387               0.4240                   -0.0471                    0.0414
             19.7407               0.4240                   -0.0471                    0.0414
             19.7427               0.4240                   -0.0471                    0.0414
             19.7447               0.4240                   -0.0471                    0.0415
             19.7467               0.4239                   -0.0471                    0.0415
             19.7487               0.4239                   -0.0471                    0.0415
             19.7507               0.4239                   -0.0471                    0.0415
             19.7527               0.4239                   -0.0471                    0.0415
             19.7547               0.4238                   -0.0471                    0.0415
             19.7566               0.4238                   -0.0471                    0.0415
             19.7586               0.4238                   -0.0471                    0.0415
             19.7606               0.4238                   -0.0471                    0.0415
             19.7626               0.4238                   -0.0472                    0.0415
             19.7646               0.4237                   -0.0472                    0.0415
             19.7666               0.4237                   -0.0472                    0.0415
             19.7686               0.4237                   -0.0472                    0.0415
             19.7706               0.4237                   -0.0472                    0.0415
             19.7726               0.4236                   -0.0472                    0.0415
             19.7746               0.4236                   -0.0472                    0.0415
             19.7766               0.4236                   -0.0472                    0.0415
             19.7786               0.4236                   -0.0472                    0.0415
             19.7806               0.4235                   -0.0472                    0.0415
             19.7826               0.4235                   -0.0472                    0.0415
             19.7846               0.4235                   -0.0472                    0.0416
             19.7866               0.4235                   -0.0472                    0.0416
             19.7886               0.4234                   -0.0472                    0.0416
             19.7906               0.4234                   -0.0472                    0.0416
             19.7926               0.4234                   -0.0472                    0.0416
             19.7945               0.4234                   -0.0472                    0.0416
             19.7965               0.4233                   -0.0472                    0.0416
             19.7985               0.4233                   -0.0472                    0.0416
             19.8005               0.4233                   -0.0472                    0.0416
             19.8025               0.4233                   -0.0473                    0.0416
             19.8045               0.4233                   -0.0473                    0.0416
             19.8065               0.4232                   -0.0473                    0.0416
             19.8085               0.4232                   -0.0473                    0.0416
             19.8105               0.4232                   -0.0473                    0.0416
             19.8125               0.4232                   -0.0473                    0.0416
             19.8145               0.4231                   -0.0473                    0.0416
             19.8165               0.4231                   -0.0473                    0.0416
             19.8185               0.4231                   -0.0473                    0.0416
             19.8205               0.4231                   -0.0473                    0.0416
             19.8225               0.4230                   -0.0473                    0.0417
             19.8245               0.4230                   -0.0473                    0.0417
             19.8265               0.4230                   -0.0473                    0.0417
             19.8285               0.4230                   -0.0473                    0.0417
             19.8305               0.4229                   -0.0473                    0.0417
             19.8324               0.4229                   -0.0473                    0.0417
             19.8344               0.4229                   -0.0473                    0.0417
             19.8364               0.4229                   -0.0473                    0.0417
             19.8384               0.4228                   -0.0473                    0.0417
             19.8404               0.4228                   -0.0474                    0.0417
             19.8424               0.4228                   -0.0474                    0.0417
             19.8444               0.4228                   -0.0474                    0.0417
             19.8464               0.4227                   -0.0474                    0.0417
             19.8484               0.4227                   -0.0474                    0.0417
             19.8504               0.4227                   -0.0474                    0.0417
             19.8524               0.4227                   -0.0474                    0.0417
             19.8544               0.4227                   -0.0474                    0.0417
             19.8564               0.4226                   -0.0474                    0.0417
             19.8584               0.4226                   -0.0474                    0.0417
             19.8604               0.4226                   -0.0474                    0.0417
             19.8624               0.4226                   -0.0474                    0.0418
             19.8644               0.4225                   -0.0474                    0.0418
             19.8664               0.4225                   -0.0474                    0.0418
             19.8684               0.4225                   -0.0474                    0.0418
             19.8703               0.4225                   -0.0474                    0.0418
             19.8723               0.4224                   -0.0474                    0.0418
             19.8743               0.4224                   -0.0474                    0.0418
             19.8763               0.4224                   -0.0474                    0.0418
             19.8783               0.4224                   -0.0475                    0.0418
             19.8803               0.4223                   -0.0475                    0.0418
             19.8823               0.4223                   -0.0475                    0.0418
             19.8843               0.4223                   -0.0475                    0.0418
             19.8863               0.4223                   -0.0475                    0.0418
             19.8883               0.4222                   -0.0475                    0.0418
             19.8903               0.4222                   -0.0475                    0.0418
             19.8923               0.4222                   -0.0475                    0.0418
             19.8943               0.4222                   -0.0475                    0.0418
             19.8963               0.4221                   -0.0475                    0.0418
             19.8983               0.4221                   -0.0475                    0.0418
             19.9003               0.4221                   -0.0475                    0.0418
             19.9023               0.4221                   -0.0475                    0.0419
             19.9043               0.4221                   -0.0475                    0.0419
             19.9062               0.4220                   -0.0475                    0.0419
             19.9082               0.4220                   -0.0475                    0.0419
             19.9102               0.4220                   -0.0475                    0.0419
             19.9122               0.4220                   -0.0475                    0.0419
             19.9142               0.4219                   -0.0475                    0.0419
             19.9162               0.4219                   -0.0475                    0.0419
             19.9182               0.4219                   -0.0476                    0.0419
             19.9202               0.4219                   -0.0476                    0.0419
             19.9222               0.4218                   -0.0476                    0.0419
             19.9242               0.4218                   -0.0476                    0.0419
             19.9262               0.4218                   -0.0476                    0.0419
             19.9282               0.4218                   -0.0476                    0.0419
             19.9302               0.4217                   -0.0476                    0.0419
             19.9322               0.4217                   -0.0476                    0.0419
             19.9342               0.4217                   -0.0476                    0.0419
             19.9362               0.4217                   -0.0476                    0.0419
             19.9382               0.4216                   -0.0476                    0.0419
             19.9402               0.4216                   -0.0476                    0.0420
             19.9422               0.4216                   -0.0476                    0.0420
             19.9441               0.4216                   -0.0476                    0.0420
             19.9461               0.4216                   -0.0476                    0.0420
             19.9481               0.4215                   -0.0476                    0.0420
             19.9501               0.4215                   -0.0476                    0.0420
             19.9521               0.4215                   -0.0476                    0.0420
             19.9541               0.4215                   -0.0476                    0.0420
             19.9561               0.4214                   -0.0477                    0.0420
             19.9581               0.4214                   -0.0477                    0.0420
             19.9601               0.4214                   -0.0477                    0.0420
             19.9621               0.4214                   -0.0477                    0.0420
             19.9641               0.4213                   -0.0477                    0.0420
             19.9661               0.4213                   -0.0477                    0.0420
             19.9681               0.4213                   -0.0477                    0.0420
             19.9701               0.4213                   -0.0477                    0.0420
             19.9721               0.4212                   -0.0477                    0.0420
             19.9741               0.4212                   -0.0477                    0.0420
             19.9761               0.4212                   -0.0477                    0.0420
             19.9781               0.4212                   -0.0477                    0.0420
             19.9801               0.4211                   -0.0477                    0.0421
             19.9820               0.4211                   -0.0477                    0.0421
             19.9840               0.4211                   -0.0477                    0.0421
             19.9860               0.4211                   -0.0477                    0.0421
             19.9880               0.4210                   -0.0477                    0.0421
             19.9900               0.4210                   -0.0477                    0.0421
             19.9920               0.4210                   -0.0477                    0.0421
             19.9940               0.4210                   -0.0477                    0.0421
             19.9960               0.4210                   -0.0478                    0.0421
             19.9980               0.4209                   -0.0478                    0.0421
             20.0000               0.4209                   -0.0478                    0.0421


==> anc/CDMSlite_R2_extendeddata/eventTime_and_Energy.txt <==
              0.0000                 3.18 
              0.0004                10.53 
              0.5933                10.34 
              1.2970                 5.52 
              1.3600                10.21 
              3.0151                10.33 
              3.0295                10.09 
              3.0336                10.28 
              3.0339                10.45 
              3.0589                10.44 
              3.0699                10.52 
              3.0862                10.45 
              3.0884                10.33 
              3.0900                10.33 
              3.0961                10.38 
              3.1113                10.47 
              3.1118                10.45 
              3.1141                 0.09 
              3.1502                10.40 
              3.1513                10.50 
              3.2769                10.42 
              3.2952                10.39 
              3.3354                 7.80 
              3.3462                 1.33 
              3.3539                10.23 
              3.3575                10.38 
              3.3633                10.57 
              3.3721                10.36 
              3.3910                10.32 
              3.4255                10.43 
              3.4484                10.22 
              3.4555                10.41 
              3.4617                10.24 
              3.5591                10.46 
              3.6095                10.40 
              3.6457                10.32 
              3.6530                 1.42 
              3.6715                10.42 
              3.7059                 5.66 
              3.7073                10.37 
              3.7096                10.27 
              3.7194                10.46 
              3.7241                10.28 
              3.7333                10.44 
              3.7356                 1.28 
              3.7425                 7.87 
              3.7606                10.37 
              3.8577                10.37 
              3.8723                 0.16 
              3.8765                10.46 
              3.8778                 1.31 
              3.9288                10.37 
              3.9414                10.44 
              3.9755                10.43 
              3.9836                10.44 
              3.9891                 9.04 
              3.9924                 1.33 
              3.9943                10.37 
              4.0461                10.35 
              4.0684                 1.33 
              4.0790                10.33 
              4.1003                10.45 
              4.2035                10.39 
              4.2356                 6.11 
              4.2587                10.37 
              4.2994                 1.36 
              4.3552                10.35 
              4.4080                10.33 
              4.4353                10.46 
              4.4642                10.46 
              4.4821                 1.56 
              4.5170                10.35 
              4.5179                 0.13 
              4.5300                10.47 
              4.5486                 1.29 
              4.6143                10.44 
              4.6713                19.21 
              4.6995                10.33 
              4.7197                 0.11 
              4.7252                10.31 
              4.8459                17.38 
              4.8672                10.23 
              4.9868                10.38 
              4.9999                10.47 
              5.0788                 1.30 
              5.0930                10.45 
              5.0944                 1.29 
              5.1062                10.38 
              5.1260                 1.32 
              5.1361                 0.23 
              5.1565                 1.39 
              5.2055                10.45 
              5.2728                 2.99 
              5.3462                10.38 
              5.3852                10.36 
              5.3970                10.47 
              5.4229                10.39 
              5.4252                10.35 
              5.4405                 1.29 
              5.4504                10.26 
              5.4505                10.20 
              5.4807                10.45 
              5.4852                10.28 
              5.4858                10.48 
              5.4907                 1.89 
              5.5108                 1.32 
              5.5244                10.64 
              5.5739                10.44 
              6.0045                 0.16 
              6.0064                10.41 
              6.0244                10.39 
              6.1137                14.97 
              6.1434                10.39 
              6.1609                 6.61 
              6.1728                10.45 
              6.1944                 1.29 
              6.2408                 3.94 
              6.2861                10.19 
              6.3456                 1.29 
              6.3649                10.26 
              6.4088                10.25 
              6.4745                10.44 
              6.6490                10.36 
              6.7620                10.34 
              6.7803                10.39 
              6.7851                10.21 
              6.8270                15.36 
              6.8633                10.38 
              6.9244                10.46 
              6.9582                10.55 
              6.9865                10.40 
              6.9896                12.25 
              6.9942                10.51 
              6.9962                10.42 
              7.0249                 1.28 
              7.0646                10.38 
              7.0893                10.23 
              7.1421                10.45 
              7.1514                 1.32 
              7.1560                 7.16 
              7.1571                10.38 
              7.1577                10.29 
              7.1652                10.42 
              7.1670                 0.71 
              7.2544                10.51 
              7.3002                 6.66 
              7.3320                10.50 
              7.3347                 1.37 
              7.3632                10.47 
              7.4302                10.35 
              7.4875                10.44 
              7.5191                11.75 
              7.5561                10.29 
              7.5686                 2.93 
              7.6302                10.20 
              7.9998                10.24 
              8.0241                10.37 
              8.0581                10.51 
              8.0868                10.25 
              8.0934                10.43 
              8.1038                 3.36 
              8.1049                10.45 
              8.1317                 1.31 
              8.1347                10.23 
              8.1649                10.48 
              8.3240                10.26 
              8.3543                14.89 
              8.3598                10.40 
              8.3952                10.35 
              8.4043                10.31 
              8.4186                10.36 
              8.4409                10.40 
              8.4904                 2.27 
              8.5024                10.46 
              8.5311                10.35 
              8.5503                 3.68 
              8.5859                10.33 
              8.6059                 4.98 
              8.6737                10.46 
              8.7403                10.49 
              8.7726                10.36 
              8.8203                10.29 
              8.9096                10.32 
              8.9565                10.41 
              9.0642                10.47 
              9.1044                10.35 
              9.1153                10.53 
              9.1392                 8.92 
              9.1481                10.35 
              9.1514                10.39 
              9.2577                10.37 
              9.2767                10.26 
              9.2840                10.37 
              9.3729                10.23 
              9.3956                10.32 
              9.4120                10.55 
              9.4452                10.33 
              9.4854                 1.32 
              9.5006                10.40 
              9.5313                10.65 
              9.5332                10.46 
              9.5535                10.53 
              9.5633                10.29 
              9.6102                10.66 
              9.6338                10.45 
             10.1126                10.43 
             10.1352                 1.32 
             10.1434                10.50 
             10.2645                10.54 
             10.3164                10.32 
             10.3475                10.33 
             10.4722                 1.28 
             10.4932                10.32 
             10.5245                10.45 
             10.5310                10.54 
             10.5624                10.32 
             10.5898                 6.52 
             10.7162                10.52 
             10.8099                10.38 
             10.8854                10.37 
             10.8989                10.33 
             10.9556                10.18 
             10.9662                10.30 
             11.0388                15.83 
             11.0639                10.42 
             11.0980                 1.32 
             11.1038                10.23 
             11.1067                10.33 
             11.1258                10.34 
             11.1696                10.53 
             11.2078                 1.35 
             11.2317                10.45 
             11.2603                10.40 
             11.4132                19.16 
             11.4509                10.53 
             11.4553                 1.31 
             11.5290                10.37 
             11.6490                 1.27 
             11.6612                10.43 
             11.7626                 0.78 
             11.8229                 1.26 
             11.8260                 5.64 
             11.9607                10.38 
             11.9620                 1.30 
             12.0376                10.49 
             12.0898                10.30 
             12.1010                10.31 
             12.1088                10.41 
             12.1570                10.38 
             12.1760                 0.25 
             12.1888                10.48 
             12.2286                 1.28 
             12.2349                10.30 
             12.3117                10.43 
             12.3310                10.34 
             12.3727                10.48 
             12.4106                10.23 
             12.4577                 1.26 
             12.4578                10.34 
             12.5071                 1.28 
             12.5159                10.34 
             12.5247                10.45 
             12.5809                10.40 
             12.6667                10.19 
             12.6736                10.26 
             12.6763                10.44 
             12.9868                10.45 
             12.9876                10.31 
             13.0552                10.47 
             13.1008                10.46 
             13.2073                10.41 
             13.2145                10.35 
             13.2276                10.49 
             13.2313                10.52 
             13.2836                10.43 
             13.3163                 1.15 
             13.3441                10.33 
             13.3574                10.55 
             13.3602                15.47 
             13.3692                10.21 
             13.3913                10.33 
             13.4380                10.34 
             13.5010                10.21 
             13.6102                10.34 
             13.6993                10.24 
             13.7001                10.28 
             13.7370                10.35 
             13.8034                10.44 
             13.8133                 7.11 
             14.0213                10.41 
             14.0523                10.20 
             14.0560                10.43 
             14.0765                10.25 
             14.1339                 7.16 
             14.2131                10.01 
             14.2299                10.34 
             14.2397                10.34 
             14.2534                10.17 
             14.2826                10.31 
             14.3213                 1.34 
             14.3487                 0.17 
             14.3540                 0.18 
             14.3610                10.50 
             14.3658                14.95 
             14.4810                10.47 
             14.5137                 1.84 
             14.5229                10.51 
             14.5613                10.31 
             14.6335                10.44 
             14.6384                 7.44 
             14.6390                10.31 
             15.0003                 6.39 
             15.1412                 0.15 
             15.1912                 1.25 
             15.2253                 7.38 
             15.3012                10.37 
             15.3183                10.30 
             15.3734                10.33 
             15.3932                10.33 
             15.4676                10.37 
             15.5225                10.38 
             15.5564                10.40 
             15.5655                10.35 
             15.5672                10.28 
             15.5753                10.28 
             15.6125                10.36 
             15.6873                10.19 
             15.7384                10.35 
             15.7658                10.35 
             15.7941                10.36 
             15.9870                10.51 
             15.9902                10.43 
             16.1464                17.35 
             16.1593                10.29 
             16.2333                 1.29 
             16.2613                 1.34 
             16.3038                10.46 
             16.3864                 1.31 
             16.4464                10.40 
             16.4743                 0.18 
             16.5091                 5.33 
             16.5157                10.42 
             16.5215                10.42 
             16.6040                10.33 
             17.0636                10.42 
             17.0818                10.23 
             17.0899                10.35 
             17.1055                10.28 
             17.1335                10.41 
             17.1377                 9.61 
             17.2322                 5.30 
             17.3132                16.95 
             17.3273                 3.03 
             17.3331                 9.55 
             17.3689                10.56 
             17.4906                10.32 
             17.5812                 0.49 
             17.6566                 9.07 
             17.8211                 3.95 
             17.8598                10.44 
             17.9174                10.40 
             17.9325                10.30 
             18.0263                 1.31 
             18.1964                15.77 
             18.2088                10.27 
             18.2374                10.27 
             18.2443                10.30 
             18.2559                 9.40 
             18.2586                10.33 
             18.2888                10.45 
             18.3727                10.54 
             18.3956                 0.21 
             18.5127                10.42 
             18.5258                10.28 
             18.5385                10.48 
             18.6501                 1.36 
             18.7031                10.32 
             18.7531                10.34 
             18.9177                10.49 
             18.9720                10.43 
             18.9732                10.32 
             19.0938                 6.51 
             19.1567                10.27 
             19.2540                 0.26 
             19.2824                10.39 
             19.6801                10.41 
             19.6981                10.22 
             20.0316                10.35 
             20.0363                 9.01 
             20.1092                10.44 
             20.1902                 1.29 
             20.1988                 3.24 
             20.3852                10.32 
             20.4928                10.30 
             20.5200                10.37 
             20.6307                10.27 
             20.6526                10.51 
             20.6808                10.51 
             20.6858                10.25 
             20.7527                 5.77 
             20.8289                 6.64 
             20.9181                 2.45 
             20.9204                10.23 
             20.9220                19.83 
             21.0709                10.51 
             21.0853                10.28 
             21.1703                10.29 
             21.2725                 9.00 
             21.2851                10.44 
             21.3131                10.11 
             21.5159                10.41 
             21.5799                10.45 
             22.0503                10.47 
             22.1529                10.24 
             22.1688                10.54 
             22.1803                10.28 
             22.3948                10.36 
             22.4361                 1.30 
             22.4410                10.23 
             22.6016                10.27 
             22.6694                10.38 
             22.6836                10.33 
             22.7497                10.44 
             22.8520                 8.63 
             22.9046                10.21 
             23.1155                10.40 
             23.2253                17.45 
             23.4152                10.31 
             23.4429                10.47 
             23.4489                10.51 
             23.4906                 1.36 
             23.4978                10.34 
             23.5408                10.27 
             23.9271                 8.86 
             23.9451                10.39 
             23.9506                 3.16 
             24.0078                10.42 
             24.1406                10.42 
             24.3673                 1.29 
             24.3728                10.33 
             24.4319                 4.33 
             24.4550                 1.31 
             24.6668                10.26 
             24.8203                10.26 
             24.8580                10.31 
             24.8722                 1.32 
             24.9373                10.30 
             24.9758                10.33 
             24.9848                10.40 
             25.3064                10.58 
             25.6354                 1.32 
             25.8291                 1.31 
             25.9095                10.28 
             25.9178                 4.96 
             25.9179                10.23 
             26.0115                 7.70 
             26.0135                10.46 
             26.1404                 0.16 
             26.2203                10.45 
             26.2920                 5.75 
             26.4333                10.43 
             26.4337                10.40 
             26.6080                10.46 
             26.6098                10.40 
             27.4210                10.48 
             28.0893                10.25 
             28.2139                10.39 
             28.3226                 2.46 
             28.4219                10.46 
             28.5618                10.38 
             29.0312                 3.29 
             29.1657                10.41 
             29.2175                10.40 
             29.2933                15.67 
             29.3184                 7.78 
             29.3972                15.34 
             29.4729                 4.01 
             29.5690                10.29 
             29.7285                14.16 
             30.0139                 1.14 
             30.0519                13.70 
             30.1079                10.46 
             30.1595                10.31 
             30.2791                 1.37 
             30.3825                12.47 
             30.4231                 6.03 
             30.4285                10.28 
             30.5676                10.39 
             30.5764                10.25 
             30.8128                 1.16 
             31.1089                10.15 
             31.2711                 9.14 
             31.4456                 2.19 
             31.5451                10.58 
             31.5921                10.37 
             31.7684                 4.75 
             31.7867                 1.32 
             32.1781                10.44 
             32.1991                 9.74 
             32.2770                10.30 
             32.3187                10.44 
             32.3769                10.30 
             32.4583                10.46 
             32.5433                10.40 
             32.5972                10.40 
             32.7003                 9.01 
             32.8006                10.18 
             33.0416                10.96 
             33.1588                10.29 
             33.1805                10.47 
             33.3208                 5.83 
             33.9058                10.37 
             33.9209                10.39 
             33.9699                10.44 
             34.1461                10.51 
             34.1523                 1.13 
             34.2847                12.79 
             34.2927                10.26 
             34.4236                10.28 
             34.4377                 9.72 
             34.5367                10.40 
             34.5696                10.41 
             35.0763                10.20 
             35.2566                10.40 
             35.2816                 9.77 
             35.2816                10.37 
             35.2840                19.21 
             35.3684                13.92 
             35.6728                13.34 
             35.6747                10.34 
             36.0731                10.44 
             36.1642                10.41 
             36.2236                 6.55 
             36.2259                 4.97 
             36.2717                10.36 
             36.3524                10.23 
             36.6221                12.82 
             36.6558                 1.30 
             36.7621                10.38 
             36.8550                10.22 
             37.1959                 1.29 
             37.3799                10.34 
             37.4422                 7.22 
             37.5901                10.39 
             37.8919                10.25 
             38.0075                10.15 
             38.0695                10.21 
             38.2077                10.56 
             38.2496                12.89 
             38.3325                 1.84 
             38.5410                 1.28 
             38.5769                10.40 
             38.6911                 8.03 
             38.7769                 1.30 
             39.1017                10.28 
             39.1130                10.19 
             39.1336                10.43 
             39.1463                 0.34 
             39.1943                10.31 
             40.1218                 1.13 
             40.3558                10.29 
             40.4079                10.33 
             40.4888                10.40 
             41.4299                 6.50 
             41.4481                10.25 
             41.5107                 1.66 
             41.5930                10.42 
             42.1047                10.44 
             42.4374                 1.54 
             42.6346                 1.30 
             42.6621                10.33 
             42.6648                10.38 
             42.7865                10.33 
             43.4729                10.38 
             43.6911                 6.36 
             43.9967                 4.06 
             44.0569                 7.72 
             44.1658                10.35 
             44.2783                10.36 
             44.3498                 9.98 
             44.4555                10.46 
             44.4601                10.43 
             44.4690                 1.79 
             44.4945                10.38 
             44.6080                10.22 
             44.7325                10.14 
             45.2293                10.35 
             45.3407                 1.36 
             45.3451                16.13 
             45.6891                10.39 
             45.7459                 1.27 
             45.7688                 4.37 
             45.8109                 1.30 
             45.8998                 1.27 
             46.2132                10.86 
             46.3040                 6.29 
             46.4222                10.29 
             46.4739                10.40 
             46.6913                 3.56 
             46.8400                16.58 
             47.0149                 7.93 
             47.2503                 1.31 
             47.3163                10.10 
             47.3624                10.37 
             47.3818                10.43 
             48.7987                10.39 
             48.7997                 2.16 
             48.8364                 1.67 
             49.0369                 7.42 
             49.2045                10.33 
             49.4240                10.25 
             50.0098                10.40 
             50.0614                 0.61 
             50.3288                 7.76 
             50.4410                 8.72 
             50.4701                 9.48 
             50.5477                 6.35 
             50.7092                10.35 
             51.0099                 9.92 
             51.1042                10.12 
             51.1302                10.31 
             51.2364                10.47 
             51.2910                10.70 
             51.9891                13.85 
             52.0282                 3.35 
             52.1320                 8.05 
             52.5325                14.41 
             52.5837                14.53 
             52.7741                10.23 
             53.1409                15.60 
             53.1524                 4.63 
             53.2134                10.24 
             53.6055                 6.65 
             53.8569                10.33 
             53.9759                10.21 
             54.2674                 8.84 
             54.4807                10.46 
             54.9091                10.37 
             54.9669                10.30 
             54.9760                 2.21 
             55.0112                 9.50 
             55.3731                 1.34 
             55.3813                 8.94 
             55.4909                 6.97 
             56.0136                 1.31 
             56.0669                10.09 
             56.0872                10.56 
             56.1936                 6.26 
             56.2166                 4.26 
             56.2591                 6.56 
             56.2594                10.34 
             56.3436                 3.29 
             58.0415                 1.32 
             58.2044                10.20 
             58.2625                 1.22 
             58.4142                17.71 
             58.5473                10.38 
             59.0340                10.57 
             59.1563                 0.35 
             59.2486                 1.54 
             59.4234                14.02 
             61.0488                 6.50 
             61.3063                 1.36 
             61.3425                 0.17 
             61.3647                10.38 
             61.4269                 4.43 
             62.1213                10.25 
             62.2894                17.14 
             62.6767                 9.64 
             62.9330                 3.25 
             63.0710                10.30 
             63.1024                 5.97 
             63.1708                17.34 
             63.2065                 8.73 
             63.9831                10.27 
             64.1872                 9.97 
             64.4414                10.37 
             64.4485                 4.11 
             64.7390                15.36 
             64.7936                 1.31 
             64.9184                 2.61 
             64.9436                 6.50 
             65.2097                 6.08 
             66.0255                 6.97 
             66.2180                 8.87 
             66.3112                10.42 
             66.3450                10.05 
             66.4203                10.35 
             66.7836                 6.68 
             67.0375                 2.90 
             67.1787                10.33 
             67.3329                 7.15 
             67.3754                 1.93 
             67.8886                 1.91 
             68.3589                 5.78 
             68.6044                14.29 
             68.9231                 1.03 
             68.9401                 7.36 
             69.0933                 1.13 
             69.2549                 1.10 
             69.8869                 2.99 
             70.1883                10.80 
             70.2661                13.54 
             70.3419                10.30 
             71.2064                 8.97 
             71.2877                 3.29 
             71.6765                 5.92 
             72.0085                 8.99 
             72.2598                11.42 
             72.3244                 2.58 
             72.3886                10.36 
             73.0131                 1.83 
             73.0805                 7.77 
             73.0904                10.21 
             73.6065                10.34 
             73.6392                10.41 
             73.6942                10.46 
             74.2755                 7.34 
             74.3941                10.28 
             74.4507                 8.37 
             74.6081                10.16 
             74.7793                 3.14 
             75.0347                 4.96 
             77.1421                10.36 
             78.0855                19.44 
             78.5279                10.30 
             79.2750                10.34 
             80.0022                 9.05 
             80.3752                 1.06 
             80.5301                 0.52 
             80.5701                11.20 
             80.7102                 8.26 
             81.1239                10.32 
             81.5758                 6.19 
             81.6235                 7.40 
             82.2003                 9.02 
             82.4369                 9.02 
             83.0481                10.37 
             84.2950                 6.85 
             85.1043                10.08 
             85.4454                11.60 
             85.5244                 8.84 
             85.5300                 9.83 
             87.6272                12.17 
             87.6394                10.46 
             87.6461                10.44 
             87.6968                10.47 
             87.7045                10.34 
             87.7676                10.44 
             87.7859                10.27 
             87.7944                10.31 
             87.7952                 9.92 
             87.8071                 5.88 
             87.8268                10.15 
             87.8370                 8.38 
             87.8832                10.21 
             87.8903                10.37 
             87.8981                10.40 
             87.9012                10.33 
             87.9188                 0.17 
             87.9389                 7.93 
             87.9416                10.25 
             87.9544                 1.31 
             87.9608                10.47 
             87.9952                 1.31 
             88.0163                10.29 
             88.0186                17.99 
             88.0460                10.30 
             88.0553                10.34 
             88.0643                10.23 
             88.0921                10.28 
             88.1339                10.51 
             88.1347                 2.38 
             88.1927                10.32 
             88.1994                10.31 
             88.2167                10.39 
             88.2646                10.19 
             88.2951                10.23 
             88.3240                 8.02 
             88.3380                 1.29 
             88.3744                 1.32 
             88.3864                10.24 
             88.3966                10.46 
             88.4031                10.30 
             88.4460                15.34 
             88.4505                10.40 
             88.4592                10.46 
             88.4622                10.40 
             88.4829                10.39 
             88.4857                10.36 
             88.4922                10.39 
             88.4941                10.29 
             88.5065                10.22 
             88.5084                10.25 
             88.5739                10.38 
             88.6012                10.26 
             88.6100                 3.87 
             88.6207                 0.43 
             88.6707                10.21 
             88.6709                10.22 
             88.7177                10.31 
             88.7409                10.19 
             88.7637                10.31 
             88.7711                10.22 
             88.8564                 6.51 
             88.8612                10.38 
             88.8652                10.23 
             88.8677                10.26 
             88.8963                10.53 
             88.9243                10.38 
             88.9313                10.49 
             88.9321                10.29 
             88.9369                10.23 
             88.9409                10.04 
             89.0372                10.41 
             89.0397                10.16 
             89.0633                10.43 
             89.0816                10.39 
             89.1157                10.37 
             89.2198                 1.30 
             89.2484                 9.08 
             89.2725                 7.16 
             89.2842                10.39 
             89.3157                10.58 
             89.3843                10.22 
             89.4251                10.46 
             89.4543                 1.25 
             89.4903                10.06 
             89.5362                10.43 
             89.5381                10.40 
             89.5420                10.34 
             89.5475                10.27 
             89.5475                10.26 
             89.5655                10.29 
             89.5660                10.27 
             89.5957                10.37 
             89.6169                10.29 
             89.6326                10.47 
             89.9737                10.13 
             90.0267                 1.31 
             90.0395                10.40 
             90.0450                10.49 
             90.0591                10.40 
             90.0656                10.27 
             90.0732                10.24 
             90.1404                10.39 
             90.1492                 1.31 
             90.1805                10.31 
             90.2057                 4.51 
             90.2333                10.19 
             90.2410                10.17 
             90.2420                10.46 
             90.2953                10.33 
             90.3176                10.23 
             90.3350                10.32 
             90.4535                10.42 
             90.4753                10.59 
             90.4826                10.40 
             90.5218                10.42 
             90.5228                10.36 
             90.5578                 8.09 
             90.5974                 6.42 
             90.6575                 9.12 
             90.6596                 3.81 
             90.7137                 5.47 
             90.7150                10.48 
             90.7161                10.26 
             90.7526                10.51 
             90.7917                10.36 
             90.8049                 1.31 
             90.8098                10.28 
             90.8399                10.35 
             90.8704                10.25 
             90.8916                10.41 
             92.8099                10.49 
             92.8375                 0.27 
             92.8637                10.38 
             92.8712                10.32 
             92.8806                10.49 
             92.8941                10.43 
             92.9613                18.34 
             92.9650                 9.10 
             92.9932                10.31 
             93.0063                10.47 
             93.0212                 1.32 
             93.0726                14.02 
             93.0759                10.28 
             93.1163                14.46 
             93.1795                10.26 
             93.2113                10.47 
             93.2683                 1.32 
             93.2760                10.33 
             93.2774                10.35 
             93.2807                10.23 
             93.2810                10.49 
             93.3220                10.53 
             93.3410                10.35 
             93.3483                10.41 
             93.3505                10.50 
             93.3782                10.44 
             93.4371                10.41 
             93.5204                10.35 
             93.5535                10.33 
             94.3327                10.54 
             94.3379                10.38 
             94.3472                10.35 
             94.3480                10.32 
             94.3659                10.29 
             94.3722                 2.05 
             94.3947                10.43 
             94.4008                 0.19 
             94.4335                 4.45 
             94.4838                10.36 
             94.4992                10.35 
             94.5422                10.25 
             94.5982                10.34 
             94.6070                 3.29 
             94.6295                10.39 
             94.6525                10.39 
             94.6683                10.42 
             94.7386                10.39 
             94.8389                10.36 
             94.8898                 0.14 
             94.9309                10.56 
             95.0042                10.26 
             95.0415                 0.18 
             95.0442                10.38 
             95.1664                10.52 
             95.1812                10.39 
             95.1952                10.50 
             95.1992                10.33 
             95.2065                10.48 
             95.2077                10.09 
             95.2129                10.21 
             95.2234                10.25 
             95.2333                 0.18 
             95.2375                10.46 
             95.2999                10.34 
             95.3093                10.43 
             95.3549                 1.37 
             95.3776                10.50 
             95.3797                10.26 
             95.3816                10.31 
             95.3839                10.28 
             95.3913                10.40 
             95.4474                10.53 
             95.4775                10.46 
             95.4904                10.15 
             95.5241                11.10 
             95.5809                10.23 
             95.6225                10.39 
             95.6424                10.25 
             95.7072                10.37 
             95.7532                10.46 
             95.7733                 1.27 
             95.7741                10.52 
             95.8320                10.33 
             95.9087                10.35 
             95.9253                10.23 
             95.9430                10.31 
             95.9650                 1.25 
             95.9672                10.49 
             95.9941                10.49 
             95.9969                 1.35 
             96.0345                10.27 
             96.1240                10.20 
             96.1554                10.36 
             96.1906                10.40 
             96.2061                10.39 
             96.2752                10.37 
             96.4304                10.33 
             96.4692                10.37 
             96.5123                10.19 
             96.5225                 1.31 
             96.5554                 4.55 
             96.5760                10.35 
             96.9992                10.34 
             97.0213                10.39 
             97.1425                10.25 
             97.1462                10.51 
             97.1745                10.52 
             97.2788                10.38 
             97.2853                10.40 
             97.3175                10.64 
             97.3446                10.49 
             97.4179                10.43 
             97.4508                 0.12 
             97.4729                 6.22 
             97.5365                10.60 
             97.6780                10.49 
             97.7423                10.35 
             97.7592                10.27 
             97.8012                 0.16 
             97.8430                10.42 
             97.8489                 1.28 
             97.8996                10.40 
             97.9600                 5.57 
             98.0466                10.40 
             98.0553                10.14 
             98.0723                10.34 
             98.0928                 8.97 
             98.1364                 1.26 
             98.2070                10.34 
             98.2321                10.42 
             98.2982                10.40 
             98.3295                10.38 
             98.3625                10.50 
             98.4981                10.30 
             98.5577                10.44 
             98.5945                 3.57 
             98.6061                 1.14 
             98.6384                 1.33 
             98.9355                10.32 
             98.9918                10.50 
             98.9981                10.29 
             99.0207                10.12 
             99.0246                10.22 
             99.1190                10.46 
             99.2223                10.43 
             99.2272                10.31 
             99.2283                10.31 
             99.2359                10.56 
             99.3498                10.45 
             99.3845                10.33 
             99.4508                10.41 
             99.4961                10.44 
             99.5157                 6.68 
             99.5426                10.46 
             99.5445                10.33 
             99.5725                10.42 
             99.5735                 7.99 
             99.5895                10.45 
             99.6140                10.40 
             99.6614                10.48 
             99.6754                10.38 
             99.9883                10.30 
            100.0794                10.23 
            100.0807                10.37 
            100.0980                10.34 
            100.2015                10.43 
            100.2258                10.47 
            100.2557                10.40 
            100.2575                 2.88 
            100.2852                10.41 
            100.3018                10.38 
            100.4455                10.30 
            100.4810                10.53 
            100.5108                10.32 
            100.5434                10.16 
            100.5454                10.42 
            100.5658                10.39 
            100.6274                 1.34 
            100.6303                14.24 
            100.6345                10.35 
            101.0474                10.50 
            101.2050                 0.19 
            101.2191                 1.59 
            101.3818                10.22 
            101.4014                10.79 
            101.4528                10.38 
            101.5506                10.30 
            101.6566                10.29 
            101.6651                10.51 
            101.7723                 1.30 
            101.8428                10.33 
            101.8982                11.78 
            101.9211                 4.45 
            101.9425                10.33 
            101.9968                10.36 
            102.1179                10.39 
            102.2531                10.27 
            102.3090                10.23 
            102.4185                10.42 
            102.4606                10.29 
            102.4813                10.39 
            102.4958                10.23 
            102.5873                10.42 
            102.6297                10.33 
            102.6549                10.18 
            102.6787                 1.33 
            102.6807                10.34 
            102.7229                10.29 
            102.7604                10.42 
            102.7881                 1.25 
            102.8775                10.40 
            102.8917                10.39 
            102.9095                10.34 
            102.9323                10.36 
            102.9387                10.31 
            102.9592                 1.33 
            103.0397                10.38 
            103.0612                10.40 
            103.3489                10.43 
            103.4066                10.41 
            103.4462                 8.04 
            103.4618                 1.54 
            103.5060                10.43 
            103.5578                10.40 
            103.6305                 1.30 
            103.6487                10.29 
            103.9661                10.51 
            104.1610                10.35 
            104.1868                10.40 
            104.2196                10.30 
            104.2415                10.45 
            104.2863                 4.75 
            104.4302                10.38 
            104.4563                10.36 
            104.6073                10.41 
            104.6552                10.47 
            104.8228                10.47 
            104.8258                10.31 
            104.8929                 1.32 
            104.8952                10.55 
            104.9625                10.46 
            104.9837                10.21 
            105.0590                10.36 
            105.0933                 3.37 
            105.0995                 6.44 
            105.1193                10.35 
            105.1200                10.45 
            105.2033                10.44 
            105.2668                10.37 
            105.2683                10.46 
            105.2932                10.35 
            105.2957                10.38 
            105.3445                10.47 
            105.4185                10.61 
            105.4531                 2.79 
            105.4974                 1.30 
            106.0583                10.24 
            106.0630                10.34 
            106.1814                12.30 
            106.1879                10.35 
            106.2647                10.35 
            106.2649                10.39 
            106.3615                 4.16 
            106.5239                10.44 
            106.6896                10.23 
            106.7128                10.34 
            106.7309                10.32 
            107.0985                10.34 
            107.1139                10.35 
            107.1367                10.46 
            107.1822                10.34 
            107.2283                10.21 
            107.2533                10.42 
            107.3452                10.38 
            107.3560                10.27 
            107.3767                 2.52 
            107.3935                18.07 
            107.4136                10.41 
            107.4211                10.27 
            107.4763                10.37 
            107.4864                10.45 
            107.4886                10.35 
            108.0134                10.32 
            108.0329                 1.64 
            108.1156                10.14 
            108.1201                10.40 
            108.1317                10.35 
            108.1457                10.21 
            108.1698                10.37 
            108.1977                10.51 
            108.3588                 8.35 
            108.4425                10.59 
            108.5021                10.58 
            108.5616                 9.40 
            108.6115                10.34 
            108.6745                10.52 
            108.6999                10.31 
            108.7112                10.46 
            108.8391                 9.34 
            108.8833                10.32 
            109.0271                10.30 
            109.0978                10.30 
            109.3131                10.21 
            109.3188                16.24 
            109.3977                10.32 
            109.5090                10.30 
            109.5257                10.31 
            109.5418                10.43 
            109.5542                 1.36 
            109.6428                 0.55 
            109.9510                10.32 
            110.0681                10.50 
            110.0704                10.45 
            110.1088                 0.45 
            110.1102                10.50 
            110.3201                10.35 
            110.4464                10.19 
            110.5117                10.32 
            110.6527                10.27 
            110.7844                 9.84 
            110.8037                10.19 
            110.8048                10.34 
            110.8525                10.33 
            110.8544                 1.35 
            110.8591                10.49 
            110.8881                10.18 
            110.8999                 6.06 
            110.9379                10.24 
            111.0097                10.39 
            111.0323                10.19 
            111.0739                10.39 
            111.2031                10.37 
            111.3274                10.29 
            111.4054                10.50 
            111.4349                10.45 
            111.5059                10.47 
            111.5178                10.35 
            111.5741                10.39 
            111.5913                10.04 
            111.9742                10.34 
            112.0374                10.60 
            112.1702                10.34 
            112.3716                10.49 
            112.3888                10.44 
            112.4126                10.39 
            112.4312                10.39 
            112.6027                 1.69 
            112.9669                10.42 
            113.1199                10.49 
            113.1505                18.08 
            113.2133                10.32 
            113.3119                10.38 
            113.3498                10.43 
            113.4746                 5.73 
            113.6320                10.40 
            113.6497                17.74 
            113.7847                 9.41 
            114.0261                10.47 
            114.1341                 1.32 
            114.2084                10.28 
            114.2187                 1.51 
            114.2227                10.50 
            114.2435                10.34 
            114.2772                10.40 
            114.3529                 1.39 
            114.4620                10.34 
            114.5488                 2.39 
            114.9652                10.36 
            115.0760                10.37 
            115.0770                10.46 
            115.4634                10.40 
            115.5679                10.60 
            115.6404                 7.73 
            115.7647                10.33 
            115.7863                10.49 
            115.8084                10.41 
            116.0205                 1.69 
            116.0437                10.31 
            116.1080                10.41 
            116.2835                10.41 
            116.3004                 2.99 
            116.3021                10.41 
            116.4058                 5.20 
            116.4781                15.40 
            116.5893                10.40 
            116.6071                10.56 
            116.6676                10.50 
            116.8796                10.39 
            116.9784                10.52 
            116.9804                10.40 
            117.0709                 1.14 
            117.1407                10.52 
            117.1628                10.47 
            117.2407                 3.23 
            117.2829                10.50 
            117.3094                 3.61 
            117.3492                10.28 
            117.4012                10.42 
            117.5539                 4.26 
            117.5557                10.27 
            117.5734                 1.32 
            118.1350                 4.23 
            118.2386                10.39 
            118.3265                12.19 
            118.4869                10.37 
            118.7309                10.34 
            118.7465                10.38 
            118.7534                10.41 
            118.8478                 9.69 
            118.9436                 2.71 
            119.0690                10.37 
            119.0782                 0.23 
            119.1592                10.31 
            119.2117                 0.65 
            119.3471                10.42 
            119.3580                10.48 
            119.9891                10.52 
            120.1942                 0.17 
            120.2048                10.37 
            120.2240                10.19 
            120.2832                 7.42 
            120.2920                10.47 
            120.6073                10.43 
            120.9536                10.44 
            121.0646                10.43 
            121.1566                10.46 
            121.2313                 5.03 
            121.2462                10.34 
            121.2548                10.30 
            121.3883                10.38 
            121.5441                10.25 
            121.5841                 0.32 
            121.8280                10.28 
            121.8527                 1.25 
            121.9665                10.55 
            122.0238                 6.93 
            122.1550                10.27 
            122.1784                10.33 
            122.1801                19.62 
            122.2452                 7.71 
            122.2692                 0.73 
            122.6673                10.46 
            122.7577                 2.48 
            122.8584                10.30 
            122.9359                10.35 
            123.1507                10.39 
            123.1781                10.18 
            123.1784                10.26 
            123.2055                10.36 
            123.2763                10.31 
            123.3798                10.20 
            123.4393                10.39 
            123.6645                 1.32 
            124.8562                 1.32 
            124.9642                 4.32 
            125.0346                10.46 
            125.0400                10.36 
            125.1018                10.37 
            125.2524                10.31 
            125.2647                10.10 
            125.4639                 6.29 
            125.9195                10.10 
            126.0667                10.25 
            126.0969                 5.34 
            126.1475                10.28 
            126.3418                10.37 
            126.9035                10.32 
            127.3817                10.22 
            127.5094                10.49 
            127.5359                10.29 
            127.8349                 8.51 
            127.9165                 1.17 
            127.9528                 6.13 
            127.9661                15.37 
            127.9850                10.31 
            128.1184                 7.79 
            128.2909                12.09 
            128.3117                10.24 
            128.4623                 5.13 
            128.5156                10.30 
            128.6280                 2.31 
            129.0601                10.32 
            129.3193                10.32 
            129.4770                 6.15 
            129.5317                 3.36 
            129.5643                10.44 
            129.5659                 1.26 
            129.6136                 9.53 
            129.7558                10.17 
            130.5999                10.27 
            130.6422                10.45 
            131.1771                 8.39 
            131.1772                10.32 
            131.5305                 9.18 
            132.0919                10.22 
            132.2493                10.26 
            132.3161                 2.62 
            132.3903                10.41 
            132.6030                 7.05 
            132.7104                 2.61 
            132.8593                10.32 
            132.8594                 6.95 
            132.8812                 5.03 
            132.8904                 1.54 
            132.9263                 5.40 
            133.3787                 5.01 
            133.5084                19.68 
            133.6818                10.31 
            134.0116                 9.80 
            134.1792                 0.32 
            134.2189                 0.16 
            134.2580                10.39 
            134.4621                 6.58 
            134.6059                13.50 
            134.6651                10.16 
            134.6967                10.36 
            134.8541                 1.31 
            135.1348                10.35 
            135.3849                11.61 
            135.4001                12.88 
            136.0182                10.28 
            136.1546                10.36 
            136.1776                10.25 
            136.1851                10.14 
            136.3704                 1.26 
            136.7348                10.35 
            137.4728                17.26 
            137.4768                 2.01 
            137.7293                10.21 
            138.0048                 8.99 
            140.3278                10.38 
            141.2039                 6.38 
            141.5562                10.25 
            141.5985                 8.88 
            141.7448                 0.85 
            141.7736                14.34 
            141.8495                10.46 
            143.0422                10.29 
            143.8144                10.38 
            144.3388                 4.80 
            145.1160                 6.36 
            146.0922                 1.57 
            146.1522                10.22 
            146.5863                 1.31 
            146.6517                10.31 
            147.9258                17.84 
            147.9429                 1.31 
            147.9769                 5.12 
            149.1152                19.13 
            150.0759                10.48 
            150.3492                10.08 
            150.5481                10.23 
            151.0792                 9.45 
            151.3114                10.19 
            151.5785                 1.45 
            152.2646                10.27 
            154.1721                11.09 
            154.3328                17.09 
            154.6849                 9.06 
            157.6048                 1.87 
            157.7324                 6.23 
            231.3053                10.31 
            231.3182                15.70 
            231.3235                10.26 
            231.3246                10.63 
            231.3255                10.35 
            231.3336                10.56 
            231.3455                10.55 
            231.3575                 0.10 
            231.3580                10.34 
            231.3725                10.20 
            231.3900                10.40 
            231.4003                10.55 
            231.4008                10.62 
            231.4052                10.37 
            231.4149                10.24 
            231.4232                10.33 
            232.0591                 0.10 
            232.0785                10.32 
            232.0808                10.22 
            232.0880                10.52 
            232.0916                11.47 
            232.0932                 1.26 
            232.1213                10.46 
            232.1331                10.46 
            232.1510                10.16 
            232.1520                 1.34 
            232.1544                10.21 
            232.8628                10.44 
            232.8650                10.30 
            232.8694                10.50 
            232.8694                10.36 
            232.8697                 1.24 
            232.8999                 1.37 
            232.9051                 1.34 
            232.9099                10.30 
            232.9300                10.50 
            232.9381                 1.36 
            232.9433                10.61 
            232.9467                10.30 
            232.9673                10.42 
            232.9772                10.36 
            232.9820                10.07 
            232.9953                10.54 
            233.0030                10.45 
            233.0224                10.43 
            233.1748                10.58 
            233.1756                10.54 
            233.1865                10.56 
            233.1972                10.47 
            233.2053                10.59 
            233.2206                10.38 
            233.2352                10.50 
            233.2352                 1.34 
            233.2444                10.35 
            233.2565                10.50 
            233.2575                10.53 
            233.2657                10.31 
            233.2718                10.33 
            233.2812                 1.30 
            233.4851                10.59 
            233.5041                10.28 
            233.5052                10.50 
            233.5142                10.43 
            233.5179                 1.34 
            233.5227                10.31 
            233.5260                10.38 
            233.5269                 2.13 
            233.5364                 1.31 
            233.5416                10.47 
            233.5425                10.66 
            233.5452                10.36 
            233.5466                10.25 
            233.5497                10.46 
            233.5517                10.36 
            233.5560                10.34 
            233.5627                10.41 
            233.5662                10.29 
            233.6087                10.62 
            233.6109                10.66 
            233.6229                10.42 
            233.6341                10.29 
            233.6394                10.62 
            233.6560                10.43 
            233.6566                 1.33 
            233.6588                10.40 
            233.6592                10.49 
            233.6830                 0.13 
            233.6845                10.43 
            233.6909                10.52 
            233.6937                 9.13 
            233.6973                10.47 
            233.6992                 1.34 
            233.7054                 1.30 
            234.7231                 5.21 
            234.7519                10.60 
            234.7697                10.32 
            234.7823                10.43 
            234.7857                10.51 
            234.7935                 1.29 
            234.9699                10.39 
            234.9739                10.46 
            234.9925                10.27 
            234.9993                10.55 
            235.0037                10.44 
            235.0153                10.35 
            235.0235                10.57 
            235.0384                10.04 
            235.0492                10.20 
            235.0568                10.29 
            235.0595                 1.33 
            235.0632                10.32 
            235.0644                10.38 
            235.0998                10.44 
            235.1049                 1.46 
            235.1117                10.37 
            235.1199                 7.83 
            235.1277                10.38 
            235.1446                 1.27 
            235.1470                10.39 
            235.1471                 1.35 
            235.1774                10.29 
            235.1835                10.49 
            235.1906                10.34 
            235.2156                10.16 
            235.2381                10.26 
            235.2396                 1.33 
            235.2685                13.08 
            235.2733                10.50 
            235.2839                 1.30 
            235.2858                10.29 
            235.3137                10.39 
            235.3230                 1.31 
            235.3332                 1.35 
            235.3334                10.34 
            235.3458                10.32 
            235.3467                10.48 
            235.3524                 1.35 
            235.3533                10.46 
            235.3555                10.18 
            235.3752                10.33 
            235.3881                10.28 
            235.3927                10.26 
            235.4141                 1.31 
            235.4384                10.31 
            235.4470                10.52 
            235.4663                10.57 
            235.4709                10.37 
            235.4768                10.36 
            235.4788                10.21 
            235.4858                10.44 
            235.4924                10.50 
            235.5283                 1.33 
            235.5306                10.22 
            235.5345                10.12 
            235.5452                10.38 
            235.5602                10.48 
            235.5667                10.41 
            235.5748                10.28 
            235.5833                10.43 
            235.6103                10.33 
            235.6180                10.54 
            235.6242                10.48 
            235.7852                10.38 
            235.7907                10.54 
            235.8049                10.34 
            235.8101                10.53 
            235.8115                10.45 
            235.8117                10.19 
            235.8125                10.21 
            235.8153                10.35 
            235.8274                 1.29 
            235.8553                10.18 
            235.8741                10.40 
            235.8780                10.46 
            235.8886                10.51 
            235.8943                10.18 
            235.9224                10.05 
            235.9430                 1.30 
            235.9504                10.50 
            235.9517                10.51 
            235.9535                10.39 
            235.9680                 0.14 
            235.9758                10.53 
            235.9761                10.52 
            235.9849                10.50 
            235.9880                10.37 
            236.0079                10.17 
            236.0091                10.40 
            236.0235                10.43 
            236.1977                10.48 
            236.2064                10.39 
            236.2078                10.41 
            236.2202                10.29 
            236.2215                10.38 
            236.2273                10.57 
            236.2368                10.42 
            236.2484                10.39 
            236.2535                10.42 
            236.2811                10.17 
            236.2948                10.51 
            236.2948                10.43 
            236.3135                10.41 
            236.4657                 1.34 
            236.4667                10.59 
            236.4812                10.35 
            236.5033                10.48 
            236.5112                 4.17 
            236.5123                10.37 
            236.5308                10.52 
            236.5341                10.36 
            236.5404                10.42 
            236.5410                10.53 
            236.5470                10.44 
            236.6499                10.44 
            236.6664                 1.36 
            236.6864                10.51 
            236.6947                10.29 
            236.7015                10.48 
            236.7043                10.38 
            236.7209                 1.35 
            236.7224                 1.35 
            236.7948                10.16 
            236.8013                 5.34 
            236.8068                10.50 
            236.8107                10.52 
            236.8254                10.28 
            236.8291                10.47 
            236.8406                10.31 
            236.8487                10.31 
            236.8497                10.25 
            236.8615                10.49 
            236.8655                10.14 
            236.8686                10.48 
            236.8795                10.47 
            236.8847                10.38 
            236.9157                10.46 
            236.9427                10.38 
            236.9519                10.20 
            236.9727                 1.31 
            236.9872                10.28 
            236.9922                 0.15 
            237.0145                10.38 
            237.0194                10.51 
            237.0270                 0.16 
            237.0562                 0.10 
            237.0583                 1.31 
            237.0669                10.45 
            237.0839                10.30 
            237.0877                 1.32 
            237.0923                10.32 
            237.0969                10.36 
            237.1049                10.19 
            237.1060                 3.12 
            237.1112                 1.31 
            237.1225                 1.34 
            237.1246                10.41 
            237.1274                 1.30 
            237.1289                10.43 
            237.1366                 4.00 
            237.1628                10.46 
            237.1667                10.39 
            237.2037                10.28 
            237.2154                10.41 
            237.2199                 1.27 
            237.2231                 1.40 
            237.2486                 1.70 
            237.2679                10.44 
            237.2734                10.51 
            237.2905                10.13 
            237.2967                10.47 
            237.3281                10.48 
            237.3360                10.46 
            237.3420                10.38 
            237.3475                10.30 
            237.3538                10.45 
            237.3636                10.42 
            237.3638                10.30 
            237.3685                 9.30 
            237.3714                10.15 
            237.3743                10.31 
            237.3773                10.38 
            237.3897                10.13 
            237.3940                10.48 
            237.3981                10.43 
            237.4033                10.53 
            237.4091                10.65 
            237.4188                10.35 
            237.4234                 1.26 
            237.4790                10.25 
            237.4906                 0.16 
            237.4960                10.63 
            237.4970                10.39 
            237.5038                10.55 
            237.5316                10.19 
            237.5537                10.51 
            237.5652                10.30 
            237.5663                10.39 
            237.5688                10.39 
            237.5736                 6.65 
            239.3377                 1.33 
            239.3802                10.45 
            239.3873                10.54 
            239.3929                10.30 
            239.3962                13.72 
            239.4056                10.34 
            239.4083                10.37 
            239.4100                10.33 
            239.4172                10.33 
            239.4230                10.24 
            239.4234                10.20 
            239.4245                10.37 
            239.4319                10.29 
            239.4902                10.34 
            239.4905                10.29 
            239.4920                10.60 
            239.4940                10.46 
            239.4952                10.36 
            239.4996                10.32 
            239.5068                10.27 
            239.5116                10.27 
            239.5418                10.19 
            239.5477                10.46 
            239.5621                10.33 
            239.5913                10.47 
            239.5975                10.34 
            239.6203                10.29 
            239.6325                10.46 
            239.6759                10.48 
            239.6855                10.30 
            239.7079                10.35 
            239.8316                10.29 
            239.9078                10.55 
            239.9164                10.37 
            239.9355                 9.70 
            239.9726                10.28 
            240.0176                10.34 
            240.0183                10.33 
            240.0785                10.36 
            240.0824                10.38 
            240.0834                10.35 
            240.0889                10.32 
            240.1152                10.15 
            240.1208                10.40 
            240.1241                10.42 
            240.1725                 0.31 
            240.1781                10.40 
            240.1847                10.34 
            240.2038                10.19 
            240.2102                10.44 
            240.2127                10.47 
            240.2187                10.31 
            240.2247                10.27 
            240.2293                10.31 
            240.2415                10.29 
            240.2517                10.26 
            240.2613                10.28 
            240.2873                10.47 
            240.3152                10.44 
            240.3417                10.31 
            240.3457                 1.30 
            240.4330                10.30 
            240.4345                10.26 
            240.4500                 1.34 
            240.4521                10.42 
            240.4601                10.52 
            240.4889                10.40 
            240.5155                10.59 
            240.5162                10.38 
            240.5232                 2.25 
            240.5339                10.40 
            240.5340                10.31 
            240.5410                10.42 
            240.5588                10.43 
            240.5682                10.31 
            240.5702                10.40 
            240.5747                10.41 
            240.5922                 1.29 
            240.6188                10.27 
            240.6218                 1.36 
            240.6327                10.42 
            240.6493                10.20 
            240.6618                10.25 
            241.0400                10.50 
            241.0454                 1.37 
            241.0671                10.34 
            241.1574                10.17 
            241.2049                10.33 
            241.2055                 1.32 
            241.2138                10.30 
            241.2541                10.39 
            241.2582                10.32 
            241.2598                10.48 
            241.2642                10.45 
            241.2941                10.45 
            241.3138                10.43 
            241.3184                10.46 
            241.3444                10.37 
            241.3663                 1.30 
            241.4064                10.36 
            241.4072                 1.29 
            241.4428                10.42 
            241.4548                10.36 
            241.4657                10.30 
            241.4732                10.45 
            241.4880                10.37 
            241.4977                10.47 
            241.5030                10.21 
            241.5465                10.30 
            241.5804                10.31 
            241.6064                 1.32 
            241.6367                10.34 
            241.6369                 1.32 
            241.6560                10.36 
            241.6607                10.39 
            241.6673                10.18 
            241.7192                10.44 
            241.7318                10.16 
            241.7631                10.24 
            241.7720                 1.29 
            241.7767                10.33 
            241.8072                10.25 
            241.8072                10.38 
            241.9737                10.41 
            241.9881                 1.13 
            241.9907                 1.28 
            242.0015                10.47 
            242.0447                10.46 
            242.0627                 1.35 
            242.0656                10.39 
            242.0657                 2.26 
            242.0668                10.31 
            242.0859                10.34 
            242.2515                10.46 
            242.2520                10.23 
            242.2560                10.27 
            242.2887                10.44 
            242.2947                10.34 
            242.3068                 9.71 
            242.3099                10.41 
            242.3295                10.42 
            242.3343                10.45 
            242.3400                10.30 
            242.3502                10.41 
            242.3639                10.45 
            242.3659                 0.20 
            242.3894                10.40 
            242.3930                10.50 
            242.3999                10.58 
            242.4042                10.47 
            242.4062                10.31 
            242.4102                10.45 
            242.4338                10.46 
            242.4884                10.20 
            242.4928                10.43 
            242.4953                10.45 
            242.5236                10.42 
            242.5288                 0.16 
            242.5615                10.38 
            242.5733                10.21 
            242.5734                10.61 
            242.5739                 1.29 
            242.5845                 5.03 
            242.5849                10.45 
            242.5963                10.39 
            242.6634                10.42 
            242.6790                10.25 
            242.6811                10.43 
            242.6925                 1.31 
            242.7235                10.56 
            242.7328                10.34 
            242.7384                10.16 
            242.7561                10.36 
            242.7561                10.50 
            242.7968                10.29 
            242.7993                10.40 
            242.8092                10.31 
            242.8402                 1.33 
            242.8448                10.40 
            242.8750                10.38 
            242.8858                10.59 
            242.9017                10.60 
            242.9047                10.34 
            242.9051                10.40 
            242.9334                10.36 
            242.9362                10.26 
            242.9408                10.40 
            242.9467                10.49 
            242.9468                10.41 
            242.9514                10.42 
            242.9589                10.46 
            242.9604                10.26 
            242.9725                10.34 
            243.0085                10.32 
            243.0320                10.29 
            243.0462                10.40 
            243.0471                18.25 
            243.0473                10.38 
            243.2343                10.33 
            243.2546                10.29 
            243.2792                10.23 
            243.2906                10.27 
            243.2932                10.26 
            243.2998                 5.49 
            243.3028                10.29 
            243.3150                10.37 
            243.3228                 1.31 
            243.3646                10.17 
            243.3741                 1.28 
            243.3751                11.95 
            243.3793                10.50 
            243.3956                10.35 
            243.4400                10.43 
            243.4941                 0.17 
            243.5341                10.17 
            243.5410                 1.32 
            243.5433                 9.95 
            243.5437                 1.33 
            243.5464                10.51 
            243.5618                10.26 
            243.5637                10.31 
            243.6335                10.60 
            243.6387                10.38 
            243.7011                 9.34 
            243.7770                10.34 
            243.8041                 1.36 
            243.8129                10.22 
            243.8254                10.26 
            243.8389                 4.02 
            243.8617                10.50 
            243.9133                10.31 
            243.9180                10.24 
            243.9263                10.18 
            243.9325                10.51 
            243.9500                10.50 
            243.9666                10.36 
            243.9849                10.45 
            244.0022                10.37 
            244.0028                10.21 
            244.0098                 1.30 
            244.0557                 4.43 
            244.0573                 1.31 
            244.0612                10.25 
            244.0661                10.22 
            244.0678                 0.07 
            244.0998                10.30 
            244.1402                10.22 
            244.3238                10.30 
            244.3402                10.15 
            244.3763                 1.33 
            244.3763                10.17 
            244.3812                10.41 
            244.4376                10.43 
            244.4581                 1.27 
            244.4745                10.43 
            244.4796                 1.36 
            244.4905                10.53 
            244.5106                 1.34 
            244.5124                10.35 
            244.5129                10.44 
            244.5400                10.40 
            244.5510                10.28 
            244.5577                10.35 
            244.5837                10.34 
            244.6066                10.39 
            244.6074                10.27 
            244.6136                10.40 
            244.6305                10.29 
            244.6831                10.23 
            244.6927                 1.32 
            244.6967                10.31 
            244.8674                10.22 
            244.8716                 0.06 
            244.8743                10.29 
            244.9118                10.38 
            244.9155                10.28 
            244.9179                10.28 
            244.9232                10.31 
            244.9249                10.27 
            244.9349                 8.56 
            244.9792                10.26 
            245.0260                10.29 
            245.0339                10.34 
            245.0375                10.32 
            245.0515                10.51 
            245.0691                10.43 
            245.1099                10.31 
            245.1214                10.33 
            245.1483                10.37 
            245.1769                12.66 
            245.1862                10.40 
            245.1985                10.35 
            245.2223                10.31 
            245.2268                 3.69 
            245.2366                10.31 
            245.2959                10.45 
            245.3118                 1.32 
            245.3256                10.42 
            245.3398                 1.26 
            245.3536                 1.28 
            245.3931                10.49 
            245.4181                10.42 
            245.4316                10.34 
            245.4348                10.44 
            245.4493                10.48 
            245.4876                10.50 
            245.5299                10.42 
            245.5578                 7.76 
            245.6009                10.47 
            245.6210                10.23 
            245.6263                10.33 
            245.6354                10.45 
            245.6415                10.29 
            245.6465                 1.29 
            245.6566                10.49 
            245.6633                10.45 
            245.6975                 6.22 
            245.7503                10.26 
            245.7872                 7.21 
            245.8118                10.39 
            245.8481                10.32 
            245.8863                10.48 
            245.9038                10.47 
            245.9106                10.38 
            245.9111                 1.35 
            245.9193                10.27 
            245.9205                10.45 
            245.9395                10.37 
            245.9681                10.28 
            245.9950                10.38 
            245.9976                10.36 
            246.0373                 6.38 
            246.0876                 2.59 
            246.1044                10.33 
            246.1657                10.42 
            246.1806                10.27 
            246.1952                10.28 
            246.2533                10.17 
            246.2640                10.36 
            246.2777                10.33 
            246.2844                 4.49 
            246.2846                10.41 
            246.2931                10.34 
            246.3064                10.37 
            246.4259                10.22 
            246.4305                10.32 
            246.4309                 1.31 
            246.4376                10.42 
            246.4402                10.34 
            246.4935                10.43 
            246.5582                10.19 
            246.5843                10.26 
            246.5869                 1.32 
            246.5987                10.08 
            246.6287                 1.28 
            246.8897                10.48 
            246.9117                10.54 
            246.9280                10.38 
            246.9617                 1.30 
            246.9807                10.32 
            247.0075                10.51 
            247.0110                10.33 
            247.0180                10.51 
            247.0223                10.39 
            247.0410                10.51 
            247.0516                10.26 
            247.0807                 1.29 
            247.0891                10.20 
            247.0937                10.24 
            247.0937                 1.31 
            247.1478                 1.30 
            247.1488                10.34 
            247.2050                10.41 
            247.2101                10.56 
            247.2783                10.24 
            247.2917                10.27 
            247.2969                11.48 
            247.3196                 1.33 
            247.3209                10.30 
            247.3240                10.47 
            247.3453                10.23 
            247.4182                10.35 
            247.4317                11.81 
            247.4591                10.33 
            247.4789                10.23 
            247.4891                10.52 
            247.5040                 1.36 
            247.5079                10.46 
            247.5337                10.41 
            247.5526                 2.75 
            247.9916                10.25 
            248.0493                 5.66 
            248.0525                10.48 
            248.0883                10.29 
            248.1008                10.45 
            248.1555                10.34 
            248.1589                10.52 
            248.1912                10.50 
            248.2014                10.33 
            248.2173                10.52 
            248.2266                10.35 
            248.2372                10.33 
            248.2576                 1.34 
            248.2631                10.32 
            248.2688                10.28 
            248.3122                10.44 
            248.3202                 1.34 
            248.3220                10.40 
            248.3442                10.54 
            248.3739                 1.33 
            248.4311                10.28 
            248.4583                10.40 
            248.4877                10.26 
            248.5123                10.37 
            248.5588                 1.36 
            248.5746                10.54 
            248.5796                10.32 
            248.6009                10.37 
            248.6110                10.45 
            248.7156                10.26 
            248.7396                 0.15 
            248.7714                10.45 
            248.8148                10.34 
            248.8383                10.44 
            248.8453                 1.31 
            248.8672                10.27 
            248.8816                 1.39 
            248.9551                10.45 
            248.9694                10.42 
            248.9958                10.14 
            249.0195                10.48 
            249.0548                10.46 
            249.0803                10.20 
            249.0859                10.44 
            249.0950                 1.32 
            249.1217                 1.64 
            249.1510                10.24 
            249.1633                10.41 
            249.2199                10.33 
            249.2333                10.57 
            249.2512                10.37 
            249.2698                 8.17 
            249.3033                10.53 
            249.3242                10.47 
            249.3765                10.42 
            249.4300                10.45 
            249.5214                 1.28 
            249.5334                10.25 
            249.5851                 1.37 
            249.6352                10.24 
            249.6357                10.37 
            249.6920                 6.00 
            249.7041                10.45 
            249.7254                10.38 
            249.7450                10.44 
            249.8151                10.40 
            249.8522                 0.16 
            249.8767                10.35 
            249.8838                10.45 
            249.9109                10.30 
            249.9114                 1.30 
            249.9301                10.41 
            249.9663                10.30 
            250.0474                10.30 
            250.0711                10.51 
            250.1419                10.29 
            250.1844                10.49 
            250.2016                10.36 
            250.2098                 1.36 
            250.2257                 1.33 
            250.2343                10.56 
            250.2351                10.40 
            250.2420                10.29 
            250.2750                 1.28 
            250.2818                10.28 
            250.2894                10.44 
            250.3738                10.27 
            250.4042                10.48 
            250.4674                10.47 
            250.4989                10.36 
            250.5347                10.48 
            250.5637                10.32 
            250.5651                10.50 
            250.6353                10.30 
            250.6718                 1.32 
            251.0269                 8.85 
            251.0404                10.56 
            251.0862                10.43 
            251.1414                10.38 
            251.2022                10.46 
            251.2453                 6.69 
            251.2740                10.43 
            251.2927                10.42 
            251.2969                10.49 
            251.3136                10.42 
            251.3292                10.38 
            251.3455                10.39 
            251.3495                 1.29 
            251.3547                10.25 
            251.3903                10.44 
            251.4119                10.41 
            251.4122                10.29 
            251.4530                10.37 
            251.4738                10.19 
            251.4897                10.32 
            251.5157                10.40 
            251.5697                10.48 
            251.5781                10.57 
            251.5980                10.39 
            251.6226                10.20 
            251.7209                10.36 
            251.7353                10.44 
            251.7415                10.43 
            251.7657                10.23 
            251.7680                 0.36 
            251.9950                10.16 
            252.0020                 1.36 
            252.0058                 0.66 
            252.0227                10.28 
            252.0289                10.13 
            252.0991                 3.30 
            252.1665                10.23 
            252.2138                10.25 
            252.2806                 1.32 
            252.2937                10.40 
            252.3427                10.27 
            252.3448                10.49 
            252.3522                10.18 
            252.3528                 1.28 
            252.3723                10.38 
            252.3983                10.37 
            252.4080                10.55 
            252.4265                 1.32 
            252.4477                10.28 
            252.4582                10.40 
            252.5380                10.24 
            252.5680                10.37 
            252.5687                10.23 
            252.5705                10.25 
            252.5856                10.17 
            252.5947                10.18 
            253.0248                10.42 
            253.0371                 8.39 
            253.0611                10.39 
            253.0709                10.29 
            253.0789                10.58 
            253.1121                10.47 
            253.1216                10.36 
            253.1345                 1.30 
            253.1373                10.41 
            253.1385                10.28 
            253.1541                10.47 
            253.3686                 5.40 
            253.4094                10.35 
            253.5039                10.43 
            253.5275                 1.33 
            253.5996                10.17 
            255.0165                 1.31 
            255.0226                10.51 
            255.0455                10.55 
            255.0633                10.39 
            255.0844                10.50 
            255.1319                10.32 
            262.2205                10.59 
            262.2827                10.41 
            262.2951                10.41 
            262.3589                10.50 
            262.4288                10.31 
            262.5839                10.32 
            262.8212                10.41 
            262.8328                10.37 
            266.2606                10.49 
            266.2857                10.33 
            266.3465                10.28 
            266.3950                10.50 
            266.4194                10.31 
            266.4474                10.32 
            266.4583                11.26 
            266.4659                10.48 
            267.1850                10.71 
            267.1949                10.49 
            267.2138                 1.31 
            267.4071                 0.07 
            267.5322                10.31 
            267.5625                 1.31 
            267.5909                10.41 
            268.2484                10.55 
            268.2775                10.26 
            268.3201                10.42 
            268.3638                10.51 
            268.4006                10.36 
            268.5859                 6.27 
            272.8237                10.27 
            273.2728                 5.17 
            273.2799                 1.18 
            273.5005                10.50 
            273.5781                 1.32 
            273.5987                10.40 
            275.0291                10.42 
            275.0310                 1.30 
            275.0550                 3.82 
            275.2007                10.27 
            275.2079                10.40 
            275.2224                 1.33 
            275.2408                12.70 
            275.3446                10.51 
            275.3820                 1.24 
            275.5565                 2.47 
            275.6089                10.45 
            275.6816                10.39 
            275.7459                10.39 
            275.9558                10.33 
            276.0113                 9.23 
            276.0690                10.34 
            276.0838                10.44 
            276.1470                10.35 
            276.1512                10.30 
            276.1729                 5.37 
            276.4953                 9.46 
            276.6836                10.26 
            276.9013                10.31 
            276.9196                10.45 
            277.0222                13.14 
            277.0508                10.47 
            277.0797                10.35 
            277.3882                10.29 
            277.5514                10.39 
            277.6295                10.46 
            277.7069                10.36 
            277.7178                10.37 
            277.7483                10.51 
            277.8041                10.47 
            277.8331                10.33 
            277.9465                 1.32 
            278.0459                10.40 
            278.0964                10.33 
            278.1226                 1.31 
            278.1325                10.45 
            278.1506                 0.08 
            278.2335                10.32 
            278.4567                10.35 
            278.4567                10.36 
            278.5913                10.29 
            278.5962                10.20 

